Five-loop renormalisation of QCD in covariant gauges

We present the complete set of vertex, wave function and charge renormalisation constants in QCD in a general simple gauge group and with the complete dependence on the covariant gauge parameter $\xi$ in the minimal subtraction scheme of conventional dimensional regularisation. Our results confirm all already known results, which were obtained in the Feynman gauge, and allow the extraction of other useful gauges such as the Landau gauge. We use these results to extract the Landau gauge five-loop anomalous dimensions of the composite operator $A^2$ as well as the Landau gauge scheme independent gluon, ghost and fermion propagators at five loops.

==> results/AnD.h <==
*********************************************************************
*     The beta function and the anomalous dimensions
*     of QCD up to 5 loops in general covariant gauge.
*	
*	K. Chetyrkin, G. Falcioni, F. Herzog and J. Vermaseren
*	"Five-loop Renormalisation of QCD in Covariant Gauges"
* 
*
*     Symbols:
*     S ca,cf,nf,tr,[d4AA/n],[d4RA/n],[d4RA/nr],[d4RR/n],[d4RR/nr];
*     S xil;
*     S z3,...,z7;
*
*	Color factors are explained in the paper, with
*	[d4`XY'/n] = d4`XY'/N_A
*	[d4`XY'/nr] = d4`XY'/N_R
*
*	xil: gauge parameter (xil=0 -> Landau gauge,
*			      xil=1 -> Feynman gauge)	
*	z`i': Riemann zeta values.
*
* 
*      QCD color substitutions:  
*      id tr=1/2;
*      id ca=3; 
*      id cf=4/3;
*      id [d4AA/n]=135/8; 
*      id [d4RA/n]=15/16; 
*      id [d4RR/n]=5/96; 
*      id [d4RA/nr]=5/2; 
*      id [d4RR/nr]=5/36; 
*
*      QED color substitutions:  
*      id tr=1;
*      id ca=0; 
*      id cf=1;
*      id [d4AA/n]=0; 
*      id [d4RA/n]=0; 
*      id [d4RR/n]=1; 
*      id [d4RA/nr]=0; 
*      id [d4RR/nr]=1; 
*
*     Notes: 
*     the coefficients
*     gammaM_`i' are included here for completeness, but they were 
*     not computed in this work. We refer to the literature
*
*	T. Luthe, A. Maier, P. Marquard and Y. Schroeder
*	"Five-loop quark mass and field anomalous dimensions for      
*	 a general gauge group"
*	 JHEP 1701 (2017) 081, arXiv:1612.05512
*
*
*     	P. Baikov, K. Chetyrkin and J. Kuehn
*	"Five-loop fermion anomalous dimension for a general 
*	 gauge group from four-loop massless propagators"
*	 JHEP 1704 (2017) 119, arxiv: 1702.01458 
*
*********************************************************************
*
*--#[ beta_0 :


 (


       + nf * (
          - 4/3*tr
          )

       + 11/3*ca
         
 )


*--#] beta_0 :
*--#[ beta_1 :


 (


       + nf * (
          - 4*cf*tr
          - 20/3*ca*tr
          )

       + 34/3*ca^2
         
 )


*--#] beta_1 :
*--#[ beta_2 :


 (


       + nf * (
          + 2*cf^2*tr
          - 205/9*ca*cf*tr
          - 1415/27*ca^2*tr
          )

       + nf^2 * (
          + 44/9*cf*tr^2
          + 158/27*ca*tr^2
          )

       + 2857/54*ca^3
         
 )


*--#] beta_2 :
*--#[ beta_3 :


 (


       + nf * (
          + 512/9*[d4RA/n]
          - 1664/3*[d4RA/n]*z3
          + 46*cf^3*tr
          - 4204/27*ca*cf^2*tr
          + 352/9*ca*cf^2*tr*z3
          + 7073/243*ca^2*cf*tr
          - 656/9*ca^2*cf*tr*z3
          - 39143/81*ca^3*tr
          + 136/3*ca^3*tr*z3
          )

       + nf^2 * (
          - 704/9*[d4RR/n]
          + 512/3*[d4RR/n]*z3
          + 1352/27*cf^2*tr^2
          - 704/9*cf^2*tr^2*z3
          + 17152/243*ca*cf*tr^2
          + 448/9*ca*cf*tr^2*z3
          + 7930/81*ca^2*tr^2
          + 224/9*ca^2*tr^2*z3
          )

       + nf^3 * (
          + 1232/243*cf*tr^3
          + 424/243*ca*tr^3
          )

       - 80/9*[d4AA/n]
          + 704/3*[d4AA/n]*z3
          + 150653/486*ca^4
          - 44/9*ca^4*z3
         
 )


*--#] beta_3 :
*--#[ beta_4 :


 (


       + nf * (
          + 904/9*tr*[d4AA/n]
          + 352*tr*[d4AA/n]*z4
          + 4000/9*tr*[d4AA/n]*z5
          - 20752/9*tr*[d4AA/n]*z3
          - 320*cf*[d4RA/n]
          + 6400/3*cf*[d4RA/n]*z5
          + 1280/3*cf*[d4RA/n]*z3
          - 4157/6*cf^4*tr
          - 128*cf^4*tr*z3
          + 11312/9*ca*[d4RA/n]
          + 2288*ca*[d4RA/n]*z4
          + 67520/9*ca*[d4RA/n]*z5
          - 127736/9*ca*[d4RA/n]*z3
          + 3717*ca*cf^3*tr
          - 7480/3*ca*cf^3*tr*z5
          + 5696/3*ca*cf^3*tr*z3
          - 548732/81*ca^2*cf^2*tr
          - 484/3*ca^2*cf^2*tr*z4
          + 12820/3*ca^2*cf^2*tr*z5
          - 50581/27*ca^2*cf^2*tr*z3
          + 8141995/1944*ca^3*cf*tr
          + 902/3*ca^3*cf*tr*z4
          - 8720/3*ca^3*cf*tr*z5
          + 146*ca^3*cf*tr*z3
          - 5048959/972*ca^4*tr
          - 583/3*ca^4*tr*z4
          + 1230*ca^4*tr*z5
          + 10505/81*ca^4*tr*z3
          )

       + nf^2 * (
          - 3680/9*tr*[d4RA/n]
          - 832*tr*[d4RA/n]*z4
          - 1280/9*tr*[d4RA/n]*z5
          + 40160/9*tr*[d4RA/n]*z3
          + 4160/3*cf*[d4RR/n]
          - 12800/3*cf*[d4RR/n]*z5
          + 5120/3*cf*[d4RR/n]*z3
          - 5018/9*cf^3*tr^2
          + 4640/3*cf^3*tr^2*z5
          - 2144/3*cf^3*tr^2*z3
          - 7184/3*ca*[d4RR/n]
          - 704*ca*[d4RR/n]*z4
          + 2240/9*ca*[d4RR/n]*z5
          + 40336/9*ca*[d4RR/n]*z3
          + 31583/18*ca*cf^2*tr^2
          + 1144/3*ca*cf^2*tr^2*z4
          - 4400/3*ca*cf^2*tr^2*z5
          - 28628/27*ca*cf^2*tr^2*z3
          + 5701/162*ca^2*cf*tr^2
          - 944/3*ca^2*cf*tr^2*z4
          + 1600/3*ca^2*cf*tr^2*z5
          + 26452/27*ca^2*cf*tr^2*z3
          + 843067/486*ca^3*tr^2
          - 104/3*ca^3*tr^2*z4
          - 2200/3*ca^3*tr^2*z5
          + 18446/27*ca^3*tr^2*z3
          )

       + nf^3 * (
          + 3520/9*tr*[d4RR/n]
          + 256*tr*[d4RR/n]*z4
          + 1280/3*tr*[d4RR/n]*z5
          - 2624/3*tr*[d4RR/n]*z3
          - 9922/81*cf^2*tr^3
          - 352/3*cf^2*tr^3*z4
          + 7616/27*cf^2*tr^3*z3
          - 736/81*ca*cf*tr^3
          + 224/3*ca*cf*tr^3*z4
          - 5680/27*ca*cf*tr^3*z3
          - 2077/27*ca^2*tr^3
          + 112/3*ca^2*tr^3*z4
          + 320/9*ca^2*tr^3*z5
          - 9736/81*ca^2*tr^3*z3
          )

       + nf^4 * (
          - 856/243*cf*tr^4
          - 128/27*cf*tr^4*z3
          + 916/243*ca*tr^4
          - 640/81*ca*tr^4*z3
          )

       - 514/3*ca*[d4AA/n]
          - 968*ca*[d4AA/n]*z4
          - 15400/3*ca*[d4AA/n]*z5
          + 18716/3*ca*[d4AA/n]*z3
          + 8296235/3888*ca^5
          + 121/6*ca^5*z4
          - 1045/9*ca^5*z5
          - 1630/81*ca^5*z3
         
 )


*--#] beta_4 :
*--#[ gamma3_0 :


 (


       + nf * (
          + 4/3*tr
          )

       - 13/6*ca
          + 1/2*xil*ca
         
 )


*--#] gamma3_0 :
*--#[ gamma3_1 :


 (


       + nf * (
          + 4*cf*tr
          + 5*ca*tr
          )

       - 59/8*ca^2
          + 11/8*xil*ca^2
          + 1/4*xil^2*ca^2
         
 )


*--#] gamma3_1 :
*--#[ gamma3_2 :


 (


       + nf * (
          - 2*cf^2*tr
          + 5/18*ca*cf*tr
          + 24*ca*cf*tr*z3
          + 911/18*ca^2*tr
          - 18*ca^2*tr*z3
          - 2*xil*ca^2*tr
          )

       + nf^2 * (
          - 44/9*cf*tr^2
          - 76/9*ca*tr^2
          )

       - 9965/288*ca^3
          + 9/16*ca^3*z3
          + 167/32*xil*ca^3
          + 3/4*xil*ca^3*z3
          + 33/32*xil^2*ca^3
          + 3/16*xil^2*ca^3*z3
          + 7/32*xil^3*ca^3
         
 )


*--#] gamma3_2 :
*--#[ gamma3_3 :


 (


       + nf * (
          - 512/9*[d4RA/n]
          + 120*[d4RA/n]*z5
          + 1376/3*[d4RA/n]*z3
          - 46*cf^3*tr
          + 10847/54*ca*cf^2*tr
          - 240*ca*cf^2*tr*z5
          + 980/9*ca*cf^2*tr*z3
          - 146831/972*ca^2*cf*tr
          - 132*ca^2*cf*tr*z4
          + 120*ca^2*cf*tr*z5
          + 2240/9*ca^2*cf*tr*z3
          + 318907/864*ca^3*tr
          + 801/8*ca^3*tr*z4
          + 110*ca^3*tr*z5
          - 3563/12*ca^3*tr*z3
          - 863/24*xil*ca^2*cf*tr
          + 6*xil*ca^2*cf*tr*z4
          + 28*xil*ca^2*cf*tr*z3
          - 1556/243*xil*ca^3*tr
          - 7/2*xil*ca^3*tr*z4
          - 24*xil*ca^3*tr*z3
          - 43/32*xil^2*ca^3*tr
          + 1/8*xil^2*ca^3*tr*z4
          - 1/3*xil^2*ca^3*tr*z3
          )

       + nf^2 * (
          + 704/9*[d4RR/n]
          - 512/3*[d4RR/n]*z3
          - 1352/27*cf^2*tr^2
          + 704/9*cf^2*tr^2*z3
          - 15082/243*ca*cf*tr^2
          + 48*ca*cf*tr^2*z4
          - 1168/9*ca*cf*tr^2*z3
          - 6674/81*ca^2*tr^2
          - 36*ca^2*tr^2*z4
          + 316/9*ca^2*tr^2*z3
          - 1229/486*xil*ca^2*tr^2
          + 8/3*xil*ca^2*tr^2*z3
          )

       + nf^3 * (
          - 1232/243*cf*tr^3
          - 1420/243*ca*tr^3
          + 64/9*ca*tr^3*z3
          )

       + 659/144*[d4AA/n]
          - 10185/64*[d4AA/n]*z5
          - 989/12*[d4AA/n]*z3
          - 10655437/62208*ca^4
          - 99/32*ca^4*z4
          - 47665/512*ca^4*z5
          + 50669/768*ca^4*z3
          - 3/4*xil*[d4AA/n]
          - 475/32*xil*[d4AA/n]*z5
          + 449/16*xil*[d4AA/n]*z3
          + 2184485/62208*xil*ca^4
          - 203/64*xil*ca^4*z4
          - 10235/768*xil*ca^4*z5
          + 1155/64*xil*ca^4*z3
          - 3/16*xil^2*[d4AA/n]
          + 75/16*xil^2*[d4AA/n]*z5
          + 3*xil^2*[d4AA/n]*z3
          + 3755/768*xil^2*ca^4
          - 5/8*xil^2*ca^4*z4
          - 35/64*xil^2*ca^4*z5
          + 551/192*xil^2*ca^4*z3
          + 55/32*xil^3*[d4AA/n]*z5
          + 1/16*xil^3*[d4AA/n]*z3
          + 937/768*xil^3*ca^4
          - 3/64*xil^3*ca^4*z4
          + 95/768*xil^3*ca^4*z5
          + 23/96*xil^3*ca^4*z3
          + 5/64*xil^4*[d4AA/n]*z5
          + 1/8*xil^4*[d4AA/n]*z3
          + 15/64*xil^4*ca^4
          + 115/1536*xil^4*ca^4*z5
          - 37/768*xil^4*ca^4*z3
         
 )


*--#] gamma3_3 :
*--#[ gamma3_4 :


 (


       + nf * (
          - 3043/36*tr*[d4AA/n]
          - 16975/32*tr*[d4AA/n]*z6
          + 5285/4*tr*[d4AA/n]*z7
          - 95/2*tr*[d4AA/n]*z4
          - 232535/288*tr*[d4AA/n]*z5
          + 505937/288*tr*[d4AA/n]*z3
          - 2017/16*tr*[d4AA/n]*z3^2
          + 944/3*cf*[d4RA/n]
          - 476*cf*[d4RA/n]*z7
          - 3580/3*cf*[d4RA/n]*z5
          - 1544/3*cf*[d4RA/n]*z3
          - 288*cf*[d4RA/n]*z3^2
          + 4157/6*cf^4*tr
          + 128*cf^4*tr*z3
          - 9752/9*ca*[d4RA/n]
          - 1100*ca*[d4RA/n]*z6
          - 784*ca*[d4RA/n]*z7
          - 2072*ca*[d4RA/n]*z4
          - 32885/9*ca*[d4RA/n]*z5
          + 93551/9*ca*[d4RA/n]*z3
          + 893*ca*[d4RA/n]*z3^2
          - 3759*ca*cf^3*tr
          + 3360*ca*cf^3*tr*z7
          - 1340/3*ca*cf^3*tr*z5
          - 6164/3*ca*cf^3*tr*z3
          + 1088107/162*ca^2*cf^2*tr
          + 2200*ca^2*cf^2*tr*z6
          - 3360*ca^2*cf^2*tr*z7
          - 1892/3*ca^2*cf^2*tr*z4
          - 5650*ca^2*cf^2*tr*z5
          + 183419/54*ca^2*cf^2*tr*z3
          + 880*ca^2*cf^2*tr*z3^2
          - 352669/72*ca^3*cf*tr
          - 1100*ca^3*cf*tr*z6
          + 16681/12*ca^3*cf*tr*z7
          - 41143/24*ca^3*cf*tr*z4
          + 15056/3*ca^3*cf*tr*z5
          + 16665/16*ca^3*cf*tr*z3
          - 829*ca^3*cf*tr*z3^2
          + 262835267/62208*ca^4*tr
          - 337575/256*ca^4*tr*z6
          - 224581/96*ca^4*tr*z7
          + 2347015/1152*ca^4*tr*z4
          + 5841025/2304*ca^4*tr*z5
          - 16523531/6912*ca^4*tr*z3
          - 887/384*ca^4*tr*z3^2
          + 67/24*xil*tr*[d4AA/n]
          - 2375/64*xil*tr*[d4AA/n]*z6
          + 441/8*xil*tr*[d4AA/n]*z7
          + 1347/32*xil*tr*[d4AA/n]*z4
          - 1295/192*xil*tr*[d4AA/n]*z5
          - 4269/32*xil*tr*[d4AA/n]*z3
          + 357/32*xil*tr*[d4AA/n]*z3^2
          + 4/3*xil*ca*[d4RA/n]
          + 75/2*xil*ca*[d4RA/n]*z6
          + 441/8*xil*ca*[d4RA/n]*z7
          - 18*xil*ca*[d4RA/n]*z4
          + 375/2*xil*ca*[d4RA/n]*z5
          - 173*xil*ca*[d4RA/n]*z3
          - 42*xil*ca*[d4RA/n]*z3^2
          + 397/4*xil*ca^2*cf^2*tr
          - 75*xil*ca^2*cf^2*tr*z6
          + 111/4*xil*ca^2*cf^2*tr*z4
          - 345*xil*ca^2*cf^2*tr*z5
          + 1095/4*xil*ca^2*cf^2*tr*z3
          - 30*xil*ca^2*cf^2*tr*z3^2
          - 149909/432*xil*ca^3*cf*tr
          + 75/2*xil*ca^3*cf*tr*z6
          - 315/4*xil*ca^3*cf*tr*z4
          + 163*xil*ca^3*cf*tr*z5
          + 2063/12*xil*ca^3*cf*tr*z3
          + 45*xil*ca^3*cf*tr*z3^2
          - 795943/3888*xil*ca^4*tr
          + 1625/1536*xil*ca^4*tr*z6
          - 1029/32*xil*ca^4*tr*z7
          + 10963/128*xil*ca^4*tr*z4
          + 1223513/4608*xil*ca^4*tr*z5
          - 484373/1152*xil*ca^4*tr*z3
          - 8221/256*xil*ca^4*tr*z3^2
          + 37/48*xil^2*tr*[d4AA/n]
          + 125/16*xil^2*tr*[d4AA/n]*z6
          + 3*xil^2*tr*[d4AA/n]*z4
          - 395/24*xil^2*tr*[d4AA/n]*z5
          - 749/96*xil^2*tr*[d4AA/n]*z3
          - 33/4*xil^2*tr*[d4AA/n]*z3^2
          - 1439/48*xil^2*ca^3*cf*tr
          + 51/8*xil^2*ca^3*cf*tr*z4
          + 309/16*xil^2*ca^3*cf*tr*z3
          + 3*xil^2*ca^3*cf*tr*z3^2
          - 687401/62208*xil^2*ca^4*tr
          - 175/192*xil^2*ca^4*tr*z6
          + 115/192*xil^2*ca^4*tr*z4
          - 311/192*xil^2*ca^4*tr*z5
          - 164201/6912*xil^2*ca^4*tr*z3
          - 139/64*xil^2*ca^4*tr*z3^2
          + 275/192*xil^3*tr*[d4AA/n]*z6
          + 1/32*xil^3*tr*[d4AA/n]*z4
          - 1405/576*xil^3*tr*[d4AA/n]*z5
          - 265/288*xil^3*tr*[d4AA/n]*z3
          - 17/96*xil^3*tr*[d4AA/n]*z3^2
          - 605/432*xil^3*ca^4*tr
          + 475/4608*xil^3*ca^4*tr*z6
          + 35/192*xil^3*ca^4*tr*z4
          - 761/13824*xil^3*ca^4*tr*z5
          - 1105/3456*xil^3*ca^4*tr*z3
          + 59/2304*xil^3*ca^4*tr*z3^2
          )

       + nf^2 * (
          + 3680/9*tr*[d4RA/n]
          + 400*tr*[d4RA/n]*z6
          + 640*tr*[d4RA/n]*z4
          - 4720/9*tr*[d4RA/n]*z5
          - 37664/9*tr*[d4RA/n]*z3
          + 96*tr*[d4RA/n]*z3^2
          - 4160/3*cf*[d4RR/n]
          + 12800/3*cf*[d4RR/n]*z5
          - 5120/3*cf*[d4RR/n]*z3
          + 5018/9*cf^3*tr^2
          - 4640/3*cf^3*tr^2*z5
          + 2144/3*cf^3*tr^2*z3
          + 6328/3*ca*[d4RR/n]
          + 800*ca*[d4RR/n]*z4
          - 6560/9*ca*[d4RR/n]*z5
          - 37720/9*ca*[d4RR/n]*z3
          + 256*ca*[d4RR/n]*z3^2
          - 135571/108*ca*cf^2*tr^2
          - 800*ca*cf^2*tr^2*z6
          + 44/3*ca*cf^2*tr^2*z4
          + 2800*ca*cf^2*tr^2*z5
          - 16900/27*ca*cf^2*tr^2*z3
          + 448*ca*cf^2*tr^2*z3^2
          + 92417/486*ca^2*cf*tr^2
          + 400*ca^2*cf*tr^2*z6
          + 3800/3*ca^2*cf*tr^2*z4
          - 5008/3*ca^2*cf*tr^2*z5
          - 20596/27*ca^2*cf*tr^2*z3
          - 928*ca^2*cf*tr^2*z3^2
          - 575909/324*ca^3*tr^2
          + 1100/3*ca^3*tr^2*z6
          - 1929/2*ca^3*tr^2*z4
          + 2881/4*ca^3*tr^2*z5
          + 39451/216*ca^3*tr^2*z3
          + 1328/3*ca^3*tr^2*z3^2
          + 11861/216*xil*ca^2*cf*tr^2
          + 27*xil*ca^2*cf*tr^2*z4
          + 16*xil*ca^2*cf*tr^2*z5
          - 271/3*xil*ca^2*cf*tr^2*z3
          + 108599/7776*xil*ca^3*tr^2
          - 149/4*xil*ca^3*tr^2*z4
          - 473/12*xil*ca^3*tr^2*z5
          + 9259/72*xil*ca^3*tr^2*z3
          - 1477/3888*xil^2*ca^3*tr^2
          - 1/3*xil^2*ca^3*tr^2*z4
          + 7/18*xil^2*ca^3*tr^2*z5
          + 317/108*xil^2*ca^3*tr^2*z3
          )

       + nf^3 * (
          - 3520/9*tr*[d4RR/n]
          - 256*tr*[d4RR/n]*z4
          - 1280/3*tr*[d4RR/n]*z5
          + 2624/3*tr*[d4RR/n]*z3
          + 9922/81*cf^2*tr^3
          + 352/3*cf^2*tr^3*z4
          - 7616/27*cf^2*tr^3*z3
          + 16973/243*ca*cf*tr^3
          - 704/3*ca*cf*tr^3*z4
          + 256/3*ca*cf*tr^3*z5
          + 7072/27*ca*cf*tr^3*z3
          + 61223/486*ca^2*tr^3
          + 392/9*ca^2*tr^3*z4
          - 2176/9*ca^2*tr^3*z5
          + 5792/27*ca^2*tr^3*z3
          - 617/162*xil*ca^2*tr^3
          + 16/3*xil*ca^2*tr^3*z4
          - 16/27*xil*ca^2*tr^3*z3
          )

       + nf^4 * (
          + 856/243*cf*tr^4
          + 128/27*cf*tr^4*z3
          - 2476/243*ca*tr^4
          + 128/9*ca*tr^4*z4
          )

       + 204521/1152*ca*[d4AA/n]
          + 186725/128*ca*[d4AA/n]*z6
          + 6235831/4096*ca*[d4AA/n]*z7
          + 2101/8*ca*[d4AA/n]*z4
          + 140675/256*ca*[d4AA/n]*z5
          - 5513387/1536*ca*[d4AA/n]*z3
          - 16887/512*ca*[d4AA/n]*z3^2
          - 630869659/497664*ca^5
          + 2621575/3072*ca^5*z6
          + 194793683/98304*ca^5*z7
          - 1697837/4608*ca^5*z4
          - 124549507/36864*ca^5*z5
          + 77047459/110592*ca^5*z3
          + 567483/4096*ca^5*z3^2
          - 23305/2304*xil*ca*[d4AA/n]
          + 67825/1024*xil*ca*[d4AA/n]*z6
          - 3274327/12288*xil*ca*[d4AA/n]*z7
          - 26367/256*xil*ca*[d4AA/n]*z4
          - 442225/1024*xil*ca*[d4AA/n]*z5
          + 518575/768*xil*ca*[d4AA/n]*z3
          + 21839/256*xil*ca*[d4AA/n]*z3^2
          + 314168671/995328*xil*ca^5
          + 1843775/24576*xil*ca^5*z6
          + 61461505/294912*xil*ca^5*z7
          - 1016693/12288*xil*ca^5*z4
          - 12017617/24576*xil*ca^5*z5
          + 21850133/110592*xil*ca^5*z3
          + 12631/384*xil*ca^5*z3^2
          - 869/288*xil^2*ca*[d4AA/n]
          - 3875/128*xil^2*ca*[d4AA/n]*z6
          - 97517/6144*xil^2*ca*[d4AA/n]*z7
          - 93/8*xil^2*ca*[d4AA/n]*z4
          + 5365/96*xil^2*ca*[d4AA/n]*z5
          + 62071/768*xil^2*ca*[d4AA/n]*z3
          + 1359/256*xil^2*ca*[d4AA/n]*z3^2
          + 10323725/248832*xil^2*ca^5
          + 5425/1536*xil^2*ca^5*z6
          - 326977/147456*xil^2*ca^5*z7
          - 19637/1536*xil^2*ca^5*z4
          - 521425/18432*xil^2*ca^5*z5
          + 2248453/55296*xil^2*ca^5*z3
          + 5657/2048*xil^2*ca^5*z3^2
          - 83/768*xil^3*ca*[d4AA/n]
          - 15725/1536*xil^3*ca*[d4AA/n]*z6
          - 11501/6144*xil^3*ca*[d4AA/n]*z7
          - 193/256*xil^3*ca*[d4AA/n]*z4
          + 178855/4608*xil^3*ca*[d4AA/n]*z5
          + 13213/2304*xil^3*ca*[d4AA/n]*z3
          - 601/192*xil^3*ca*[d4AA/n]*z3^2
          + 376547/55296*xil^3*ca^5
          - 16975/36864*xil^3*ca^5*z6
          + 151739/147456*xil^3*ca^5*z7
          - 4015/3072*xil^3*ca^5*z4
          - 77293/110592*xil^3*ca^5*z5
          + 127363/27648*xil^3*ca^5*z3
          - 2041/9216*xil^3*ca^5*z3^2
          - 175/128*xil^4*ca*[d4AA/n]*z6
          + 29015/4096*xil^4*ca*[d4AA/n]*z7
          - 39/128*xil^4*ca*[d4AA/n]*z4
          + 685/768*xil^4*ca*[d4AA/n]*z5
          + 491/512*xil^4*ca*[d4AA/n]*z3
          - 639/512*xil^4*ca*[d4AA/n]*z3^2
          + 10909/6144*xil^4*ca^5
          - 275/768*xil^4*ca^5*z6
          + 73843/98304*xil^4*ca^5*z7
          + 19/1024*xil^4*ca^5*z4
          + 19321/36864*xil^4*ca^5*z5
          - 1913/12288*xil^4*ca^5*z3
          - 389/4096*xil^4*ca^5*z3^2
          - 75/1024*xil^5*ca*[d4AA/n]*z6
          + 2891/4096*xil^5*ca*[d4AA/n]*z7
          - 9/128*xil^5*ca*[d4AA/n]*z4
          - 85/1024*xil^5*ca*[d4AA/n]*z5
          + 5/16*xil^5*ca*[d4AA/n]*z3
          - 39/256*xil^5*ca*[d4AA/n]*z3^2
          + 3355/12288*xil^5*ca^5
          - 575/8192*xil^5*ca^5*z6
          - 7469/98304*xil^5*ca^5*z7
          + 111/4096*xil^5*ca^5*z4
          + 7075/24576*xil^5*ca^5*z5
          - 709/12288*xil^5*ca^5*z3
          - 25/1024*xil^5*ca^5*z3^2
         
 )


*--#] gamma3_4 :
*--#[ gamma3c_0 :


 (

       - 3/4*ca
          + 1/4*xil*ca
         
 )


*--#] gamma3c_0 :
*--#[ gamma3c_1 :


 (


       + nf * (
          + 5/6*ca*tr
          )

       - 95/48*ca^2
          - 1/16*xil*ca^2
         
 )


*--#] gamma3c_1 :
*--#[ gamma3c_2 :


 (


       + nf * (
          + 45/4*ca*cf*tr
          - 12*ca*cf*tr*z3
          + 97/108*ca^2*tr
          + 9*ca^2*tr*z3
          - 7/8*xil*ca^2*tr
          )

       + nf^2 * (
          + 35/27*ca*tr^2
          )

       - 15817/1728*ca^3
          - 9/32*ca^3*z3
          + 17/32*xil*ca^3
          - 3/8*xil*ca^3*z3
          + 3/32*xil^2*ca^3
          - 3/32*xil^2*ca^3*z3
          + 3/64*xil^3*ca^3
         
 )


*--#] gamma3c_2 :
*--#[ gamma3c_3 :


 (


       + nf * (
          - 60*[d4RA/n]*z5
          + 48*[d4RA/n]*z3
          - 271/12*ca*cf^2*tr
          + 120*ca*cf^2*tr*z5
          - 74*ca*cf^2*tr*z3
          + 13171/216*ca^2*cf*tr
          + 66*ca^2*cf*tr*z4
          - 60*ca^2*cf*tr*z5
          - 88*ca^2*cf*tr*z3
          + 295855/5184*ca^3*tr
          - 801/16*ca^3*tr*z4
          - 55*ca^3*tr*z5
          + 3019/24*ca^3*tr*z3
          - 425/48*xil*ca^2*cf*tr
          + 3*xil*ca^2*cf*tr*z4
          + 2*xil*ca^2*cf*tr*z3
          + 4193/3888*xil*ca^3*tr
          - 11/4*xil*ca^3*tr*z4
          - 5/4*xil*ca^3*tr*z3
          - 217/576*xil^2*ca^3*tr
          - 1/16*xil^2*ca^3*tr*z4
          - 1/4*xil^2*ca^3*tr*z3
          )

       + nf^2 * (
          - 115/27*ca*cf*tr^2
          - 24*ca*cf*tr^2*z4
          + 40*ca*cf*tr^2*z3
          - 628/81*ca^2*tr^2
          + 18*ca^2*tr^2*z4
          - 30*ca^2*tr^2*z3
          - 779/972*xil*ca^2*tr^2
          + 4/3*xil*ca^2*tr^2*z3
          )

       + nf^3 * (
          + 166/81*ca*tr^3
          - 32/9*ca*tr^3*z3
          )

       + 69/32*[d4AA/n]
          + 10185/128*[d4AA/n]*z5
          - 609/8*[d4AA/n]*z3
          - 319561/4608*ca^4
          + 99/64*ca^4*z4
          + 47665/1024*ca^4*z5
          - 140743/4608*ca^4*z3
          + 3/8*xil*[d4AA/n]
          - 485/64*xil*[d4AA/n]*z5
          - 5/32*xil*[d4AA/n]*z3
          + 358511/124416*xil*ca^4
          + 221/128*xil*ca^4*z4
          + 1535/1536*xil*ca^4*z5
          - 1387/384*xil*ca^4*z3
          + 3/32*xil^2*[d4AA/n]
          - 105/32*xil^2*[d4AA/n]*z5
          + 9/16*xil^2*[d4AA/n]*z3
          + 1867/4608*xil^2*ca^4
          + 1/2*xil^2*ca^4*z4
          - 45/128*xil^2*ca^4*z5
          - 33/64*xil^2*ca^4*z3
          - 175/64*xil^3*[d4AA/n]*z5
          + 47/32*xil^3*[d4AA/n]*z3
          + 155/1536*xil^3*ca^4
          + 9/128*xil^3*ca^4*z4
          - 395/1536*xil^3*ca^4*z5
          + 25/192*xil^3*ca^4*z3
          + 35/128*xil^4*[d4AA/n]*z5
          - 1/2*xil^4*[d4AA/n]*z3
          + 1/32*xil^4*ca^4
          - 35/3072*xil^4*ca^4*z5
          + 41/1536*xil^4*ca^4*z3
         
 )


*--#] gamma3c_3 :
*--#[ gamma3c_4 :


 (


       + nf * (
          - 191/24*tr*[d4AA/n]
          + 16975/64*tr*[d4AA/n]*z6
          - 5285/8*tr*[d4AA/n]*z7
          - 609/4*tr*[d4AA/n]*z4
          + 11615/64*tr*[d4AA/n]*z5
          + 52709/192*tr*[d4AA/n]*z3
          + 2017/32*tr*[d4AA/n]*z3^2
          + 8/3*cf*[d4RA/n]
          + 238*cf*[d4RA/n]*z7
          - 470*cf*[d4RA/n]*z5
          + 44*cf*[d4RA/n]*z3
          + 144*cf*[d4RA/n]*z3^2
          - 260/3*ca*[d4RA/n]
          + 550*ca*[d4RA/n]*z6
          + 392*ca*[d4RA/n]*z7
          - 108*ca*[d4RA/n]*z4
          - 11545/6*ca*[d4RA/n]*z5
          + 11395/6*ca*[d4RA/n]*z3
          - 893/2*ca*[d4RA/n]*z3^2
          + 21*ca*cf^3*tr
          - 1680*ca*cf^3*tr*z7
          + 1470*ca*cf^3*tr*z5
          + 78*ca*cf^3*tr*z3
          + 3119/108*ca^2*cf^2*tr
          - 1100*ca^2*cf^2*tr*z6
          + 1680*ca^2*cf^2*tr*z7
          + 396*ca^2*cf^2*tr*z4
          + 2065/3*ca^2*cf^2*tr*z5
          - 27419/36*ca^2*cf^2*tr*z3
          - 440*ca^2*cf^2*tr*z3^2
          + 345017/972*ca^3*cf*tr
          + 550*ca^3*cf*tr*z6
          - 16681/24*ca^3*cf*tr*z7
          + 11309/16*ca^3*cf*tr*z4
          - 1056*ca^3*cf*tr*z5
          - 19001/32*ca^3*cf*tr*z3
          + 829/2*ca^3*cf*tr*z3^2
          + 60298109/124416*ca^4*tr
          + 337575/512*ca^4*tr*z6
          + 224581/192*ca^4*tr*z7
          - 2123143/2304*ca^4*tr*z4
          - 8674945/4608*ca^4*tr*z5
          + 46881313/41472*ca^4*tr*z3
          + 887/768*ca^4*tr*z3^2
          - 67/48*xil*tr*[d4AA/n]
          - 2425/128*xil*tr*[d4AA/n]*z6
          - 147/16*xil*tr*[d4AA/n]*z7
          - 15/64*xil*tr*[d4AA/n]*z4
          + 16495/384*xil*tr*[d4AA/n]*z5
          + 6583/192*xil*tr*[d4AA/n]*z3
          - 869/64*xil*tr*[d4AA/n]*z3^2
          - 2/3*xil*ca*[d4RA/n]
          + 75/4*xil*ca*[d4RA/n]*z6
          + 441/16*xil*ca*[d4RA/n]*z7
          - 9*xil*ca*[d4RA/n]*z4
          + 255/4*xil*ca*[d4RA/n]*z5
          - 167/2*xil*ca*[d4RA/n]*z3
          + 1349/48*xil*ca^2*cf^2*tr
          - 75/2*xil*ca^2*cf^2*tr*z6
          + 111/8*xil*ca^2*cf^2*tr*z4
          - 105/2*xil*ca^2*cf^2*tr*z5
          + 503/8*xil*ca^2*cf^2*tr*z3
          - 15*xil*ca^2*cf^2*tr*z3^2
          - 70055/1728*xil*ca^3*cf*tr
          + 75/4*xil*ca^3*cf*tr*z6
          + 39/8*xil*ca^3*cf*tr*z4
          + 19*xil*ca^3*cf*tr*z5
          - 71/3*xil*ca^3*cf*tr*z3
          - 3/2*xil*ca^3*cf*tr*z3^2
          - 1816591/31104*xil*ca^4*tr
          + 60475/3072*xil*ca^4*tr*z6
          - 931/64*xil*ca^4*tr*z7
          - 6501/256*xil*ca^4*tr*z4
          + 537167/9216*xil*ca^4*tr*z5
          - 49187/2304*xil*ca^4*tr*z3
          + 15155/1536*xil*ca^4*tr*z3^2
          - 37/96*xil^2*tr*[d4AA/n]
          - 175/32*xil^2*tr*[d4AA/n]*z6
          + 9/16*xil^2*tr*[d4AA/n]*z4
          + 245/16*xil^2*tr*[d4AA/n]*z5
          - 513/64*xil^2*tr*[d4AA/n]*z3
          + 6*xil^2*tr*[d4AA/n]*z3^2
          - 577/96*xil^2*ca^3*cf*tr
          + 33/16*xil^2*ca^3*cf*tr*z4
          + 63/32*xil^2*ca^3*cf*tr*z3
          - 3/2*xil^2*ca^3*cf*tr*z3^2
          - 9473/5184*xil^2*ca^4*tr
          - 75/128*xil^2*ca^4*tr*z6
          - 65/32*xil^2*ca^4*tr*z4
          + 2669/384*xil^2*ca^4*tr*z5
          - 98551/13824*xil^2*ca^4*tr*z3
          + 397/384*xil^2*ca^4*tr*z3^2
          - 875/384*xil^3*tr*[d4AA/n]*z6
          + 47/64*xil^3*tr*[d4AA/n]*z4
          + 5245/1152*xil^3*tr*[d4AA/n]*z5
          - 1223/576*xil^3*tr*[d4AA/n]*z3
          - 7/192*xil^3*tr*[d4AA/n]*z3^2
          - 245/384*xil^3*ca^4*tr
          - 1975/9216*xil^3*ca^4*tr*z6
          + 49/384*xil^3*ca^4*tr*z4
          + 20993/27648*xil^3*ca^4*tr*z5
          - 7019/6912*xil^3*ca^4*tr*z3
          + 193/4608*xil^3*ca^4*tr*z3^2
          )

       + nf^2 * (
          - 200*tr*[d4RA/n]*z6
          + 96*tr*[d4RA/n]*z4
          + 1000/3*tr*[d4RA/n]*z5
          - 416/3*tr*[d4RA/n]*z3
          - 48*tr*[d4RA/n]*z3^2
          + 428/3*ca*[d4RR/n]
          - 48*ca*[d4RR/n]*z4
          + 240*ca*[d4RR/n]*z5
          - 436/3*ca*[d4RR/n]*z3
          - 128*ca*[d4RR/n]*z3^2
          - 53927/216*ca*cf^2*tr^2
          + 400*ca*cf^2*tr^2*z6
          - 198*ca*cf^2*tr^2*z4
          - 2000/3*ca*cf^2*tr^2*z5
          + 7588/9*ca*cf^2*tr^2*z3
          - 224*ca*cf^2*tr^2*z3^2
          - 27380/243*ca^2*cf*tr^2
          - 200*ca^2*cf*tr^2*z6
          - 476*ca^2*cf*tr^2*z4
          + 568*ca^2*cf*tr^2*z5
          - 976/9*ca^2*cf*tr^2*z3
          + 464*ca^2*cf*tr^2*z3^2
          + 41593/1944*ca^3*tr^2
          - 550/3*ca^3*tr^2*z6
          + 5995/12*ca^3*tr^2*z4
          + 157/24*ca^3*tr^2*z5
          - 187019/432*ca^3*tr^2*z3
          - 664/3*ca^3*tr^2*z3^2
          + 8191/432*xil*ca^2*cf*tr^2
          - 9/2*xil*ca^2*cf*tr^2*z4
          + 8*xil*ca^2*cf*tr^2*z5
          - 97/6*xil*ca^2*cf*tr^2*z3
          + 79501/7776*xil*ca^3*tr^2
          - 5/2*xil*ca^3*tr^2*z4
          - 635/24*xil*ca^3*tr^2*z5
          + 5057/144*xil*ca^3*tr^2*z3
          - 1063/1296*xil^2*ca^3*tr^2
          - 1/4*xil^2*ca^3*tr^2*z4
          - 7/36*xil^2*ca^3*tr^2*z5
          + 307/216*xil^2*ca^3*tr^2*z3
          )

       + nf^3 * (
          - 14765/486*ca*cf*tr^3
          + 80*ca*cf*tr^3*z4
          - 128/3*ca*cf*tr^3*z5
          - 232/9*ca*cf*tr^3*z3
          - 23837/972*ca^2*tr^3
          - 364/9*ca^2*tr^3*z4
          + 928/9*ca^2*tr^3*z5
          - 3820/81*ca^2*tr^3*z3
          - 569/486*xil*ca^2*tr^3
          + 8/3*xil*ca^2*tr^3*z4
          - 32/27*xil*ca^2*tr^3*z3
          )

       + nf^4 * (
          + 260/81*ca*tr^4
          - 64/9*ca*tr^4*z4
          + 320/81*ca*tr^4*z3
          )

       - 7145/2304*ca*[d4AA/n]
          - 186725/256*ca*[d4AA/n]*z6
          - 6235831/8192*ca*[d4AA/n]*z7
          + 5643/16*ca*[d4AA/n]*z4
          + 3520375/1536*ca*[d4AA/n]*z5
          - 4069205/3072*ca*[d4AA/n]*z3
          + 16887/1024*ca*[d4AA/n]*z3^2
          - 47894269/110592*ca^5
          - 2621575/6144*ca^5*z6
          - 194793683/196608*ca^5*z7
          + 1604909/9216*ca^5*z4
          + 128829827/73728*ca^5*z5
          - 224465897/663552*ca^5*z3
          - 567483/8192*ca^5*z3^2
          - 25421/4608*xil*ca*[d4AA/n]
          + 70325/2048*xil*ca*[d4AA/n]*z6
          + 2790263/24576*xil*ca*[d4AA/n]*z7
          + 7683/512*xil*ca*[d4AA/n]*z4
          - 340285/2048*xil*ca*[d4AA/n]*z5
          - 11935/192*xil*ca*[d4AA/n]*z3
          + 2797/128*xil*ca*[d4AA/n]*z3^2
          + 77228465/1990656*xil*ca^5
          - 1098725/49152*xil*ca^5*z6
          + 932911/589824*xil*ca^5*z7
          + 679099/24576*xil*ca^5*z4
          - 475297/49152*xil*ca^5*z5
          - 3955465/221184*xil*ca^5*z3
          - 36043/12288*xil*ca^5*z3^2
          - 83/288*xil^2*ca*[d4AA/n]
          + 10875/512*xil^2*ca*[d4AA/n]*z6
          - 619507/12288*xil^2*ca*[d4AA/n]*z7
          + 123/256*xil^2*ca*[d4AA/n]*z4
          - 73615/1536*xil^2*ca*[d4AA/n]*z5
          + 71329/1536*xil^2*ca*[d4AA/n]*z3
          - 5461/512*xil^2*ca*[d4AA/n]*z3^2
          + 2373233/331776*xil^2*ca^5
          - 1525/12288*xil^2*ca^5*z6
          + 87661/294912*xil^2*ca^5*z7
          + 1409/256*xil^2*ca^5*z4
          - 278105/18432*xil^2*ca^5*z5
          + 447029/110592*xil^2*ca^5*z3
          - 2611/4096*xil^2*ca^5*z3^2
          - 523/1536*xil^3*ca*[d4AA/n]
          + 51425/3072*xil^3*ca*[d4AA/n]*z6
          + 153293/12288*xil^3*ca*[d4AA/n]*z7
          - 2267/512*xil^3*ca*[d4AA/n]*z4
          - 328555/9216*xil^3*ca*[d4AA/n]*z5
          - 10429/4608*xil^3*ca*[d4AA/n]*z3
          + 665/192*xil^3*ca*[d4AA/n]*z3^2
          + 10147/36864*xil^3*ca^5
          + 106675/73728*xil^3*ca^5*z6
          - 249935/294912*xil^3*ca^5*z7
          + 1435/6144*xil^3*ca^5*z4
          - 726995/221184*xil^3*ca^5*z5
          + 120107/55296*xil^3*ca^5*z3
          + 217/18432*xil^3*ca^5*z3^2
          + 925/512*xil^4*ca*[d4AA/n]*z6
          - 22071/8192*xil^4*ca*[d4AA/n]*z7
          + 39/128*xil^4*ca*[d4AA/n]*z4
          - 5225/768*xil^4*ca*[d4AA/n]*z5
          + 3725/1024*xil^4*ca*[d4AA/n]*z3
          + 91/1024*xil^4*ca*[d4AA/n]*z3^2
          + 3877/12288*xil^4*ca^5
          + 3725/12288*xil^4*ca^5*z6
          + 47831/65536*xil^4*ca^5*z7
          - 179/2048*xil^4*ca^5*z4
          - 96235/73728*xil^4*ca^5*z5
          + 3037/24576*xil^4*ca^5*z3
          + 2171/24576*xil^4*ca^5*z3^2
          - 675/2048*xil^5*ca*[d4AA/n]*z6
          - 2891/8192*xil^5*ca*[d4AA/n]*z7
          + 99/256*xil^5*ca*[d4AA/n]*z4
          + 1755/2048*xil^5*ca*[d4AA/n]*z5
          - 449/512*xil^5*ca*[d4AA/n]*z3
          - 3/32*xil^5*ca*[d4AA/n]*z3^2
          + 1019/24576*xil^5*ca^5
          + 425/16384*xil^5*ca^5*z6
          - 3115/196608*xil^5*ca^5*z7
          - 201/8192*xil^5*ca^5*z4
          + 245/16384*xil^5*ca^5*z5
          + 745/24576*xil^5*ca^5*z3
          + 3/4096*xil^5*ca^5*z3^2
         
 )


*--#] gamma3c_4 :
*--#[ gamma2_0 :


 (

       + xil*cf
         
 )


*--#] gamma2_0 :
*--#[ gamma2_1 :


 (


       + nf * (
          - 2*cf*tr
          )

       - 3/2*cf^2
          + 25/4*ca*cf
          + 2*xil*ca*cf
          + 1/4*xil^2*ca*cf
         
 )


*--#] gamma2_1 :
*--#[ gamma2_2 :


 (


       + nf * (
          + 3*cf^2*tr
          - 287/9*ca*cf*tr
          - 17/4*xil*ca*cf*tr
          )

       + nf^2 * (
          + 20/9*cf*tr^2
          )

       + 3/2*cf^3
          - 143/4*ca*cf^2
          + 12*ca*cf^2*z3
          + 9155/144*ca^2*cf
          - 69/8*ca^2*cf*z3
          + 263/32*xil*ca^2*cf
          + 3/4*xil*ca^2*cf*z3
          + 39/32*xil^2*ca^2*cf
          + 3/8*xil^2*ca^2*cf*z3
          + 5/16*xil^3*ca^2*cf
         
 )


*--#] gamma2_2 :
*--#[ gamma2_3 :


 (


       + nf * (
          + 128*[d4RR/nr]
          + 76/3*cf^3*tr
          - 64*cf^3*tr*z3
          - 53/18*ca*cf^2*tr
          + 24*ca*cf^2*tr*z4
          + 160*ca*cf^2*tr*z5
          - 18371/54*ca^2*cf*tr
          - 69/4*ca^2*cf*tr*z4
          - 80*ca^2*cf*tr*z5
          - 3/2*ca^2*cf*tr*z3
          - 767/12*xil*ca*cf^2*tr
          + 12*xil*ca*cf^2*tr*z4
          + 44*xil*ca*cf^2*tr*z3
          - 37093/3888*xil*ca^2*cf*tr
          - 8*xil*ca^2*cf*tr*z4
          - 37*xil*ca^2*cf*tr*z3
          - 109/72*xil^2*ca^2*cf*tr
          + 1/4*xil^2*ca^2*cf*tr*z4
          - 7/6*xil^2*ca^2*cf*tr*z3
          )

       + nf^2 * (
          + 304/9*cf^2*tr^2
          - 32*cf^2*tr^2*z3
          + 293/9*ca*cf*tr^2
          + 32*ca*cf*tr^2*z3
          - 1076/243*xil*ca*cf*tr^2
          + 16/3*xil*ca*cf*tr^2*z3
          )

       + nf^3 * (
          + 280/81*cf*tr^3
          )

       - 67*[d4RA/nr]
          - 855/8*[d4RA/nr]*z5
          + 1113/8*[d4RA/nr]*z3
          - 1027/8*cf^4
          + 640*cf^4*z5
          - 400*cf^4*z3
          + 5131/12*ca*cf^3
          - 1440*ca*cf^3*z5
          + 848*ca*cf^3*z3
          - 23885/36*ca^2*cf^2
          - 66*ca^2*cf^2*z4
          + 785*ca^2*cf^2*z5
          - 421/2*ca^2*cf^2*z3
          + 95261/162*ca^3*cf
          + 759/16*ca^3*cf*z4
          - 4145/32*ca^3*cf*z5
          - 6209/64*ca^3*cf*z3
          + xil*[d4RA/nr]
          - 55*xil*[d4RA/nr]*z5
          + 101/2*xil*[d4RA/nr]*z3
          + 3*xil*ca^2*cf^2
          + 5*xil*ca^2*cf^2*z5
          - 7/2*xil*ca^2*cf^2*z3
          + 1596947/31104*xil*ca^3*cf
          - 97/32*xil*ca^3*cf*z4
          - 575/24*xil*ca^3*cf*z5
          + 909/32*xil*ca^3*cf*z3
          - 35/4*xil^2*[d4RA/nr]*z5
          + 11/4*xil^2*[d4RA/nr]*z3
          + 6467/1152*xil^2*ca^3*cf
          - 17/16*xil^2*ca^3*cf*z4
          - 95/48*xil^2*ca^3*cf*z5
          + 189/32*xil^2*ca^3*cf*z3
          - 3/2*xil^3*[d4RA/nr]*z3
          + 149/96*xil^3*ca^3*cf
          - 3/32*xil^3*ca^3*cf*z4
          + 21/32*xil^3*ca^3*cf*z3
          + 5/8*xil^4*[d4RA/nr]*z5
          - 7/8*xil^4*[d4RA/nr]*z3
          + 19/64*xil^4*ca^3*cf
          + 5/96*xil^4*ca^3*cf*z5
          + 1/192*xil^4*ca^3*cf*z3
         
 )


*--#] gamma2_3 :
*--#[ gamma2_4 :


 (


       + nf * (
          + 6200/9*tr*[d4RA/nr]
          - 1425/4*tr*[d4RA/nr]*z6
          + 27377/6*tr*[d4RA/nr]*z7
          + 1113/4*tr*[d4RA/nr]*z4
          - 9915/2*tr*[d4RA/nr]*z5
          - 2468/3*tr*[d4RA/nr]*z3
          + 91/2*tr*[d4RA/nr]*z3^2
          - 5984/3*cf*[d4RR/nr]
          - 8680*cf*[d4RR/nr]*z7
          + 18080*cf*[d4RR/nr]*z5
          - 12096*cf*[d4RR/nr]*z3
          + 3648*cf*[d4RR/nr]*z3^2
          + 29209/36*cf^4*tr
          + 6400/3*cf^4*tr*z6
          - 800*cf^4*tr*z4
          - 46880/9*cf^4*tr*z5
          + 22496/9*cf^4*tr*z3
          + 1024/3*cf^4*tr*z3^2
          + 33464/9*ca*[d4RR/nr]
          + 23632/3*ca*[d4RR/nr]*z7
          - 48640/3*ca*[d4RR/nr]*z5
          + 8992*ca*[d4RR/nr]*z3
          - 2320*ca*[d4RR/nr]*z3^2
          - 167263/108*ca*cf^3*tr
          - 4800*ca*cf^3*tr*z6
          - 13944*ca*cf^3*tr*z7
          + 2120*ca*cf^3*tr*z4
          + 58720/3*ca*cf^3*tr*z5
          - 25804/9*ca*cf^3*tr*z3
          - 64*ca*cf^3*tr*z3^2
          + 717409/432*ca^2*cf^2*tr
          + 1150*ca^2*cf^2*tr*z6
          + 42203/3*ca^2*cf^2*tr*z7
          - 1411/4*ca^2*cf^2*tr*z4
          - 95792/9*ca^2*cf^2*tr*z5
          - 14287/24*ca^2*cf^2*tr*z3
          - 1214*ca^2*cf^2*tr*z3^2
          - 31919039/7776*ca^3*cf*tr
          + 4825/16*ca^3*cf*tr*z6
          - 440419/144*ca^3*cf*tr*z7
          - 8705/32*ca^3*cf*tr*z4
          + 28721/18*ca^3*cf*tr*z5
          - 144377/864*ca^3*cf*tr*z3
          + 4067/6*ca^3*cf*tr*z3^2
          - 14/3*xil*tr*[d4RA/nr]
          - 125/2*xil*tr*[d4RA/nr]*z6
          + 1029/2*xil*tr*[d4RA/nr]*z7
          + 159/4*xil*tr*[d4RA/nr]*z4
          + 1615/3*xil*tr*[d4RA/nr]*z5
          - 4349/6*xil*tr*[d4RA/nr]*z3
          - 85*xil*tr*[d4RA/nr]*z3^2
          + 294*xil*ca*[d4RR/nr]*z7
          - 368/3*xil*ca*[d4RR/nr]*z3
          - 112*xil*ca*[d4RR/nr]*z3^2
          + 4261/24*xil*ca*cf^3*tr
          - 150*xil*ca*cf^3*tr*z6
          + 111/2*xil*ca*cf^3*tr*z4
          - 570*xil*ca*cf^3*tr*z5
          + 947/2*xil*ca*cf^3*tr*z3
          - 60*xil*ca*cf^3*tr*z3^2
          - 962741/1728*xil*ca^2*cf^2*tr
          + 175/2*xil*ca^2*cf^2*tr*z6
          - 237/2*xil*ca^2*cf^2*tr*z4
          + 231*xil*ca^2*cf^2*tr*z5
          + 229*xil*ca^2*cf^2*tr*z3
          + 69*xil*ca^2*cf^2*tr*z3^2
          - 11514733/31104*xil*ca^3*cf*tr
          + 425/48*xil*ca^3*cf*tr*z6
          - 49/8*xil*ca^3*cf*tr*z7
          + 6997/64*xil*ca^3*cf*tr*z4
          + 61979/144*xil*ca^3*cf*tr*z5
          - 5911/9*xil*ca^3*cf*tr*z3
          - 473/12*xil*ca^3*cf*tr*z3^2
          - 175/12*xil^2*tr*[d4RA/nr]*z6
          + 11/4*xil^2*tr*[d4RA/nr]*z4
          + 595/18*xil^2*tr*[d4RA/nr]*z5
          - 35/9*xil^2*tr*[d4RA/nr]*z3
          - 11/6*xil^2*tr*[d4RA/nr]*z3^2
          - 6839/192*xil^2*ca^2*cf^2*tr
          + 9*xil^2*ca^2*cf^2*tr*z4
          + 133/8*xil^2*ca^2*cf^2*tr*z3
          + 6*xil^2*ca^2*cf^2*tr*z3^2
          - 402451/31104*xil^2*ca^3*cf*tr
          - 475/144*xil^2*ca^3*cf*tr*z6
          + 551/96*xil^2*ca^3*cf*tr*z4
          + 1043/108*xil^2*ca^3*cf*tr*z5
          - 13583/288*xil^2*ca^3*cf*tr*z3
          - 287/72*xil^2*ca^3*cf*tr*z3^2
          - 3/4*xil^3*tr*[d4RA/nr]*z4
          + 7/6*xil^3*tr*[d4RA/nr]*z3
          - 73/27*xil^3*ca^3*cf*tr
          + 41/64*xil^3*ca^3*cf*tr*z4
          + 3/4*xil^3*ca^3*cf*tr*z5
          - 45/32*xil^3*ca^3*cf*tr*z3
          )

       + nf^2 * (
          - 7360/9*tr*[d4RR/nr]
          + 640*tr*[d4RR/nr]*z5
          + 704/3*tr*[d4RR/nr]*z3
          - 2497/27*cf^3*tr^2
          - 128*cf^3*tr^2*z4
          + 320*cf^3*tr^2*z5
          + 400/9*cf^3*tr^2*z3
          + 101485/162*ca*cf^2*tr^2
          + 1600/3*ca*cf^2*tr^2*z6
          + 176*ca*cf^2*tr^2*z4
          - 3712/3*ca*cf^2*tr^2*z5
          - 6160/9*ca*cf^2*tr^2*z3
          + 256/3*ca*cf^2*tr^2*z3^2
          + 120037/162*ca^2*cf*tr^2
          - 800/3*ca^2*cf*tr^2*z6
          - 441/2*ca^2*cf*tr^2*z7
          - 179*ca^2*cf*tr^2*z4
          + 3584/9*ca^2*cf*tr^2*z5
          + 3140/3*ca^2*cf*tr^2*z3
          - 128/3*ca^2*cf*tr^2*z3^2
          + 23831/216*xil*ca*cf^2*tr^2
          + 36*xil*ca*cf^2*tr^2*z4
          + 32*xil*ca*cf^2*tr^2*z5
          - 482/3*xil*ca*cf^2*tr^2*z3
          + 71329/1944*xil*ca^2*cf*tr^2
          - 58*xil*ca^2*cf*tr^2*z4
          - 814/9*xil*ca^2*cf*tr^2*z5
          + 471/2*xil*ca^2*cf*tr^2*z3
          - 7591/3888*xil^2*ca^2*cf*tr^2
          - 7/6*xil^2*ca^2*cf*tr^2*z4
          + 7/9*xil^2*ca^2*cf*tr^2*z5
          + 136/27*xil^2*ca^2*cf*tr^2*z3
          )

       + nf^3 * (
          - 2636/243*cf^2*tr^3
          - 64*cf^2*tr^3*z4
          + 832/9*cf^2*tr^3*z3
          - 3566/243*ca*cf*tr^3
          + 64*ca*cf*tr^3*z4
          - 1984/27*ca*cf*tr^3*z3
          - 3197/486*xil*ca*cf*tr^3
          + 32/3*xil*ca*cf*tr^3*z4
          - 56/27*xil*ca*cf*tr^3*z3
          )

       + nf^4 * (
          + 1328/243*cf*tr^4
          - 256/27*cf*tr^4*z3
          )

       + 113/6*cf*[d4RA/nr]
          - 125447/8*cf*[d4RA/nr]*z7
          + 1015*cf*[d4RA/nr]*z5
          + 17554*cf*[d4RA/nr]*z3
          - 4884*cf*[d4RA/nr]*z3^2
          - 1985/24*cf*[d4AA/n]
          + 781753/192*cf*[d4AA/n]*z7
          - 1458845/384*cf*[d4AA/n]*z5
          + 135731/192*cf*[d4AA/n]*z3
          + 3577/64*cf*[d4AA/n]*z3^2
          + 4977/8*cf^5
          - 47628*cf^5*z7
          + 22600*cf^5*z5
          + 16000*cf^5*z3
          + 2496*cf^5*z3^2
          - 173959/144*ca*[d4RA/nr]
          + 15675/16*ca*[d4RA/nr]*z6
          + 3016307/256*ca*[d4RA/nr]*z7
          - 12243/16*ca*[d4RA/nr]*z4
          + 609425/96*ca*[d4RA/nr]*z5
          - 574393/32*ca*[d4RA/nr]*z3
          + 16935/4*ca*[d4RA/nr]*z3^2
          - 835739/144*ca*cf^4
          - 17600/3*ca*cf^4*z6
          + 123977*ca*cf^4*z7
          + 2200*ca*cf^4*z4
          - 248960/9*ca*cf^4*z5
          - 530884/9*ca*cf^4*z3
          - 24632/3*ca*cf^4*z3^2
          + 827215/72*ca^2*cf^3
          + 13200*ca^2*cf^3*z6
          - 1789067/16*ca^2*cf^3*z7
          - 4664*ca^2*cf^3*z4
          - 188795/12*ca^2*cf^3*z5
          + 1365227/18*ca^2*cf^3*z3
          + 18097/2*ca^2*cf^3*z3^2
          - 42214139/3888*ca^3*cf^2
          - 43175/6*ca^3*cf^2*z6
          + 9074513/192*ca^3*cf^2*z7
          + 3815/4*ca^3*cf^2*z4
          + 5957573/288*ca^3*cf^2*z5
          - 5503507/144*ca^3*cf^2*z3
          - 78041/24*ca^3*cf^2*z3^2
          + 368712343/62208*ca^4*cf
          + 227975/192*ca^4*cf*z6
          - 312820991/36864*ca^4*cf*z7
          + 87067/128*ca^4*cf*z4
          - 16237513/3072*ca^4*cf*z5
          + 46196783/6912*ca^4*cf*z3
          + 23555/128*ca^4*cf*z3^2
          - 16*xil*cf*[d4RA/nr]
          + 3409/8*xil*cf*[d4RA/nr]*z7
          - 320*xil*cf*[d4RA/nr]*z5
          + 168*xil*cf*[d4RA/nr]*z3
          - 207*xil*cf*[d4RA/nr]*z3^2
          - 2563/128*xil*cf*[d4AA/n]
          - 50925/512*xil*cf*[d4AA/n]*z6
          - 503965/768*xil*cf*[d4AA/n]*z7
          + 1827/32*xil*cf*[d4AA/n]*z4
          - 105605/1536*xil*cf*[d4AA/n]*z5
          + 93293/256*xil*cf*[d4AA/n]*z3
          + 85523/256*xil*cf*[d4AA/n]*z3^2
          + 547/48*xil*ca*[d4RA/nr]
          + 6875/16*xil*ca*[d4RA/nr]*z6
          - 140567/256*xil*ca*[d4RA/nr]*z7
          - 7575/32*xil*ca*[d4RA/nr]*z4
          - 28565/48*xil*ca*[d4RA/nr]*z5
          + 43091/96*xil*ca*[d4RA/nr]*z3
          + 459/2*xil*ca*[d4RA/nr]*z3^2
          - 103/4*xil*ca^2*cf^3
          - 1239/16*xil*ca^2*cf^3*z7
          - 425/4*xil*ca^2*cf^3*z5
          + 155*xil*ca^2*cf^3*z3
          + 9/2*xil*ca^2*cf^3*z3^2
          + 4543/96*xil*ca^3*cf^2
          - 625/16*xil*ca^3*cf^2*z6
          + 76363/384*xil*ca^3*cf^2*z7
          + 525/32*xil*ca^3*cf^2*z4
          + 16135/48*xil*ca^3*cf^2*z5
          - 2579/6*xil*ca^3*cf^2*z3
          + 99/16*xil*ca^3*cf^2*z3^2
          + 235222787/497664*xil*ca^4*cf
          + 1585025/12288*xil*ca^4*cf*z6
          + 3638453/36864*xil*ca^4*cf*z7
          - 735245/6144*xil*ca^4*cf*z4
          - 32270251/36864*xil*ca^4*cf*z5
          + 15783655/27648*xil*ca^4*cf*z3
          + 241909/6144*xil*ca^4*cf*z3^2
          + 1/2*xil^2*cf*[d4RA/nr]
          - 161/4*xil^2*cf*[d4RA/nr]*z7
          + 20*xil^2*cf*[d4RA/nr]*z5
          + 20*xil^2*cf*[d4RA/nr]*z3
          + 3*xil^2*cf*[d4RA/nr]*z3^2
          - 115/32*xil^2*cf*[d4AA/n]
          - 2375/256*xil^2*cf*[d4AA/n]*z6
          + 2121/128*xil^2*cf*[d4AA/n]*z7
          + 1347/128*xil^2*cf*[d4AA/n]*z4
          - 57875/768*xil^2*cf*[d4AA/n]*z5
          + 1857/32*xil^2*cf*[d4AA/n]*z3
          + 2853/128*xil^2*cf*[d4AA/n]*z3^2
          + 7/16*xil^2*ca*[d4RA/nr]
          + 7075/96*xil^2*ca*[d4RA/nr]*z6
          - 6741/256*xil^2*ca*[d4RA/nr]*z7
          - 161/8*xil^2*ca*[d4RA/nr]*z4
          - 46265/288*xil^2*ca*[d4RA/nr]*z5
          + 6727/144*xil^2*ca*[d4RA/nr]*z3
          + 617/48*xil^2*ca*[d4RA/nr]*z3^2
          + 241/96*xil^2*ca^3*cf^2
          - 25/16*xil^2*ca^3*cf^2*z6
          + 3647/384*xil^2*ca^3*cf^2*z7
          + 21/32*xil^2*ca^3*cf^2*z4
          - 245/96*xil^2*ca^3*cf^2*z5
          - 235/48*xil^2*ca^3*cf^2*z3
          - 9/16*xil^2*ca^3*cf^2*z3^2
          + 12628775/248832*xil^2*ca^4*cf
          + 220075/18432*xil^2*ca^4*cf*z6
          + 17913/2048*xil^2*ca^4*cf*z7
          - 3159/128*xil^2*ca^4*cf*z4
          - 3750005/55296*xil^2*ca^4*cf*z5
          + 2097473/27648*xil^2*ca^4*cf*z3
          + 32603/9216*xil^2*ca^4*cf*z3^2
          - 101/128*xil^3*cf*[d4AA/n]
          + 375/128*xil^3*cf*[d4AA/n]*z6
          + 3731/768*xil^3*cf*[d4AA/n]*z7
          + 9/8*xil^3*cf*[d4AA/n]*z4
          - 3935/384*xil^3*cf*[d4AA/n]*z5
          + 763/96*xil^3*cf*[d4AA/n]*z3
          - 9/64*xil^3*cf*[d4AA/n]*z3^2
          - 1/16*xil^3*ca*[d4RA/nr]
          + 175/32*xil^3*ca*[d4RA/nr]*z6
          - 1393/256*xil^3*ca*[d4RA/nr]*z7
          + 57/16*xil^3*ca*[d4RA/nr]*z4
          - 295/32*xil^3*ca*[d4RA/nr]*z5
          - 325/48*xil^3*ca*[d4RA/nr]*z3
          - 31/16*xil^3*ca*[d4RA/nr]*z3^2
          + 253643/27648*xil^3*ca^4*cf
          + 1375/1536*xil^3*ca^4*cf*z6
          + 875/2304*xil^3*ca^4*cf*z7
          - 433/128*xil^3*ca^4*cf*z4
          - 12511/2304*xil^3*ca^4*cf*z5
          + 48799/4608*xil^3*ca^4*cf*z3
          + 193/384*xil^3*ca^4*cf*z3^2
          + 275/256*xil^4*cf*[d4AA/n]*z6
          + 791/192*xil^4*cf*[d4AA/n]*z7
          + 3/128*xil^4*cf*[d4AA/n]*z4
          - 1605/256*xil^4*cf*[d4AA/n]*z5
          + 77/32*xil^4*cf*[d4AA/n]*z3
          - 27/128*xil^4*cf*[d4AA/n]*z3^2
          - 75/32*xil^4*ca*[d4RA/nr]*z6
          + 21/128*xil^4*ca*[d4RA/nr]*z7
          + 45/16*xil^4*ca*[d4RA/nr]*z4
          + 35/16*xil^4*ca*[d4RA/nr]*z5
          - 141/32*xil^4*ca*[d4RA/nr]*z3
          - 27/16*xil^4*ca*[d4RA/nr]*z3^2
          + 2413/1024*xil^4*ca^4*cf
          - 725/6144*xil^4*ca^4*cf*z6
          + 51569/36864*xil^4*ca^4*cf*z7
          - 173/512*xil^4*ca^4*cf*z4
          - 3533/6144*xil^4*ca^4*cf*z5
          + 2185/3072*xil^4*ca^4*cf*z3
          - 31/1024*xil^4*ca^4*cf*z3^2
          + 25/512*xil^5*cf*[d4AA/n]*z6
          + 3/64*xil^5*cf*[d4AA/n]*z4
          + 115/512*xil^5*cf*[d4AA/n]*z5
          - 25/256*xil^5*cf*[d4AA/n]*z3
          - 7/256*xil^5*cf*[d4AA/n]*z3^2
          - 25/32*xil^5*ca*[d4RA/nr]*z6
          + 21/32*xil^5*ca*[d4RA/nr]*z4
          + 45/32*xil^5*ca*[d4RA/nr]*z5
          - 43/32*xil^5*ca*[d4RA/nr]*z3
          - 5/16*xil^5*ca*[d4RA/nr]*z3^2
          + 729/2048*xil^5*ca^4*cf
          - 75/4096*xil^5*ca^4*cf*z6
          - 441/4096*xil^5*ca^4*cf*z7
          - 45/2048*xil^5*ca^4*cf*z4
          + 3905/12288*xil^5*ca^4*cf*z5
          + 3/1024*xil^5*ca^4*cf*z3
          - 47/2048*xil^5*ca^4*cf*z3^2
         
 )


*--#] gamma2_4 :
*--#[ gamma1ccg_0 :


 (

       + 1/2*xil*ca
         
 )


*--#] gamma1ccg_0 :
*--#[ gamma1ccg_1 :


 (

       + 5/8*xil*ca^2
          + 1/8*xil^2*ca^2
         
 )


*--#] gamma1ccg_1 :
*--#[ gamma1ccg_2 :


 (


       + nf * (
          - 15/8*xil*ca^2*tr
          )

       + 201/64*xil*ca^3
          + 39/64*xil^2*ca^3
          + 5/32*xil^3*ca^3
         
 )


*--#] gamma1ccg_2 :
*--#[ gamma1ccg_3 :


 (


       + nf * (
          - 161/6*xil*ca^2*cf*tr
          + 6*xil*ca^2*cf*tr*z4
          + 16*xil*ca^2*cf*tr*z3
          - 8255/3888*xil*ca^3*tr
          - 9/2*xil*ca^3*tr*z4
          - 53/4*xil*ca^3*tr*z3
          - 151/144*xil^2*ca^3*tr
          - 5/12*xil^2*ca^3*tr*z3
          )

       + nf^2 * (
          - 502/243*xil*ca^2*tr^2
          + 8/3*xil*ca^2*tr^2*z3
          )

       - 15*xil*[d4AA/n]*z5
          + 111/8*xil*[d4AA/n]*z3
          + 635749/31104*xil*ca^4
          + 9/64*xil*ca^4*z4
          - 725/128*xil*ca^4*z5
          + 1039/192*xil*ca^4*z3
          - 15/16*xil^2*[d4AA/n]*z5
          + 33/16*xil^2*[d4AA/n]*z3
          + 3283/1152*xil^2*ca^4
          + 3/16*xil^2*ca^4*z4
          - 5/8*xil^2*ca^4*z5
          + 353/384*xil^2*ca^4*z3
          - 15/8*xil^3*[d4AA/n]*z5
          + 3/2*xil^3*[d4AA/n]*z3
          + 91/128*xil^3*ca^4
          + 3/64*xil^3*ca^4*z4
          - 25/128*xil^3*ca^4*z5
          + 1/4*xil^3*ca^4*z3
          + 5/16*xil^4*[d4AA/n]*z5
          - 7/16*xil^4*[d4AA/n]*z3
          + 19/128*xil^4*ca^4
          + 5/192*xil^4*ca^4*z5
          + 1/384*xil^4*ca^4*z3
         
 )


*--#] gamma1ccg_3 :
*--#[ gamma1ccg_4 :


 (


       + nf * (
          - 75/2*xil*tr*[d4AA/n]*z6
          + 147/8*xil*tr*[d4AA/n]*z7
          + 333/16*xil*tr*[d4AA/n]*z4
          + 475/12*xil*tr*[d4AA/n]*z5
          - 389/12*xil*tr*[d4AA/n]*z3
          - 8*xil*tr*[d4AA/n]*z3^2
          + 75/2*xil*ca*[d4RA/n]*z6
          + 441/8*xil*ca*[d4RA/n]*z7
          - 18*xil*ca*[d4RA/n]*z4
          + 315/2*xil*ca*[d4RA/n]*z5
          - 170*xil*ca*[d4RA/n]*z3
          - 21*xil*ca*[d4RA/n]*z3^2
          + 3731/48*xil*ca^2*cf^2*tr
          - 75*xil*ca^2*cf^2*tr*z6
          + 111/4*xil*ca^2*cf^2*tr*z4
          - 225*xil*ca^2*cf^2*tr*z5
          + 799/4*xil*ca^2*cf^2*tr*z3
          - 30*xil*ca^2*cf^2*tr*z3^2
          - 13699/64*xil*ca^3*cf*tr
          + 75/2*xil*ca^3*cf*tr*z6
          - 69/2*xil*ca^3*cf*tr*z4
          + 201/2*xil*ca^3*cf*tr*z5
          + 1495/24*xil*ca^3*cf*tr*z3
          + 21*xil*ca^3*cf*tr*z3^2
          - 5000363/31104*xil*ca^4*tr
          + 5175/256*xil*ca^4*tr*z6
          - 245/8*xil*ca^4*tr*z7
          + 2231/128*xil*ca^4*tr*z4
          + 220085/1152*xil*ca^4*tr*z5
          - 66695/288*xil*ca^4*tr*z3
          - 2377/384*xil*ca^4*tr*z3^2
          - 25/16*xil^2*tr*[d4AA/n]*z6
          + 33/16*xil^2*tr*[d4AA/n]*z4
          + 85/12*xil^2*tr*[d4AA/n]*z5
          - 143/12*xil^2*tr*[d4AA/n]*z3
          + 15/8*xil^2*tr*[d4AA/n]*z3^2
          - 21*xil^2*ca^3*cf*tr
          + 21/4*xil^2*ca^3*cf*tr*z4
          + 93/8*xil^2*ca^3*cf*tr*z3
          - 914753/124416*xil^2*ca^4*tr
          - 25/24*xil^2*ca^4*tr*z6
          - 665/384*xil^2*ca^4*tr*z4
          + 393/64*xil^2*ca^4*tr*z5
          - 2737/144*xil^2*ca^4*tr*z3
          - 5/96*xil^2*ca^4*tr*z3^2
          - 25/16*xil^3*tr*[d4AA/n]*z6
          + 3/4*xil^3*tr*[d4AA/n]*z4
          + 10/3*xil^3*tr*[d4AA/n]*z5
          - 31/12*xil^3*tr*[d4AA/n]*z3
          - 1/8*xil^3*tr*[d4AA/n]*z3^2
          - 4625/3456*xil^3*ca^4*tr
          - 125/768*xil^3*ca^4*tr*z6
          + 7/32*xil^3*ca^4*tr*z4
          + 281/384*xil^3*ca^4*tr*z5
          - 677/576*xil^3*ca^4*tr*z3
          + 7/128*xil^3*ca^4*tr*z3^2
          )

       + nf^2 * (
          + 557/12*xil*ca^2*cf*tr^2
          + 9*xil*ca^2*cf*tr^2*z4
          + 16*xil*ca^2*cf*tr^2*z5
          - 184/3*xil*ca^2*cf*tr^2*z3
          + 267601/15552*xil*ca^3*tr^2
          - 169/8*xil*ca^3*tr^2*z4
          - 277/6*xil*ca^3*tr^2*z5
          + 1193/12*xil*ca^3*tr^2*z3
          - 7855/7776*xil^2*ca^3*tr^2
          - 5/12*xil^2*ca^3*tr^2*z4
          + 26/9*xil^2*ca^3*tr^2*z3
          )

       + nf^3 * (
          - 2989/972*xil*ca^2*tr^3
          + 16/3*xil*ca^2*tr^3*z4
          - 40/27*xil*ca^2*tr^3*z3
          )

       - 2707/256*xil*ca*[d4AA/n]
          + 69075/1024*xil*ca*[d4AA/n]*z6
          - 15127/768*xil*ca*[d4AA/n]*z7
          - 4671/128*xil*ca*[d4AA/n]*z4
          - 391255/1024*xil*ca*[d4AA/n]*z5
          + 423095/1536*xil*ca*[d4AA/n]*z3
          + 33027/512*xil*ca*[d4AA/n]*z3^2
          + 8154107/41472*xil*ca^5
          + 124175/8192*xil*ca^5*z6
          + 3899651/36864*xil*ca^5*z7
          - 168797/12288*xil*ca^5*z4
          - 6246457/24576*xil*ca^5*z5
          + 4473667/55296*xil*ca^5*z3
          + 55351/4096*xil*ca^5*z3^2
          - 115/64*xil^2*ca*[d4AA/n]
          + 3125/512*xil^2*ca*[d4AA/n]*z6
          - 7469/128*xil^2*ca*[d4AA/n]*z7
          - 1365/256*xil^2*ca*[d4AA/n]*z4
          - 30695/1536*xil^2*ca*[d4AA/n]*z5
          + 16675/192*xil^2*ca*[d4AA/n]*z3
          - 2051/256*xil^2*ca*[d4AA/n]*z3^2
          + 27767149/995328*xil^2*ca^5
          + 6725/4096*xil^2*ca^5*z6
          - 19943/24576*xil^2*ca^5*z7
          - 2729/3072*xil^2*ca^5*z4
          - 1077635/36864*xil^2*ca^5*z5
          + 149749/6144*xil^2*ca^5*z3
          + 1523/2048*xil^2*ca^5*z3^2
          - 101/256*xil^3*ca*[d4AA/n]
          + 2975/256*xil^3*ca*[d4AA/n]*z6
          + 1477/128*xil^3*ca*[d4AA/n]*z7
          - 615/128*xil^3*ca*[d4AA/n]*z4
          - 12475/768*xil^3*ca*[d4AA/n]*z5
          + 29/48*xil^3*ca*[d4AA/n]*z3
          + 243/128*xil^3*ca*[d4AA/n]*z3^2
          + 101747/27648*xil^3*ca^5
          + 7475/6144*xil^3*ca^5*z6
          - 8183/24576*xil^3*ca^5*z7
          - 215/512*xil^3*ca^5*z4
          - 4189/1152*xil^3*ca^5*z5
          + 41245/9216*xil^3*ca^5*z3
          - 19/192*xil^3*ca^5*z3^2
          + 575/512*xil^4*ca*[d4AA/n]*z6
          + 217/256*xil^4*ca*[d4AA/n]*z7
          + 39/256*xil^4*ca*[d4AA/n]*z4
          - 3255/512*xil^4*ca*[d4AA/n]*z5
          + 527/128*xil^4*ca*[d4AA/n]*z3
          - 137/256*xil^4*ca*[d4AA/n]*z3^2
          + 7393/6144*xil^4*ca^5
          + 1525/12288*xil^4*ca^5*z6
          + 27167/24576*xil^4*ca^5*z7
          - 5/64*xil^4*ca^5*z4
          - 4273/4096*xil^4*ca^5*z5
          + 281/6144*xil^4*ca^5*z3
          + 251/6144*xil^4*ca^5*z3^2
          - 375/1024*xil^5*ca*[d4AA/n]*z6
          + 45/128*xil^5*ca*[d4AA/n]*z4
          + 835/1024*xil^5*ca*[d4AA/n]*z5
          - 369/512*xil^5*ca*[d4AA/n]*z3
          - 87/512*xil^5*ca*[d4AA/n]*z3^2
          + 729/4096*xil^5*ca^5
          - 75/8192*xil^5*ca^5*z6
          - 441/8192*xil^5*ca^5*z7
          - 45/4096*xil^5*ca^5*z4
          + 3905/24576*xil^5*ca^5*z5
          + 3/2048*xil^5*ca^5*z3
          - 47/4096*xil^5*ca^5*z3^2
         
 )


*--#] gamma1ccg_4 :
*--#[ gamma1qqg_0 :


 (

       + 3/4*ca
          + xil*cf
          + 1/4*xil*ca
         
 )


*--#] gamma1qqg_0 :
*--#[ gamma1qqg_1 :


 (


       + nf * (
          - 2*cf*tr
          - 5/6*ca*tr
          )

       - 3/2*cf^2
          + 25/4*ca*cf
          + 95/48*ca^2
          + 2*xil*ca*cf
          + 11/16*xil*ca^2
          + 1/4*xil^2*ca*cf
          + 1/8*xil^2*ca^2
         
 )


*--#] gamma1qqg_1 :
*--#[ gamma1qqg_2 :


 (


       + nf * (
          + 3*cf^2*tr
          - 1553/36*ca*cf*tr
          + 12*ca*cf*tr*z3
          - 97/108*ca^2*tr
          - 9*ca^2*tr*z3
          - 17/4*xil*ca*cf*tr
          - xil*ca^2*tr
          )

       + nf^2 * (
          + 20/9*cf*tr^2
          - 35/27*ca*tr^2
          )

       + 3/2*cf^3
          - 143/4*ca*cf^2
          + 12*ca*cf^2*z3
          + 9155/144*ca^2*cf
          - 69/8*ca^2*cf*z3
          + 15817/1728*ca^3
          + 9/32*ca^3*z3
          + 263/32*xil*ca^2*cf
          + 3/4*xil*ca^2*cf*z3
          + 167/64*xil*ca^3
          + 3/8*xil*ca^3*z3
          + 39/32*xil^2*ca^2*cf
          + 3/8*xil^2*ca^2*cf*z3
          + 33/64*xil^2*ca^3
          + 3/32*xil^2*ca^3*z3
          + 5/16*xil^3*ca^2*cf
          + 7/64*xil^3*ca^3
         
 )


*--#] gamma1qqg_2 :
*--#[ gamma1qqg_3 :


 (


       + nf * (
          + 128*[d4RR/nr]
          + 60*[d4RA/n]*z5
          - 48*[d4RA/n]*z3
          + 76/3*cf^3*tr
          - 64*cf^3*tr*z3
          + 707/36*ca*cf^2*tr
          + 24*ca*cf^2*tr*z4
          + 40*ca*cf^2*tr*z5
          + 74*ca*cf^2*tr*z3
          - 28885/72*ca^2*cf*tr
          - 333/4*ca^2*cf*tr*z4
          - 20*ca^2*cf*tr*z5
          + 173/2*ca^2*cf*tr*z3
          - 295855/5184*ca^3*tr
          + 801/16*ca^3*tr*z4
          + 55*ca^3*tr*z5
          - 3019/24*ca^3*tr*z3
          - 767/12*xil*ca*cf^2*tr
          + 12*xil*ca*cf^2*tr*z4
          + 44*xil*ca*cf^2*tr*z3
          - 26749/972*xil*ca^2*cf*tr
          - 5*xil*ca^2*cf*tr*z4
          - 23*xil*ca^2*cf*tr*z3
          - 778/243*xil*ca^3*tr
          - 7/4*xil*ca^3*tr*z4
          - 12*xil*ca^3*tr*z3
          - 109/72*xil^2*ca^2*cf*tr
          + 1/4*xil^2*ca^2*cf*tr*z4
          - 7/6*xil^2*ca^2*cf*tr*z3
          - 43/64*xil^2*ca^3*tr
          + 1/16*xil^2*ca^3*tr*z4
          - 1/6*xil^2*ca^3*tr*z3
          )

       + nf^2 * (
          + 304/9*cf^2*tr^2
          - 32*cf^2*tr^2*z3
          + 994/27*ca*cf*tr^2
          + 24*ca*cf*tr^2*z4
          - 8*ca*cf*tr^2*z3
          + 628/81*ca^2*tr^2
          - 18*ca^2*tr^2*z4
          + 30*ca^2*tr^2*z3
          - 1076/243*xil*ca*cf*tr^2
          + 16/3*xil*ca*cf*tr^2*z3
          - 1229/972*xil*ca^2*tr^2
          + 4/3*xil*ca^2*tr^2*z3
          )

       + nf^3 * (
          + 280/81*cf*tr^3
          - 166/81*ca*tr^3
          + 32/9*ca*tr^3*z3
          )

       - 67*[d4RA/nr]
          - 855/8*[d4RA/nr]*z5
          + 1113/8*[d4RA/nr]*z3
          - 69/32*[d4AA/n]
          - 10185/128*[d4AA/n]*z5
          + 609/8*[d4AA/n]*z3
          - 1027/8*cf^4
          + 640*cf^4*z5
          - 400*cf^4*z3
          + 5131/12*ca*cf^3
          - 1440*ca*cf^3*z5
          + 848*ca*cf^3*z3
          - 23885/36*ca^2*cf^2
          - 66*ca^2*cf^2*z4
          + 785*ca^2*cf^2*z5
          - 421/2*ca^2*cf^2*z3
          + 95261/162*ca^3*cf
          + 759/16*ca^3*cf*z4
          - 4145/32*ca^3*cf*z5
          - 6209/64*ca^3*cf*z3
          + 319561/4608*ca^4
          - 99/64*ca^4*z4
          - 47665/1024*ca^4*z5
          + 140743/4608*ca^4*z3
          + xil*[d4RA/nr]
          - 55*xil*[d4RA/nr]*z5
          + 101/2*xil*[d4RA/nr]*z3
          - 3/8*xil*[d4AA/n]
          - 475/64*xil*[d4AA/n]*z5
          + 449/32*xil*[d4AA/n]*z3
          + 3*xil*ca^2*cf^2
          + 5*xil*ca^2*cf^2*z5
          - 7/2*xil*ca^2*cf^2*z3
          + 1596947/31104*xil*ca^3*cf
          - 97/32*xil*ca^3*cf*z4
          - 575/24*xil*ca^3*cf*z5
          + 909/32*xil*ca^3*cf*z3
          + 2184485/124416*xil*ca^4
          - 203/128*xil*ca^4*z4
          - 10235/1536*xil*ca^4*z5
          + 1155/128*xil*ca^4*z3
          - 35/4*xil^2*[d4RA/nr]*z5
          + 11/4*xil^2*[d4RA/nr]*z3
          - 3/32*xil^2*[d4AA/n]
          + 75/32*xil^2*[d4AA/n]*z5
          + 3/2*xil^2*[d4AA/n]*z3
          + 6467/1152*xil^2*ca^3*cf
          - 17/16*xil^2*ca^3*cf*z4
          - 95/48*xil^2*ca^3*cf*z5
          + 189/32*xil^2*ca^3*cf*z3
          + 3755/1536*xil^2*ca^4
          - 5/16*xil^2*ca^4*z4
          - 35/128*xil^2*ca^4*z5
          + 551/384*xil^2*ca^4*z3
          - 3/2*xil^3*[d4RA/nr]*z3
          + 55/64*xil^3*[d4AA/n]*z5
          + 1/32*xil^3*[d4AA/n]*z3
          + 149/96*xil^3*ca^3*cf
          - 3/32*xil^3*ca^3*cf*z4
          + 21/32*xil^3*ca^3*cf*z3
          + 937/1536*xil^3*ca^4
          - 3/128*xil^3*ca^4*z4
          + 95/1536*xil^3*ca^4*z5
          + 23/192*xil^3*ca^4*z3
          + 5/8*xil^4*[d4RA/nr]*z5
          - 7/8*xil^4*[d4RA/nr]*z3
          + 5/128*xil^4*[d4AA/n]*z5
          + 1/16*xil^4*[d4AA/n]*z3
          + 19/64*xil^4*ca^3*cf
          + 5/96*xil^4*ca^3*cf*z5
          + 1/192*xil^4*ca^3*cf*z3
          + 15/128*xil^4*ca^4
          + 115/3072*xil^4*ca^4*z5
          - 37/1536*xil^4*ca^4*z3
         
 )


*--#] gamma1qqg_3 :
*--#[ gamma1qqg_4 :


 (


       + nf * (
          + 6200/9*tr*[d4RA/nr]
          - 1425/4*tr*[d4RA/nr]*z6
          + 27377/6*tr*[d4RA/nr]*z7
          + 1113/4*tr*[d4RA/nr]*z4
          - 9915/2*tr*[d4RA/nr]*z5
          - 2468/3*tr*[d4RA/nr]*z3
          + 91/2*tr*[d4RA/nr]*z3^2
          + 191/24*tr*[d4AA/n]
          - 16975/64*tr*[d4AA/n]*z6
          + 5285/8*tr*[d4AA/n]*z7
          + 609/4*tr*[d4AA/n]*z4
          - 11615/64*tr*[d4AA/n]*z5
          - 52709/192*tr*[d4AA/n]*z3
          - 2017/32*tr*[d4AA/n]*z3^2
          - 5984/3*cf*[d4RR/nr]
          - 8680*cf*[d4RR/nr]*z7
          + 18080*cf*[d4RR/nr]*z5
          - 12096*cf*[d4RR/nr]*z3
          + 3648*cf*[d4RR/nr]*z3^2
          - 8/3*cf*[d4RA/n]
          - 238*cf*[d4RA/n]*z7
          + 470*cf*[d4RA/n]*z5
          - 44*cf*[d4RA/n]*z3
          - 144*cf*[d4RA/n]*z3^2
          + 29209/36*cf^4*tr
          + 6400/3*cf^4*tr*z6
          - 800*cf^4*tr*z4
          - 46880/9*cf^4*tr*z5
          + 22496/9*cf^4*tr*z3
          + 1024/3*cf^4*tr*z3^2
          + 33464/9*ca*[d4RR/nr]
          + 23632/3*ca*[d4RR/nr]*z7
          - 48640/3*ca*[d4RR/nr]*z5
          + 8992*ca*[d4RR/nr]*z3
          - 2320*ca*[d4RR/nr]*z3^2
          + 260/3*ca*[d4RA/n]
          - 550*ca*[d4RA/n]*z6
          - 392*ca*[d4RA/n]*z7
          + 108*ca*[d4RA/n]*z4
          + 11545/6*ca*[d4RA/n]*z5
          - 11395/6*ca*[d4RA/n]*z3
          + 893/2*ca*[d4RA/n]*z3^2
          - 169531/108*ca*cf^3*tr
          - 4800*ca*cf^3*tr*z6
          - 12264*ca*cf^3*tr*z7
          + 2120*ca*cf^3*tr*z4
          + 54310/3*ca*cf^3*tr*z5
          - 26506/9*ca*cf^3*tr*z3
          - 64*ca*cf^3*tr*z3^2
          + 704933/432*ca^2*cf^2*tr
          + 2250*ca^2*cf^2*tr*z6
          + 37163/3*ca^2*cf^2*tr*z7
          - 2995/4*ca^2*cf^2*tr*z4
          - 101987/9*ca^2*cf^2*tr*z5
          + 11977/72*ca^2*cf^2*tr*z3
          - 774*ca^2*cf^2*tr*z3^2
          - 11559725/2592*ca^3*cf*tr
          - 3975/16*ca^3*cf*tr*z6
          - 340333/144*ca^3*cf*tr*z7
          - 31323/32*ca^3*cf*tr*z4
          + 47729/18*ca^3*cf*tr*z5
          + 184325/432*ca^3*cf*tr*z3
          + 790/3*ca^3*cf*tr*z3^2
          - 60298109/124416*ca^4*tr
          - 337575/512*ca^4*tr*z6
          - 224581/192*ca^4*tr*z7
          + 2123143/2304*ca^4*tr*z4
          + 8674945/4608*ca^4*tr*z5
          - 46881313/41472*ca^4*tr*z3
          - 887/768*ca^4*tr*z3^2
          - 14/3*xil*tr*[d4RA/nr]
          - 125/2*xil*tr*[d4RA/nr]*z6
          + 1029/2*xil*tr*[d4RA/nr]*z7
          + 159/4*xil*tr*[d4RA/nr]*z4
          + 1615/3*xil*tr*[d4RA/nr]*z5
          - 4349/6*xil*tr*[d4RA/nr]*z3
          - 85*xil*tr*[d4RA/nr]*z3^2
          + 67/48*xil*tr*[d4AA/n]
          - 2375/128*xil*tr*[d4AA/n]*z6
          + 441/16*xil*tr*[d4AA/n]*z7
          + 1347/64*xil*tr*[d4AA/n]*z4
          - 1295/384*xil*tr*[d4AA/n]*z5
          - 4269/64*xil*tr*[d4AA/n]*z3
          + 357/64*xil*tr*[d4AA/n]*z3^2
          + 294*xil*ca*[d4RR/nr]*z7
          - 368/3*xil*ca*[d4RR/nr]*z3
          - 112*xil*ca*[d4RR/nr]*z3^2
          + 2/3*xil*ca*[d4RA/n]
          + 75/4*xil*ca*[d4RA/n]*z6
          + 441/16*xil*ca*[d4RA/n]*z7
          - 9*xil*ca*[d4RA/n]*z4
          + 375/4*xil*ca*[d4RA/n]*z5
          - 173/2*xil*ca*[d4RA/n]*z3
          - 21*xil*ca*[d4RA/n]*z3^2
          + 4261/24*xil*ca*cf^3*tr
          - 150*xil*ca*cf^3*tr*z6
          + 111/2*xil*ca*cf^3*tr*z4
          - 570*xil*ca*cf^3*tr*z5
          + 947/2*xil*ca*cf^3*tr*z3
          - 60*xil*ca*cf^3*tr*z3^2
          - 876989/1728*xil*ca^2*cf^2*tr
          + 50*xil*ca^2*cf^2*tr*z6
          - 837/8*xil*ca^2*cf^2*tr*z4
          + 117/2*xil*ca^2*cf^2*tr*z5
          + 2927/8*xil*ca^2*cf^2*tr*z3
          + 54*xil*ca^2*cf^2*tr*z3^2
          - 16911457/31104*xil*ca^3*cf*tr
          + 1325/48*xil*ca^3*cf*tr*z6
          - 49/8*xil*ca^3*cf*tr*z7
          + 4477/64*xil*ca^3*cf*tr*z4
          + 73715/144*xil*ca^3*cf*tr*z5
          - 41099/72*xil*ca^3*cf*tr*z3
          - 203/12*xil*ca^3*cf*tr*z3^2
          - 795943/7776*xil*ca^4*tr
          + 1625/3072*xil*ca^4*tr*z6
          - 1029/64*xil*ca^4*tr*z7
          + 10963/256*xil*ca^4*tr*z4
          + 1223513/9216*xil*ca^4*tr*z5
          - 484373/2304*xil*ca^4*tr*z3
          - 8221/512*xil*ca^4*tr*z3^2
          - 175/12*xil^2*tr*[d4RA/nr]*z6
          + 11/4*xil^2*tr*[d4RA/nr]*z4
          + 595/18*xil^2*tr*[d4RA/nr]*z5
          - 35/9*xil^2*tr*[d4RA/nr]*z3
          - 11/6*xil^2*tr*[d4RA/nr]*z3^2
          + 37/96*xil^2*tr*[d4AA/n]
          + 125/32*xil^2*tr*[d4AA/n]*z6
          + 3/2*xil^2*tr*[d4AA/n]*z4
          - 395/48*xil^2*tr*[d4AA/n]*z5
          - 749/192*xil^2*tr*[d4AA/n]*z3
          - 33/8*xil^2*tr*[d4AA/n]*z3^2
          - 6839/192*xil^2*ca^2*cf^2*tr
          + 9*xil^2*ca^2*cf^2*tr*z4
          + 133/8*xil^2*ca^2*cf^2*tr*z3
          + 6*xil^2*ca^2*cf^2*tr*z3^2
          - 868687/31104*xil^2*ca^3*cf*tr
          - 475/144*xil^2*ca^3*cf*tr*z6
          + 857/96*xil^2*ca^3*cf*tr*z4
          + 1043/108*xil^2*ca^3*cf*tr*z5
          - 5401/144*xil^2*ca^3*cf*tr*z3
          - 179/72*xil^2*ca^3*cf*tr*z3^2
          - 687401/124416*xil^2*ca^4*tr
          - 175/384*xil^2*ca^4*tr*z6
          + 115/384*xil^2*ca^4*tr*z4
          - 311/384*xil^2*ca^4*tr*z5
          - 164201/13824*xil^2*ca^4*tr*z3
          - 139/128*xil^2*ca^4*tr*z3^2
          - 3/4*xil^3*tr*[d4RA/nr]*z4
          + 7/6*xil^3*tr*[d4RA/nr]*z3
          + 275/384*xil^3*tr*[d4AA/n]*z6
          + 1/64*xil^3*tr*[d4AA/n]*z4
          - 1405/1152*xil^3*tr*[d4AA/n]*z5
          - 265/576*xil^3*tr*[d4AA/n]*z3
          - 17/192*xil^3*tr*[d4AA/n]*z3^2
          - 73/27*xil^3*ca^3*cf*tr
          + 41/64*xil^3*ca^3*cf*tr*z4
          + 3/4*xil^3*ca^3*cf*tr*z5
          - 45/32*xil^3*ca^3*cf*tr*z3
          - 605/864*xil^3*ca^4*tr
          + 475/9216*xil^3*ca^4*tr*z6
          + 35/384*xil^3*ca^4*tr*z4
          - 761/27648*xil^3*ca^4*tr*z5
          - 1105/6912*xil^3*ca^4*tr*z3
          + 59/4608*xil^3*ca^4*tr*z3^2
          )

       + nf^2 * (
          - 7360/9*tr*[d4RR/nr]
          + 640*tr*[d4RR/nr]*z5
          + 704/3*tr*[d4RR/nr]*z3
          + 200*tr*[d4RA/n]*z6
          - 96*tr*[d4RA/n]*z4
          - 1000/3*tr*[d4RA/n]*z5
          + 416/3*tr*[d4RA/n]*z3
          + 48*tr*[d4RA/n]*z3^2
          - 2497/27*cf^3*tr^2
          - 128*cf^3*tr^2*z4
          + 320*cf^3*tr^2*z5
          + 400/9*cf^3*tr^2*z3
          - 428/3*ca*[d4RR/n]
          + 48*ca*[d4RR/n]*z4
          - 240*ca*[d4RR/n]*z5
          + 436/3*ca*[d4RR/n]*z3
          + 128*ca*[d4RR/n]*z3^2
          + 567721/648*ca*cf^2*tr^2
          + 400/3*ca*cf^2*tr^2*z6
          + 374*ca*cf^2*tr^2*z4
          - 1712/3*ca*cf^2*tr^2*z5
          - 13748/9*ca*cf^2*tr^2*z3
          + 928/3*ca*cf^2*tr^2*z3^2
          + 414871/486*ca^2*cf*tr^2
          - 200/3*ca^2*cf*tr^2*z6
          - 441/2*ca^2*cf*tr^2*z7
          + 297*ca^2*cf*tr^2*z4
          - 1528/9*ca^2*cf*tr^2*z5
          + 10396/9*ca^2*cf*tr^2*z3
          - 1520/3*ca^2*cf*tr^2*z3^2
          - 41593/1944*ca^3*tr^2
          + 550/3*ca^3*tr^2*z6
          - 5995/12*ca^3*tr^2*z4
          - 157/24*ca^3*tr^2*z5
          + 187019/432*ca^3*tr^2*z3
          + 664/3*ca^3*tr^2*z3^2
          + 23831/216*xil*ca*cf^2*tr^2
          + 36*xil*ca*cf^2*tr^2*z4
          + 32*xil*ca*cf^2*tr^2*z5
          - 482/3*xil*ca*cf^2*tr^2*z3
          + 249407/3888*xil*ca^2*cf*tr^2
          - 89/2*xil*ca^2*cf*tr^2*z4
          - 742/9*xil*ca^2*cf*tr^2*z5
          + 571/3*xil*ca^2*cf*tr^2*z3
          + 108599/15552*xil*ca^3*tr^2
          - 149/8*xil*ca^3*tr^2*z4
          - 473/24*xil*ca^3*tr^2*z5
          + 9259/144*xil*ca^3*tr^2*z3
          - 7591/3888*xil^2*ca^2*cf*tr^2
          - 7/6*xil^2*ca^2*cf*tr^2*z4
          + 7/9*xil^2*ca^2*cf*tr^2*z5
          + 136/27*xil^2*ca^2*cf*tr^2*z3
          - 1477/7776*xil^2*ca^3*tr^2
          - 1/6*xil^2*ca^3*tr^2*z4
          + 7/36*xil^2*ca^3*tr^2*z5
          + 317/216*xil^2*ca^3*tr^2*z3
          )

       + nf^3 * (
          - 2636/243*cf^2*tr^3
          - 64*cf^2*tr^3*z4
          + 832/9*cf^2*tr^3*z3
          + 7633/486*ca*cf*tr^3
          - 16*ca*cf*tr^3*z4
          + 128/3*ca*cf*tr^3*z5
          - 1288/27*ca*cf*tr^3*z3
          + 23837/972*ca^2*tr^3
          + 364/9*ca^2*tr^3*z4
          - 928/9*ca^2*tr^3*z5
          + 3820/81*ca^2*tr^3*z3
          - 3197/486*xil*ca*cf*tr^3
          + 32/3*xil*ca*cf*tr^3*z4
          - 56/27*xil*ca*cf*tr^3*z3
          - 617/324*xil*ca^2*tr^3
          + 8/3*xil*ca^2*tr^3*z4
          - 8/27*xil*ca^2*tr^3*z3
          )

       + nf^4 * (
          + 1328/243*cf*tr^4
          - 256/27*cf*tr^4*z3
          - 260/81*ca*tr^4
          + 64/9*ca*tr^4*z4
          - 320/81*ca*tr^4*z3
          )

       + 113/6*cf*[d4RA/nr]
          - 125447/8*cf*[d4RA/nr]*z7
          + 1015*cf*[d4RA/nr]*z5
          + 17554*cf*[d4RA/nr]*z3
          - 4884*cf*[d4RA/nr]*z3^2
          - 1985/24*cf*[d4AA/n]
          + 781753/192*cf*[d4AA/n]*z7
          - 1458845/384*cf*[d4AA/n]*z5
          + 135731/192*cf*[d4AA/n]*z3
          + 3577/64*cf*[d4AA/n]*z3^2
          + 4977/8*cf^5
          - 47628*cf^5*z7
          + 22600*cf^5*z5
          + 16000*cf^5*z3
          + 2496*cf^5*z3^2
          - 173959/144*ca*[d4RA/nr]
          + 15675/16*ca*[d4RA/nr]*z6
          + 3016307/256*ca*[d4RA/nr]*z7
          - 12243/16*ca*[d4RA/nr]*z4
          + 609425/96*ca*[d4RA/nr]*z5
          - 574393/32*ca*[d4RA/nr]*z3
          + 16935/4*ca*[d4RA/nr]*z3^2
          + 7145/2304*ca*[d4AA/n]
          + 186725/256*ca*[d4AA/n]*z6
          + 6235831/8192*ca*[d4AA/n]*z7
          - 5643/16*ca*[d4AA/n]*z4
          - 3520375/1536*ca*[d4AA/n]*z5
          + 4069205/3072*ca*[d4AA/n]*z3
          - 16887/1024*ca*[d4AA/n]*z3^2
          - 835739/144*ca*cf^4
          - 17600/3*ca*cf^4*z6
          + 123977*ca*cf^4*z7
          + 2200*ca*cf^4*z4
          - 248960/9*ca*cf^4*z5
          - 530884/9*ca*cf^4*z3
          - 24632/3*ca*cf^4*z3^2
          + 827215/72*ca^2*cf^3
          + 13200*ca^2*cf^3*z6
          - 1789067/16*ca^2*cf^3*z7
          - 4664*ca^2*cf^3*z4
          - 188795/12*ca^2*cf^3*z5
          + 1365227/18*ca^2*cf^3*z3
          + 18097/2*ca^2*cf^3*z3^2
          - 42214139/3888*ca^3*cf^2
          - 43175/6*ca^3*cf^2*z6
          + 9074513/192*ca^3*cf^2*z7
          + 3815/4*ca^3*cf^2*z4
          + 5957573/288*ca^3*cf^2*z5
          - 5503507/144*ca^3*cf^2*z3
          - 78041/24*ca^3*cf^2*z3^2
          + 368712343/62208*ca^4*cf
          + 227975/192*ca^4*cf*z6
          - 312820991/36864*ca^4*cf*z7
          + 87067/128*ca^4*cf*z4
          - 16237513/3072*ca^4*cf*z5
          + 46196783/6912*ca^4*cf*z3
          + 23555/128*ca^4*cf*z3^2
          + 47894269/110592*ca^5
          + 2621575/6144*ca^5*z6
          + 194793683/196608*ca^5*z7
          - 1604909/9216*ca^5*z4
          - 128829827/73728*ca^5*z5
          + 224465897/663552*ca^5*z3
          + 567483/8192*ca^5*z3^2
          - 16*xil*cf*[d4RA/nr]
          + 3409/8*xil*cf*[d4RA/nr]*z7
          - 320*xil*cf*[d4RA/nr]*z5
          + 168*xil*cf*[d4RA/nr]*z3
          - 207*xil*cf*[d4RA/nr]*z3^2
          - 2563/128*xil*cf*[d4AA/n]
          - 50925/512*xil*cf*[d4AA/n]*z6
          - 503965/768*xil*cf*[d4AA/n]*z7
          + 1827/32*xil*cf*[d4AA/n]*z4
          - 105605/1536*xil*cf*[d4AA/n]*z5
          + 93293/256*xil*cf*[d4AA/n]*z3
          + 85523/256*xil*cf*[d4AA/n]*z3^2
          + 547/48*xil*ca*[d4RA/nr]
          + 6875/16*xil*ca*[d4RA/nr]*z6
          - 140567/256*xil*ca*[d4RA/nr]*z7
          - 7575/32*xil*ca*[d4RA/nr]*z4
          - 28565/48*xil*ca*[d4RA/nr]*z5
          + 43091/96*xil*ca*[d4RA/nr]*z3
          + 459/2*xil*ca*[d4RA/nr]*z3^2
          - 23305/4608*xil*ca*[d4AA/n]
          + 67825/2048*xil*ca*[d4AA/n]*z6
          - 3274327/24576*xil*ca*[d4AA/n]*z7
          - 26367/512*xil*ca*[d4AA/n]*z4
          - 442225/2048*xil*ca*[d4AA/n]*z5
          + 518575/1536*xil*ca*[d4AA/n]*z3
          + 21839/512*xil*ca*[d4AA/n]*z3^2
          - 103/4*xil*ca^2*cf^3
          - 1239/16*xil*ca^2*cf^3*z7
          - 425/4*xil*ca^2*cf^3*z5
          + 155*xil*ca^2*cf^3*z3
          + 9/2*xil*ca^2*cf^3*z3^2
          + 4543/96*xil*ca^3*cf^2
          - 625/16*xil*ca^3*cf^2*z6
          + 76363/384*xil*ca^3*cf^2*z7
          + 525/32*xil*ca^3*cf^2*z4
          + 16135/48*xil*ca^3*cf^2*z5
          - 2579/6*xil*ca^3*cf^2*z3
          + 99/16*xil*ca^3*cf^2*z3^2
          + 235222787/497664*xil*ca^4*cf
          + 1585025/12288*xil*ca^4*cf*z6
          + 3638453/36864*xil*ca^4*cf*z7
          - 735245/6144*xil*ca^4*cf*z4
          - 32270251/36864*xil*ca^4*cf*z5
          + 15783655/27648*xil*ca^4*cf*z3
          + 241909/6144*xil*ca^4*cf*z3^2
          + 314168671/1990656*xil*ca^5
          + 1843775/49152*xil*ca^5*z6
          + 61461505/589824*xil*ca^5*z7
          - 1016693/24576*xil*ca^5*z4
          - 12017617/49152*xil*ca^5*z5
          + 21850133/221184*xil*ca^5*z3
          + 12631/768*xil*ca^5*z3^2
          + 1/2*xil^2*cf*[d4RA/nr]
          - 161/4*xil^2*cf*[d4RA/nr]*z7
          + 20*xil^2*cf*[d4RA/nr]*z5
          + 20*xil^2*cf*[d4RA/nr]*z3
          + 3*xil^2*cf*[d4RA/nr]*z3^2
          - 115/32*xil^2*cf*[d4AA/n]
          - 2375/256*xil^2*cf*[d4AA/n]*z6
          + 2121/128*xil^2*cf*[d4AA/n]*z7
          + 1347/128*xil^2*cf*[d4AA/n]*z4
          - 57875/768*xil^2*cf*[d4AA/n]*z5
          + 1857/32*xil^2*cf*[d4AA/n]*z3
          + 2853/128*xil^2*cf*[d4AA/n]*z3^2
          + 7/16*xil^2*ca*[d4RA/nr]
          + 7075/96*xil^2*ca*[d4RA/nr]*z6
          - 6741/256*xil^2*ca*[d4RA/nr]*z7
          - 161/8*xil^2*ca*[d4RA/nr]*z4
          - 46265/288*xil^2*ca*[d4RA/nr]*z5
          + 6727/144*xil^2*ca*[d4RA/nr]*z3
          + 617/48*xil^2*ca*[d4RA/nr]*z3^2
          - 869/576*xil^2*ca*[d4AA/n]
          - 3875/256*xil^2*ca*[d4AA/n]*z6
          - 97517/12288*xil^2*ca*[d4AA/n]*z7
          - 93/16*xil^2*ca*[d4AA/n]*z4
          + 5365/192*xil^2*ca*[d4AA/n]*z5
          + 62071/1536*xil^2*ca*[d4AA/n]*z3
          + 1359/512*xil^2*ca*[d4AA/n]*z3^2
          + 241/96*xil^2*ca^3*cf^2
          - 25/16*xil^2*ca^3*cf^2*z6
          + 3647/384*xil^2*ca^3*cf^2*z7
          + 21/32*xil^2*ca^3*cf^2*z4
          - 245/96*xil^2*ca^3*cf^2*z5
          - 235/48*xil^2*ca^3*cf^2*z3
          - 9/16*xil^2*ca^3*cf^2*z3^2
          + 12628775/248832*xil^2*ca^4*cf
          + 220075/18432*xil^2*ca^4*cf*z6
          + 17913/2048*xil^2*ca^4*cf*z7
          - 3159/128*xil^2*ca^4*cf*z4
          - 3750005/55296*xil^2*ca^4*cf*z5
          + 2097473/27648*xil^2*ca^4*cf*z3
          + 32603/9216*xil^2*ca^4*cf*z3^2
          + 10323725/497664*xil^2*ca^5
          + 5425/3072*xil^2*ca^5*z6
          - 326977/294912*xil^2*ca^5*z7
          - 19637/3072*xil^2*ca^5*z4
          - 521425/36864*xil^2*ca^5*z5
          + 2248453/110592*xil^2*ca^5*z3
          + 5657/4096*xil^2*ca^5*z3^2
          - 101/128*xil^3*cf*[d4AA/n]
          + 375/128*xil^3*cf*[d4AA/n]*z6
          + 3731/768*xil^3*cf*[d4AA/n]*z7
          + 9/8*xil^3*cf*[d4AA/n]*z4
          - 3935/384*xil^3*cf*[d4AA/n]*z5
          + 763/96*xil^3*cf*[d4AA/n]*z3
          - 9/64*xil^3*cf*[d4AA/n]*z3^2
          - 1/16*xil^3*ca*[d4RA/nr]
          + 175/32*xil^3*ca*[d4RA/nr]*z6
          - 1393/256*xil^3*ca*[d4RA/nr]*z7
          + 57/16*xil^3*ca*[d4RA/nr]*z4
          - 295/32*xil^3*ca*[d4RA/nr]*z5
          - 325/48*xil^3*ca*[d4RA/nr]*z3
          - 31/16*xil^3*ca*[d4RA/nr]*z3^2
          - 83/1536*xil^3*ca*[d4AA/n]
          - 15725/3072*xil^3*ca*[d4AA/n]*z6
          - 11501/12288*xil^3*ca*[d4AA/n]*z7
          - 193/512*xil^3*ca*[d4AA/n]*z4
          + 178855/9216*xil^3*ca*[d4AA/n]*z5
          + 13213/4608*xil^3*ca*[d4AA/n]*z3
          - 601/384*xil^3*ca*[d4AA/n]*z3^2
          + 253643/27648*xil^3*ca^4*cf
          + 1375/1536*xil^3*ca^4*cf*z6
          + 875/2304*xil^3*ca^4*cf*z7
          - 433/128*xil^3*ca^4*cf*z4
          - 12511/2304*xil^3*ca^4*cf*z5
          + 48799/4608*xil^3*ca^4*cf*z3
          + 193/384*xil^3*ca^4*cf*z3^2
          + 376547/110592*xil^3*ca^5
          - 16975/73728*xil^3*ca^5*z6
          + 151739/294912*xil^3*ca^5*z7
          - 4015/6144*xil^3*ca^5*z4
          - 77293/221184*xil^3*ca^5*z5
          + 127363/55296*xil^3*ca^5*z3
          - 2041/18432*xil^3*ca^5*z3^2
          + 275/256*xil^4*cf*[d4AA/n]*z6
          + 791/192*xil^4*cf*[d4AA/n]*z7
          + 3/128*xil^4*cf*[d4AA/n]*z4
          - 1605/256*xil^4*cf*[d4AA/n]*z5
          + 77/32*xil^4*cf*[d4AA/n]*z3
          - 27/128*xil^4*cf*[d4AA/n]*z3^2
          - 75/32*xil^4*ca*[d4RA/nr]*z6
          + 21/128*xil^4*ca*[d4RA/nr]*z7
          + 45/16*xil^4*ca*[d4RA/nr]*z4
          + 35/16*xil^4*ca*[d4RA/nr]*z5
          - 141/32*xil^4*ca*[d4RA/nr]*z3
          - 27/16*xil^4*ca*[d4RA/nr]*z3^2
          - 175/256*xil^4*ca*[d4AA/n]*z6
          + 29015/8192*xil^4*ca*[d4AA/n]*z7
          - 39/256*xil^4*ca*[d4AA/n]*z4
          + 685/1536*xil^4*ca*[d4AA/n]*z5
          + 491/1024*xil^4*ca*[d4AA/n]*z3
          - 639/1024*xil^4*ca*[d4AA/n]*z3^2
          + 2413/1024*xil^4*ca^4*cf
          - 725/6144*xil^4*ca^4*cf*z6
          + 51569/36864*xil^4*ca^4*cf*z7
          - 173/512*xil^4*ca^4*cf*z4
          - 3533/6144*xil^4*ca^4*cf*z5
          + 2185/3072*xil^4*ca^4*cf*z3
          - 31/1024*xil^4*ca^4*cf*z3^2
          + 10909/12288*xil^4*ca^5
          - 275/1536*xil^4*ca^5*z6
          + 73843/196608*xil^4*ca^5*z7
          + 19/2048*xil^4*ca^5*z4
          + 19321/73728*xil^4*ca^5*z5
          - 1913/24576*xil^4*ca^5*z3
          - 389/8192*xil^4*ca^5*z3^2
          + 25/512*xil^5*cf*[d4AA/n]*z6
          + 3/64*xil^5*cf*[d4AA/n]*z4
          + 115/512*xil^5*cf*[d4AA/n]*z5
          - 25/256*xil^5*cf*[d4AA/n]*z3
          - 7/256*xil^5*cf*[d4AA/n]*z3^2
          - 25/32*xil^5*ca*[d4RA/nr]*z6
          + 21/32*xil^5*ca*[d4RA/nr]*z4
          + 45/32*xil^5*ca*[d4RA/nr]*z5
          - 43/32*xil^5*ca*[d4RA/nr]*z3
          - 5/16*xil^5*ca*[d4RA/nr]*z3^2
          - 75/2048*xil^5*ca*[d4AA/n]*z6
          + 2891/8192*xil^5*ca*[d4AA/n]*z7
          - 9/256*xil^5*ca*[d4AA/n]*z4
          - 85/2048*xil^5*ca*[d4AA/n]*z5
          + 5/32*xil^5*ca*[d4AA/n]*z3
          - 39/512*xil^5*ca*[d4AA/n]*z3^2
          + 729/2048*xil^5*ca^4*cf
          - 75/4096*xil^5*ca^4*cf*z6
          - 441/4096*xil^5*ca^4*cf*z7
          - 45/2048*xil^5*ca^4*cf*z4
          + 3905/12288*xil^5*ca^4*cf*z5
          + 3/1024*xil^5*ca^4*cf*z3
          - 47/2048*xil^5*ca^4*cf*z3^2
          + 3355/24576*xil^5*ca^5
          - 575/16384*xil^5*ca^5*z6
          - 7469/196608*xil^5*ca^5*z7
          + 111/8192*xil^5*ca^5*z4
          + 7075/49152*xil^5*ca^5*z5
          - 709/24576*xil^5*ca^5*z3
          - 25/2048*xil^5*ca^5*z3^2
         
 )


*--#] gamma1qqg_4 :
*--#[ gamma1ggg_0 :


 (


       + nf * (
          + 4/3*tr
          )

       - 17/12*ca
          + 3/4*xil*ca
         
 )


*--#] gamma1ggg_0 :
*--#[ gamma1ggg_1 :


 (


       + nf * (
          + 4*cf*tr
          + 25/6*ca*tr
          )

       - 259/48*ca^2
          + 33/16*xil*ca^2
          + 3/8*xil^2*ca^2
         
 )


*--#] gamma1ggg_1 :
*--#[ gamma1ggg_2 :


 (


       + nf * (
          - 2*cf^2*tr
          - 395/36*ca*cf*tr
          + 36*ca*cf*tr*z3
          + 5369/108*ca^2*tr
          - 27*ca^2*tr*z3
          - 3*xil*ca^2*tr
          )

       + nf^2 * (
          - 44/9*cf*tr^2
          - 263/27*ca*tr^2
          )

       - 43973/1728*ca^3
          + 27/32*ca^3*z3
          + 501/64*xil*ca^3
          + 9/8*xil*ca^3*z3
          + 99/64*xil^2*ca^3
          + 9/32*xil^2*ca^3*z3
          + 21/64*xil^3*ca^3
         
 )


*--#] gamma1ggg_2 :
*--#[ gamma1ggg_3 :


 (


       + nf * (
          - 512/9*[d4RA/n]
          + 180*[d4RA/n]*z5
          + 1232/3*[d4RA/n]*z3
          - 46*cf^3*tr
          + 24133/108*ca*cf^2*tr
          - 360*ca*cf^2*tr*z5
          + 1646/9*ca*cf^2*tr*z3
          - 412201/1944*ca^2*cf*tr
          - 198*ca^2*cf*tr*z4
          + 180*ca^2*cf*tr*z5
          + 3032/9*ca^2*cf*tr*z3
          + 1617587/5184*ca^3*tr
          + 2403/16*ca^3*tr*z4
          + 165*ca^3*tr*z5
          - 10145/24*ca^3*tr*z3
          - 863/16*xil*ca^2*cf*tr
          + 9*xil*ca^2*cf*tr*z4
          + 42*xil*ca^2*cf*tr*z3
          - 778/81*xil*ca^3*tr
          - 21/4*xil*ca^3*tr*z4
          - 36*xil*ca^3*tr*z3
          - 129/64*xil^2*ca^3*tr
          + 3/16*xil^2*ca^3*tr*z4
          - 1/2*xil^2*ca^3*tr*z3
          )

       + nf^2 * (
          + 704/9*[d4RR/n]
          - 512/3*[d4RR/n]*z3
          - 1352/27*cf^2*tr^2
          + 704/9*cf^2*tr^2*z3
          - 14047/243*ca*cf*tr^2
          + 72*ca*cf*tr^2*z4
          - 1528/9*ca*cf*tr^2*z3
          - 6046/81*ca^2*tr^2
          - 54*ca^2*tr^2*z4
          + 586/9*ca^2*tr^2*z3
          - 1229/324*xil*ca^2*tr^2
          + 4*xil*ca^2*tr^2*z3
          )

       + nf^3 * (
          - 1232/243*cf*tr^3
          - 1918/243*ca*tr^3
          + 32/3*ca*tr^3*z3
          )

       + 697/288*[d4AA/n]
          - 30555/128*[d4AA/n]*z5
          - 151/24*[d4AA/n]*z3
          - 12682727/124416*ca^4
          - 297/64*ca^4*z4
          - 142995/1024*ca^4*z5
          + 444757/4608*ca^4*z3
          - 9/8*xil*[d4AA/n]
          - 1425/64*xil*[d4AA/n]*z5
          + 1347/32*xil*[d4AA/n]*z3
          + 2184485/41472*xil*ca^4
          - 609/128*xil*ca^4*z4
          - 10235/512*xil*ca^4*z5
          + 3465/128*xil*ca^4*z3
          - 9/32*xil^2*[d4AA/n]
          + 225/32*xil^2*[d4AA/n]*z5
          + 9/2*xil^2*[d4AA/n]*z3
          + 3755/512*xil^2*ca^4
          - 15/16*xil^2*ca^4*z4
          - 105/128*xil^2*ca^4*z5
          + 551/128*xil^2*ca^4*z3
          + 165/64*xil^3*[d4AA/n]*z5
          + 3/32*xil^3*[d4AA/n]*z3
          + 937/512*xil^3*ca^4
          - 9/128*xil^3*ca^4*z4
          + 95/512*xil^3*ca^4*z5
          + 23/64*xil^3*ca^4*z3
          + 15/128*xil^4*[d4AA/n]*z5
          + 3/16*xil^4*[d4AA/n]*z3
          + 45/128*xil^4*ca^4
          + 115/1024*xil^4*ca^4*z5
          - 37/512*xil^4*ca^4*z3
         
 )


*--#] gamma1ggg_3 :
*--#[ gamma1ggg_4 :


 (


       + nf * (
          - 5513/72*tr*[d4AA/n]
          - 50925/64*tr*[d4AA/n]*z6
          + 15855/8*tr*[d4AA/n]*z7
          + 419/4*tr*[d4AA/n]*z4
          - 569605/576*tr*[d4AA/n]*z5
          + 853747/576*tr*[d4AA/n]*z3
          - 6051/32*tr*[d4AA/n]*z3^2
          + 312*cf*[d4RA/n]
          - 714*cf*[d4RA/n]*z7
          - 2170/3*cf*[d4RA/n]*z5
          - 1676/3*cf*[d4RA/n]*z3
          - 432*cf*[d4RA/n]*z3^2
          + 4157/6*cf^4*tr
          + 128*cf^4*tr*z3
          - 8972/9*ca*[d4RA/n]
          - 1650*ca*[d4RA/n]*z6
          - 1176*ca*[d4RA/n]*z7
          - 1964*ca*[d4RA/n]*z4
          - 31135/18*ca*[d4RA/n]*z5
          + 152917/18*ca*[d4RA/n]*z3
          + 2679/2*ca*[d4RA/n]*z3^2
          - 3780*ca*cf^3*tr
          + 5040*ca*cf^3*tr*z7
          - 5750/3*ca*cf^3*tr*z5
          - 6398/3*ca*cf^3*tr*z3
          + 2166857/324*ca^2*cf^2*tr
          + 3300*ca^2*cf^2*tr*z6
          - 5040*ca^2*cf^2*tr*z7
          - 3080/3*ca^2*cf^2*tr*z4
          - 19015/3*ca^2*cf^2*tr*z5
          + 449095/108*ca^2*cf^2*tr*z3
          + 1320*ca^2*cf^2*tr*z3^2
          - 10212097/1944*ca^3*cf*tr
          - 1650*ca^3*cf*tr*z6
          + 16681/8*ca^3*cf*tr*z7
          - 116213/48*ca^3*cf*tr*z4
          + 18224/3*ca^3*cf*tr*z5
          + 52331/32*ca^3*cf*tr*z3
          - 2487/2*ca^3*cf*tr*z3^2
          + 465372425/124416*ca^4*tr
          - 1012725/512*ca^4*tr*z6
          - 224581/64*ca^4*tr*z7
          + 2272391/768*ca^4*tr*z4
          + 6785665/1536*ca^4*tr*z5
          - 146022499/41472*ca^4*tr*z3
          - 887/256*ca^4*tr*z3^2
          + 67/16*xil*tr*[d4AA/n]
          - 7125/128*xil*tr*[d4AA/n]*z6
          + 1323/16*xil*tr*[d4AA/n]*z7
          + 4041/64*xil*tr*[d4AA/n]*z4
          - 1295/128*xil*tr*[d4AA/n]*z5
          - 12807/64*xil*tr*[d4AA/n]*z3
          + 1071/64*xil*tr*[d4AA/n]*z3^2
          + 2*xil*ca*[d4RA/n]
          + 225/4*xil*ca*[d4RA/n]*z6
          + 1323/16*xil*ca*[d4RA/n]*z7
          - 27*xil*ca*[d4RA/n]*z4
          + 1125/4*xil*ca*[d4RA/n]*z5
          - 519/2*xil*ca*[d4RA/n]*z3
          - 63*xil*ca*[d4RA/n]*z3^2
          + 1191/8*xil*ca^2*cf^2*tr
          - 225/2*xil*ca^2*cf^2*tr*z6
          + 333/8*xil*ca^2*cf^2*tr*z4
          - 1035/2*xil*ca^2*cf^2*tr*z5
          + 3285/8*xil*ca^2*cf^2*tr*z3
          - 45*xil*ca^2*cf^2*tr*z3^2
          - 149909/288*xil*ca^3*cf*tr
          + 225/4*xil*ca^3*cf*tr*z6
          - 945/8*xil*ca^3*cf*tr*z4
          + 489/2*xil*ca^3*cf*tr*z5
          + 2063/8*xil*ca^3*cf*tr*z3
          + 135/2*xil*ca^3*cf*tr*z3^2
          - 795943/2592*xil*ca^4*tr
          + 1625/1024*xil*ca^4*tr*z6
          - 3087/64*xil*ca^4*tr*z7
          + 32889/256*xil*ca^4*tr*z4
          + 1223513/3072*xil*ca^4*tr*z5
          - 484373/768*xil*ca^4*tr*z3
          - 24663/512*xil*ca^4*tr*z3^2
          + 37/32*xil^2*tr*[d4AA/n]
          + 375/32*xil^2*tr*[d4AA/n]*z6
          + 9/2*xil^2*tr*[d4AA/n]*z4
          - 395/16*xil^2*tr*[d4AA/n]*z5
          - 749/64*xil^2*tr*[d4AA/n]*z3
          - 99/8*xil^2*tr*[d4AA/n]*z3^2
          - 1439/32*xil^2*ca^3*cf*tr
          + 153/16*xil^2*ca^3*cf*tr*z4
          + 927/32*xil^2*ca^3*cf*tr*z3
          + 9/2*xil^2*ca^3*cf*tr*z3^2
          - 687401/41472*xil^2*ca^4*tr
          - 175/128*xil^2*ca^4*tr*z6
          + 115/128*xil^2*ca^4*tr*z4
          - 311/128*xil^2*ca^4*tr*z5
          - 164201/4608*xil^2*ca^4*tr*z3
          - 417/128*xil^2*ca^4*tr*z3^2
          + 275/128*xil^3*tr*[d4AA/n]*z6
          + 3/64*xil^3*tr*[d4AA/n]*z4
          - 1405/384*xil^3*tr*[d4AA/n]*z5
          - 265/192*xil^3*tr*[d4AA/n]*z3
          - 17/64*xil^3*tr*[d4AA/n]*z3^2
          - 605/288*xil^3*ca^4*tr
          + 475/3072*xil^3*ca^4*tr*z6
          + 35/128*xil^3*ca^4*tr*z4
          - 761/9216*xil^3*ca^4*tr*z5
          - 1105/2304*xil^3*ca^4*tr*z3
          + 59/1536*xil^3*ca^4*tr*z3^2
          )

       + nf^2 * (
          + 3680/9*tr*[d4RA/n]
          + 600*tr*[d4RA/n]*z6
          + 544*tr*[d4RA/n]*z4
          - 7720/9*tr*[d4RA/n]*z5
          - 36416/9*tr*[d4RA/n]*z3
          + 144*tr*[d4RA/n]*z3^2
          - 4160/3*cf*[d4RR/n]
          + 12800/3*cf*[d4RR/n]*z5
          - 5120/3*cf*[d4RR/n]*z3
          + 5018/9*cf^3*tr^2
          - 4640/3*cf^3*tr^2*z5
          + 2144/3*cf^3*tr^2*z3
          + 5900/3*ca*[d4RR/n]
          + 848*ca*[d4RR/n]*z4
          - 8720/9*ca*[d4RR/n]*z5
          - 36412/9*ca*[d4RR/n]*z3
          + 384*ca*[d4RR/n]*z3^2
          - 8045/8*ca*cf^2*tr^2
          - 1200*ca*cf^2*tr^2*z6
          + 638/3*ca*cf^2*tr^2*z4
          + 10400/3*ca*cf^2*tr^2*z5
          - 39664/27*ca*cf^2*tr^2*z3
          + 672*ca*cf^2*tr^2*z3^2
          + 1817/6*ca^2*cf*tr^2
          + 600*ca^2*cf*tr^2*z6
          + 5228/3*ca^2*cf*tr^2*z4
          - 6712/3*ca^2*cf*tr^2*z5
          - 17668/27*ca^2*cf*tr^2*z3
          - 1392*ca^2*cf*tr^2*z3^2
          - 3497047/1944*ca^3*tr^2
          + 550*ca^3*tr^2*z6
          - 17569/12*ca^3*tr^2*z4
          + 17129/24*ca^3*tr^2*z5
          + 265921/432*ca^3*tr^2*z3
          + 664*ca^3*tr^2*z3^2
          + 11861/144*xil*ca^2*cf*tr^2
          + 81/2*xil*ca^2*cf*tr^2*z4
          + 24*xil*ca^2*cf*tr^2*z5
          - 271/2*xil*ca^2*cf*tr^2*z3
          + 108599/5184*xil*ca^3*tr^2
          - 447/8*xil*ca^3*tr^2*z4
          - 473/8*xil*ca^3*tr^2*z5
          + 9259/48*xil*ca^3*tr^2*z3
          - 1477/2592*xil^2*ca^3*tr^2
          - 1/2*xil^2*ca^3*tr^2*z4
          + 7/12*xil^2*ca^3*tr^2*z5
          + 317/72*xil^2*ca^3*tr^2*z3
          )

       + nf^3 * (
          - 3520/9*tr*[d4RR/n]
          - 256*tr*[d4RR/n]*z4
          - 1280/3*tr*[d4RR/n]*z5
          + 2624/3*tr*[d4RR/n]*z3
          + 9922/81*cf^2*tr^3
          + 352/3*cf^2*tr^3*z4
          - 7616/27*cf^2*tr^3*z3
          + 16237/162*ca*cf*tr^3
          - 944/3*ca*cf*tr^3*z4
          + 128*ca*cf*tr^3*z5
          + 7768/27*ca*cf*tr^3*z3
          + 48761/324*ca^2*tr^3
          + 84*ca^2*tr^3*z4
          - 3104/9*ca^2*tr^3*z5
          + 21196/81*ca^2*tr^3*z3
          - 617/108*xil*ca^2*tr^3
          + 8*xil*ca^2*tr^3*z4
          - 8/9*xil*ca^2*tr^3*z3
          )

       + nf^4 * (
          + 856/243*cf*tr^4
          + 128/27*cf*tr^4*z3
          - 3256/243*ca*tr^4
          + 64/3*ca*tr^4*z4
          - 320/81*ca*tr^4*z3
          )

       + 46243/256*ca*[d4AA/n]
          + 560175/256*ca*[d4AA/n]*z6
          + 18707493/8192*ca*[d4AA/n]*z7
          - 1441/16*ca*[d4AA/n]*z4
          - 2676325/1536*ca*[d4AA/n]*z5
          - 6957569/3072*ca*[d4AA/n]*z3
          - 50661/1024*ca*[d4AA/n]*z3^2
          - 830690897/995328*ca^5
          + 2621575/2048*ca^5*z6
          + 194793683/65536*ca^5*z7
          - 1666861/3072*ca^5*z4
          - 377928841/73728*ca^5*z5
          + 686750651/663552*ca^5*z3
          + 1702449/8192*ca^5*z3^2
          - 23305/1536*xil*ca*[d4AA/n]
          + 203475/2048*xil*ca*[d4AA/n]*z6
          - 3274327/8192*xil*ca*[d4AA/n]*z7
          - 79101/512*xil*ca*[d4AA/n]*z4
          - 1326675/2048*xil*ca*[d4AA/n]*z5
          + 518575/512*xil*ca*[d4AA/n]*z3
          + 65517/512*xil*ca*[d4AA/n]*z3^2
          + 314168671/663552*xil*ca^5
          + 1843775/16384*xil*ca^5*z6
          + 61461505/196608*xil*ca^5*z7
          - 1016693/8192*xil*ca^5*z4
          - 12017617/16384*xil*ca^5*z5
          + 21850133/73728*xil*ca^5*z3
          + 12631/256*xil*ca^5*z3^2
          - 869/192*xil^2*ca*[d4AA/n]
          - 11625/256*xil^2*ca*[d4AA/n]*z6
          - 97517/4096*xil^2*ca*[d4AA/n]*z7
          - 279/16*xil^2*ca*[d4AA/n]*z4
          + 5365/64*xil^2*ca*[d4AA/n]*z5
          + 62071/512*xil^2*ca*[d4AA/n]*z3
          + 4077/512*xil^2*ca*[d4AA/n]*z3^2
          + 10323725/165888*xil^2*ca^5
          + 5425/1024*xil^2*ca^5*z6
          - 326977/98304*xil^2*ca^5*z7
          - 19637/1024*xil^2*ca^5*z4
          - 521425/12288*xil^2*ca^5*z5
          + 2248453/36864*xil^2*ca^5*z3
          + 16971/4096*xil^2*ca^5*z3^2
          - 83/512*xil^3*ca*[d4AA/n]
          - 15725/1024*xil^3*ca*[d4AA/n]*z6
          - 11501/4096*xil^3*ca*[d4AA/n]*z7
          - 579/512*xil^3*ca*[d4AA/n]*z4
          + 178855/3072*xil^3*ca*[d4AA/n]*z5
          + 13213/1536*xil^3*ca*[d4AA/n]*z3
          - 601/128*xil^3*ca*[d4AA/n]*z3^2
          + 376547/36864*xil^3*ca^5
          - 16975/24576*xil^3*ca^5*z6
          + 151739/98304*xil^3*ca^5*z7
          - 4015/2048*xil^3*ca^5*z4
          - 77293/73728*xil^3*ca^5*z5
          + 127363/18432*xil^3*ca^5*z3
          - 2041/6144*xil^3*ca^5*z3^2
          - 525/256*xil^4*ca*[d4AA/n]*z6
          + 87045/8192*xil^4*ca*[d4AA/n]*z7
          - 117/256*xil^4*ca*[d4AA/n]*z4
          + 685/512*xil^4*ca*[d4AA/n]*z5
          + 1473/1024*xil^4*ca*[d4AA/n]*z3
          - 1917/1024*xil^4*ca*[d4AA/n]*z3^2
          + 10909/4096*xil^4*ca^5
          - 275/512*xil^4*ca^5*z6
          + 73843/65536*xil^4*ca^5*z7
          + 57/2048*xil^4*ca^5*z4
          + 19321/24576*xil^4*ca^5*z5
          - 1913/8192*xil^4*ca^5*z3
          - 1167/8192*xil^4*ca^5*z3^2
          - 225/2048*xil^5*ca*[d4AA/n]*z6
          + 8673/8192*xil^5*ca*[d4AA/n]*z7
          - 27/256*xil^5*ca*[d4AA/n]*z4
          - 255/2048*xil^5*ca*[d4AA/n]*z5
          + 15/32*xil^5*ca*[d4AA/n]*z3
          - 117/512*xil^5*ca*[d4AA/n]*z3^2
          + 3355/8192*xil^5*ca^5
          - 1725/16384*xil^5*ca^5*z6
          - 7469/65536*xil^5*ca^5*z7
          + 333/8192*xil^5*ca^5*z4
          + 7075/16384*xil^5*ca^5*z5
          - 709/8192*xil^5*ca^5*z3
          - 75/2048*xil^5*ca^5*z3^2
         
 )


*--#] gamma1ggg_4 :
*--#[ gamma1gggg_0 :


 (


       + nf * (
          + 4/3*tr
          )

       - 2/3*ca
          + xil*ca
         
 )


*--#] gamma1gggg_0 :
*--#[ gamma1gggg_1 :


 (


       + nf * (
          + 4*cf*tr
          + 10/3*ca*tr
          )

       - 41/12*ca^2
          + 11/4*xil*ca^2
          + 1/2*xil^2*ca^2
         
 )


*--#] gamma1gggg_1 :
*--#[ gamma1gggg_2 :


 (


       + nf * (
          - 2*cf^2*tr
          - 200/9*ca*cf*tr
          + 48*ca*cf*tr*z3
          + 1318/27*ca^2*tr
          - 36*ca^2*tr*z3
          - 4*xil*ca^2*tr
          )

       + nf^2 * (
          - 44/9*cf*tr^2
          - 298/27*ca*tr^2
          )

       - 7039/432*ca^3
          + 9/8*ca^3*z3
          + 167/16*xil*ca^3
          + 3/2*xil*ca^3*z3
          + 33/16*xil^2*ca^3
          + 3/8*xil^2*ca^3*z3
          + 7/16*xil^3*ca^3
         
 )


*--#] gamma1gggg_2 :
*--#[ gamma1gggg_3 :


 (


       + nf * (
          - 512/9*[d4RA/n]
          + 240*[d4RA/n]*z5
          + 1088/3*[d4RA/n]*z3
          - 46*cf^3*tr
          + 6643/27*ca*cf^2*tr
          - 480*ca*cf^2*tr*z5
          + 2312/9*ca*cf^2*tr*z3
          - 132685/486*ca^2*cf*tr
          - 264*ca^2*cf*tr*z4
          + 240*ca^2*cf*tr*z5
          + 3824/9*ca^2*cf*tr*z3
          + 330433/1296*ca^3*tr
          + 801/4*ca^3*tr*z4
          + 220*ca^3*tr*z5
          - 1097/2*ca^3*tr*z3
          - 863/12*xil*ca^2*cf*tr
          + 12*xil*ca^2*cf*tr*z4
          + 56*xil*ca^2*cf*tr*z3
          - 3112/243*xil*ca^3*tr
          - 7*xil*ca^3*tr*z4
          - 48*xil*ca^3*tr*z3
          - 43/16*xil^2*ca^3*tr
          + 1/4*xil^2*ca^3*tr*z4
          - 2/3*xil^2*ca^3*tr*z3
          )

       + nf^2 * (
          + 704/9*[d4RR/n]
          - 512/3*[d4RR/n]*z3
          - 1352/27*cf^2*tr^2
          + 704/9*cf^2*tr^2*z3
          - 13012/243*ca*cf*tr^2
          + 96*ca*cf*tr^2*z4
          - 1888/9*ca*cf*tr^2*z3
          - 602/9*ca^2*tr^2
          - 72*ca^2*tr^2*z4
          + 856/9*ca^2*tr^2*z3
          - 1229/243*xil*ca^2*tr^2
          + 16/3*xil*ca^2*tr^2*z3
          )

       + nf^3 * (
          - 1232/243*cf*tr^3
          - 2416/243*ca*tr^3
          + 128/9*ca*tr^3*z3
          )

       + 19/72*[d4AA/n]
          - 10185/32*[d4AA/n]*z5
          + 419/6*[d4AA/n]*z3
          - 1013645/31104*ca^4
          - 99/16*ca^4*z4
          - 47665/256*ca^4*z5
          + 146375/1152*ca^4*z3
          - 3/2*xil*[d4AA/n]
          - 475/16*xil*[d4AA/n]*z5
          + 449/8*xil*[d4AA/n]*z3
          + 2184485/31104*xil*ca^4
          - 203/32*xil*ca^4*z4
          - 10235/384*xil*ca^4*z5
          + 1155/32*xil*ca^4*z3
          - 3/8*xil^2*[d4AA/n]
          + 75/8*xil^2*[d4AA/n]*z5
          + 6*xil^2*[d4AA/n]*z3
          + 3755/384*xil^2*ca^4
          - 5/4*xil^2*ca^4*z4
          - 35/32*xil^2*ca^4*z5
          + 551/96*xil^2*ca^4*z3
          + 55/16*xil^3*[d4AA/n]*z5
          + 1/8*xil^3*[d4AA/n]*z3
          + 937/384*xil^3*ca^4
          - 3/32*xil^3*ca^4*z4
          + 95/384*xil^3*ca^4*z5
          + 23/48*xil^3*ca^4*z3
          + 5/32*xil^4*[d4AA/n]*z5
          + 1/4*xil^4*[d4AA/n]*z3
          + 15/32*xil^4*ca^4
          + 115/768*xil^4*ca^4*z5
          - 37/384*xil^4*ca^4*z3
         
 )


*--#] gamma1gggg_3 :
*--#[ gamma1gggg_4 :


 (


       + nf * (
          - 1235/18*tr*[d4AA/n]
          - 16975/16*tr*[d4AA/n]*z6
          + 5285/2*tr*[d4AA/n]*z7
          + 257*tr*[d4AA/n]*z4
          - 168535/144*tr*[d4AA/n]*z5
          + 173905/144*tr*[d4AA/n]*z3
          - 2017/8*tr*[d4AA/n]*z3^2
          + 928/3*cf*[d4RA/n]
          - 952*cf*[d4RA/n]*z7
          - 760/3*cf*[d4RA/n]*z5
          - 1808/3*cf*[d4RA/n]*z3
          - 576*cf*[d4RA/n]*z3^2
          + 4157/6*cf^4*tr
          + 128*cf^4*tr*z3
          - 8192/9*ca*[d4RA/n]
          - 2200*ca*[d4RA/n]*z6
          - 1568*ca*[d4RA/n]*z7
          - 1856*ca*[d4RA/n]*z4
          + 1750/9*ca*[d4RA/n]*z5
          + 59366/9*ca*[d4RA/n]*z3
          + 1786*ca*[d4RA/n]*z3^2
          - 3801*ca*cf^3*tr
          + 6720*ca*cf^3*tr*z7
          - 10160/3*ca*cf^3*tr*z5
          - 6632/3*ca*cf^3*tr*z3
          + 539375/81*ca^2*cf^2*tr
          + 4400*ca^2*cf^2*tr*z6
          - 6720*ca^2*cf^2*tr*z7
          - 4268/3*ca^2*cf^2*tr*z4
          - 21080/3*ca^2*cf^2*tr*z5
          + 132838/27*ca^2*cf^2*tr*z3
          + 1760*ca^2*cf^2*tr*z3^2
          - 10902131/1944*ca^3*cf*tr
          - 2200*ca^3*cf*tr*z6
          + 16681/6*ca^3*cf*tr*z7
          - 37535/12*ca^3*cf*tr*z4
          + 21392/3*ca^3*cf*tr*z5
          + 17833/8*ca^3*cf*tr*z3
          - 1658*ca^3*cf*tr*z3^2
          + 33756193/10368*ca^4*tr
          - 337575/128*ca^4*tr*z6
          - 224581/48*ca^4*tr*z7
          + 2235079/576*ca^4*tr*z4
          + 7257985/1152*ca^4*tr*z5
          - 48225953/10368*ca^4*tr*z3
          - 887/192*ca^4*tr*z3^2
          + 67/12*xil*tr*[d4AA/n]
          - 2375/32*xil*tr*[d4AA/n]*z6
          + 441/4*xil*tr*[d4AA/n]*z7
          + 1347/16*xil*tr*[d4AA/n]*z4
          - 1295/96*xil*tr*[d4AA/n]*z5
          - 4269/16*xil*tr*[d4AA/n]*z3
          + 357/16*xil*tr*[d4AA/n]*z3^2
          + 8/3*xil*ca*[d4RA/n]
          + 75*xil*ca*[d4RA/n]*z6
          + 441/4*xil*ca*[d4RA/n]*z7
          - 36*xil*ca*[d4RA/n]*z4
          + 375*xil*ca*[d4RA/n]*z5
          - 346*xil*ca*[d4RA/n]*z3
          - 84*xil*ca*[d4RA/n]*z3^2
          + 397/2*xil*ca^2*cf^2*tr
          - 150*xil*ca^2*cf^2*tr*z6
          + 111/2*xil*ca^2*cf^2*tr*z4
          - 690*xil*ca^2*cf^2*tr*z5
          + 1095/2*xil*ca^2*cf^2*tr*z3
          - 60*xil*ca^2*cf^2*tr*z3^2
          - 149909/216*xil*ca^3*cf*tr
          + 75*xil*ca^3*cf*tr*z6
          - 315/2*xil*ca^3*cf*tr*z4
          + 326*xil*ca^3*cf*tr*z5
          + 2063/6*xil*ca^3*cf*tr*z3
          + 90*xil*ca^3*cf*tr*z3^2
          - 795943/1944*xil*ca^4*tr
          + 1625/768*xil*ca^4*tr*z6
          - 1029/16*xil*ca^4*tr*z7
          + 10963/64*xil*ca^4*tr*z4
          + 1223513/2304*xil*ca^4*tr*z5
          - 484373/576*xil*ca^4*tr*z3
          - 8221/128*xil*ca^4*tr*z3^2
          + 37/24*xil^2*tr*[d4AA/n]
          + 125/8*xil^2*tr*[d4AA/n]*z6
          + 6*xil^2*tr*[d4AA/n]*z4
          - 395/12*xil^2*tr*[d4AA/n]*z5
          - 749/48*xil^2*tr*[d4AA/n]*z3
          - 33/2*xil^2*tr*[d4AA/n]*z3^2
          - 1439/24*xil^2*ca^3*cf*tr
          + 51/4*xil^2*ca^3*cf*tr*z4
          + 309/8*xil^2*ca^3*cf*tr*z3
          + 6*xil^2*ca^3*cf*tr*z3^2
          - 687401/31104*xil^2*ca^4*tr
          - 175/96*xil^2*ca^4*tr*z6
          + 115/96*xil^2*ca^4*tr*z4
          - 311/96*xil^2*ca^4*tr*z5
          - 164201/3456*xil^2*ca^4*tr*z3
          - 139/32*xil^2*ca^4*tr*z3^2
          + 275/96*xil^3*tr*[d4AA/n]*z6
          + 1/16*xil^3*tr*[d4AA/n]*z4
          - 1405/288*xil^3*tr*[d4AA/n]*z5
          - 265/144*xil^3*tr*[d4AA/n]*z3
          - 17/48*xil^3*tr*[d4AA/n]*z3^2
          - 605/216*xil^3*ca^4*tr
          + 475/2304*xil^3*ca^4*tr*z6
          + 35/96*xil^3*ca^4*tr*z4
          - 761/6912*xil^3*ca^4*tr*z5
          - 1105/1728*xil^3*ca^4*tr*z3
          + 59/1152*xil^3*ca^4*tr*z3^2
          )

       + nf^2 * (
          + 3680/9*tr*[d4RA/n]
          + 800*tr*[d4RA/n]*z6
          + 448*tr*[d4RA/n]*z4
          - 10720/9*tr*[d4RA/n]*z5
          - 35168/9*tr*[d4RA/n]*z3
          + 192*tr*[d4RA/n]*z3^2
          - 4160/3*cf*[d4RR/n]
          + 12800/3*cf*[d4RR/n]*z5
          - 5120/3*cf*[d4RR/n]*z3
          + 5018/9*cf^3*tr^2
          - 4640/3*cf^3*tr^2*z5
          + 2144/3*cf^3*tr^2*z3
          + 1824*ca*[d4RR/n]
          + 896*ca*[d4RR/n]*z4
          - 10880/9*ca*[d4RR/n]*z5
          - 35104/9*ca*[d4RR/n]*z3
          + 512*ca*[d4RR/n]*z3^2
          - 20411/27*ca*cf^2*tr^2
          - 1600*ca*cf^2*tr^2*z6
          + 1232/3*ca*cf^2*tr^2*z4
          + 12400/3*ca*cf^2*tr^2*z5
          - 62428/27*ca*cf^2*tr^2*z3
          + 896*ca*cf^2*tr^2*z3^2
          + 201937/486*ca^2*cf*tr^2
          + 800*ca^2*cf*tr^2*z6
          + 6656/3*ca^2*cf*tr^2*z4
          - 8416/3*ca^2*cf*tr^2*z5
          - 14740/27*ca^2*cf*tr^2*z3
          - 1856*ca^2*cf*tr^2*z3^2
          - 442330/243*ca^3*tr^2
          + 2200/3*ca^3*tr^2*z6
          - 5891/3*ca^3*tr^2*z4
          + 4243/6*ca^3*tr^2*z5
          + 37745/36*ca^3*tr^2*z3
          + 2656/3*ca^3*tr^2*z3^2
          + 11861/108*xil*ca^2*cf*tr^2
          + 54*xil*ca^2*cf*tr^2*z4
          + 32*xil*ca^2*cf*tr^2*z5
          - 542/3*xil*ca^2*cf*tr^2*z3
          + 108599/3888*xil*ca^3*tr^2
          - 149/2*xil*ca^3*tr^2*z4
          - 473/6*xil*ca^3*tr^2*z5
          + 9259/36*xil*ca^3*tr^2*z3
          - 1477/1944*xil^2*ca^3*tr^2
          - 2/3*xil^2*ca^3*tr^2*z4
          + 7/9*xil^2*ca^3*tr^2*z5
          + 317/54*xil^2*ca^3*tr^2*z3
          )

       + nf^3 * (
          - 3520/9*tr*[d4RR/n]
          - 256*tr*[d4RR/n]*z4
          - 1280/3*tr*[d4RR/n]*z5
          + 2624/3*tr*[d4RR/n]*z3
          + 9922/81*cf^2*tr^3
          + 352/3*cf^2*tr^3*z4
          - 7616/27*cf^2*tr^3*z3
          + 31738/243*ca*cf*tr^3
          - 1184/3*ca*cf*tr^3*z4
          + 512/3*ca*cf*tr^3*z5
          + 8464/27*ca*cf*tr^3*z3
          + 42530/243*ca^2*tr^3
          + 1120/9*ca^2*tr^3*z4
          - 448*ca^2*tr^3*z5
          + 25016/81*ca^2*tr^3*z3
          - 617/81*xil*ca^2*tr^3
          + 32/3*xil*ca^2*tr^3*z4
          - 32/27*xil*ca^2*tr^3*z3
          )

       + nf^4 * (
          + 856/243*cf*tr^4
          + 128/27*cf*tr^4*z3
          - 4036/243*ca*tr^4
          + 256/9*ca*tr^4*z4
          - 640/81*ca*tr^4*z3
          )

       + 105833/576*ca*[d4AA/n]
          + 186725/64*ca*[d4AA/n]*z6
          + 6235831/2048*ca*[d4AA/n]*z7
          - 1771/4*ca*[d4AA/n]*z4
          - 1549175/384*ca*[d4AA/n]*z5
          - 240697/256*ca*[d4AA/n]*z3
          - 16887/256*ca*[d4AA/n]*z3^2
          - 99910619/248832*ca^5
          + 2621575/1536*ca^5*z6
          + 194793683/49152*ca^5*z7
          - 1651373/2304*ca^5*z4
          - 42229889/6144*ca^5*z5
          + 227804137/165888*ca^5*z3
          + 567483/2048*ca^5*z3^2
          - 23305/1152*xil*ca*[d4AA/n]
          + 67825/512*xil*ca*[d4AA/n]*z6
          - 3274327/6144*xil*ca*[d4AA/n]*z7
          - 26367/128*xil*ca*[d4AA/n]*z4
          - 442225/512*xil*ca*[d4AA/n]*z5
          + 518575/384*xil*ca*[d4AA/n]*z3
          + 21839/128*xil*ca*[d4AA/n]*z3^2
          + 314168671/497664*xil*ca^5
          + 1843775/12288*xil*ca^5*z6
          + 61461505/147456*xil*ca^5*z7
          - 1016693/6144*xil*ca^5*z4
          - 12017617/12288*xil*ca^5*z5
          + 21850133/55296*xil*ca^5*z3
          + 12631/192*xil*ca^5*z3^2
          - 869/144*xil^2*ca*[d4AA/n]
          - 3875/64*xil^2*ca*[d4AA/n]*z6
          - 97517/3072*xil^2*ca*[d4AA/n]*z7
          - 93/4*xil^2*ca*[d4AA/n]*z4
          + 5365/48*xil^2*ca*[d4AA/n]*z5
          + 62071/384*xil^2*ca*[d4AA/n]*z3
          + 1359/128*xil^2*ca*[d4AA/n]*z3^2
          + 10323725/124416*xil^2*ca^5
          + 5425/768*xil^2*ca^5*z6
          - 326977/73728*xil^2*ca^5*z7
          - 19637/768*xil^2*ca^5*z4
          - 521425/9216*xil^2*ca^5*z5
          + 2248453/27648*xil^2*ca^5*z3
          + 5657/1024*xil^2*ca^5*z3^2
          - 83/384*xil^3*ca*[d4AA/n]
          - 15725/768*xil^3*ca*[d4AA/n]*z6
          - 11501/3072*xil^3*ca*[d4AA/n]*z7
          - 193/128*xil^3*ca*[d4AA/n]*z4
          + 178855/2304*xil^3*ca*[d4AA/n]*z5
          + 13213/1152*xil^3*ca*[d4AA/n]*z3
          - 601/96*xil^3*ca*[d4AA/n]*z3^2
          + 376547/27648*xil^3*ca^5
          - 16975/18432*xil^3*ca^5*z6
          + 151739/73728*xil^3*ca^5*z7
          - 4015/1536*xil^3*ca^5*z4
          - 77293/55296*xil^3*ca^5*z5
          + 127363/13824*xil^3*ca^5*z3
          - 2041/4608*xil^3*ca^5*z3^2
          - 175/64*xil^4*ca*[d4AA/n]*z6
          + 29015/2048*xil^4*ca*[d4AA/n]*z7
          - 39/64*xil^4*ca*[d4AA/n]*z4
          + 685/384*xil^4*ca*[d4AA/n]*z5
          + 491/256*xil^4*ca*[d4AA/n]*z3
          - 639/256*xil^4*ca*[d4AA/n]*z3^2
          + 10909/3072*xil^4*ca^5
          - 275/384*xil^4*ca^5*z6
          + 73843/49152*xil^4*ca^5*z7
          + 19/512*xil^4*ca^5*z4
          + 19321/18432*xil^4*ca^5*z5
          - 1913/6144*xil^4*ca^5*z3
          - 389/2048*xil^4*ca^5*z3^2
          - 75/512*xil^5*ca*[d4AA/n]*z6
          + 2891/2048*xil^5*ca*[d4AA/n]*z7
          - 9/64*xil^5*ca*[d4AA/n]*z4
          - 85/512*xil^5*ca*[d4AA/n]*z5
          + 5/8*xil^5*ca*[d4AA/n]*z3
          - 39/128*xil^5*ca*[d4AA/n]*z3^2
          + 3355/6144*xil^5*ca^5
          - 575/4096*xil^5*ca^5*z6
          - 7469/49152*xil^5*ca^5*z7
          + 111/2048*xil^5*ca^5*z4
          + 7075/12288*xil^5*ca^5*z5
          - 709/6144*xil^5*ca^5*z3
          - 25/512*xil^5*ca^5*z3^2
         
 )


*--#] gamma1gggg_4 :
*--#[ gammaM_0 :


 (

       + 3*cf
         
 )


*--#] gammaM_0 :
*--#[ gammaM_1 :


 (


       + nf * (
          - 10/3*cf*tr
          )

       + 3/2*cf^2
          + 97/6*ca*cf
         
 )


*--#] gammaM_1 :
*--#[ gammaM_2 :


 (


       + nf * (
          - 46*cf^2*tr
          + 48*cf^2*tr*z3
          - 556/27*ca*cf*tr
          - 48*ca*cf*tr*z3
          )

       + nf^2 * (
          - 140/27*cf*tr^2
          )

       + 129/2*cf^3
          - 129/4*ca*cf^2
          + 11413/108*ca^2*cf
         
 )


*--#] gammaM_2 :
*--#[ gammaM_3 :


 (


       + nf * (
          + 64*[d4RR/nr]
          - 480*[d4RR/nr]*z3
          - 280/3*cf^3*tr
          - 480*cf^3*tr*z5
          + 552*cf^3*tr*z3
          - 8819/27*ca*cf^2*tr
          + 80*ca*cf^2*tr*z5
          - 264*ca*cf^2*tr*z4
          + 368*ca*cf^2*tr*z3
          - 65459/162*ca^2*cf*tr
          + 400*ca^2*cf*tr*z5
          + 264*ca^2*cf*tr*z4
          - 2684/3*ca^2*cf*tr*z3
          )

       + nf^2 * (
          + 304/27*cf^2*tr^2
          + 96*cf^2*tr^2*z4
          - 160*cf^2*tr^2*z3
          + 1342/81*ca*cf*tr^2
          - 96*ca*cf*tr^2*z4
          + 160*ca*cf*tr^2*z3
          )

       + nf^3 * (
          - 664/81*cf*tr^3
          + 128/9*cf*tr^3*z3
          )

       - 32*[d4RA/nr]
          + 240*[d4RA/nr]*z3
          - 1261/8*cf^4
          - 336*cf^4*z3
          + 15349/12*ca*cf^3
          + 316*ca*cf^3*z3
          - 34045/36*ca^2*cf^2
          + 440*ca^2*cf^2*z5
          - 152*ca^2*cf^2*z3
          + 70055/72*ca^3*cf
          - 440*ca^3*cf*z5
          + 1418/9*ca^3*cf*z3
         
 )


*--#] gammaM_3 :
*--#[ gammaM_4 :


 (


       + nf * (
          + 3040/9*tr*[d4RA/nr]
          + 3520/3*tr*[d4RA/nr]*z5
          - 144*tr*[d4RA/nr]*z4
          - 14920/3*tr*[d4RA/nr]*z3
          - 1408*tr*[d4RA/nr]*z3^2
          - 352*cf*[d4RR/nr]
          + 11840*cf*[d4RR/nr]*z5
          - 4928*cf*[d4RR/nr]*z3
          - 48797/36*cf^4*tr
          + 6720*cf^4*tr*z7
          - 37000/3*cf^4*tr*z5
          - 672*cf^4*tr*z4
          + 6888*cf^4*tr*z3
          + 25384/9*ca*[d4RR/nr]
          - 35680/3*ca*[d4RR/nr]*z5
          + 2640*ca*[d4RR/nr]*z4
          - 16720/3*ca*[d4RR/nr]*z3
          + 1408*ca*[d4RR/nr]*z3^2
          - 406861/108*ca*cf^3*tr
          - 3360*ca*cf^3*tr*z7
          + 4400*ca*cf^3*tr*z6
          + 5620*ca*cf^3*tr*z5
          - 2360*ca*cf^3*tr*z4
          - 18013/9*ca*cf^3*tr*z3
          + 1760*ca*cf^3*tr*z3^2
          + 753557/1944*ca^2*cf^2*tr
          + 560*ca^2*cf^2*tr*z7
          + 2200/3*ca^2*cf^2*tr*z6
          - 81464/9*ca^2*cf^2*tr*z5
          - 3226*ca^2*cf^2*tr*z4
          + 72194/9*ca^2*cf^2*tr*z3
          - 5456/3*ca^2*cf^2*tr*z3^2
          - 4994047/972*ca^3*cf*tr
          - 3920*ca^3*cf*tr*z7
          - 15400/3*ca^3*cf*tr*z6
          + 139234/9*ca^3*cf*tr*z5
          + 54925/9*ca^3*cf*tr*z4
          - 959759/81*ca^3*cf*tr*z3
          + 176/3*ca^3*cf*tr*z3^2
          )

       + nf^2 * (
          - 6896/9*tr*[d4RR/nr]
          - 2240/3*tr*[d4RR/nr]*z5
          - 768*tr*[d4RR/nr]*z4
          + 7312/3*tr*[d4RR/nr]*z3
          + 45253/54*cf^3*tr^2
          - 1600*cf^3*tr^2*z6
          + 8000/3*cf^3*tr^2*z5
          + 1304*cf^3*tr^2*z4
          - 38416/9*cf^3*tr^2*z3
          + 896*cf^3*tr^2*z3^2
          + 375373/486*ca*cf^2*tr^2
          + 800/3*ca*cf^2*tr^2*z6
          - 12448/9*ca*cf^2*tr^2*z5
          + 1864*ca*cf^2*tr^2*z4
          + 5996/9*ca*cf^2*tr^2*z3
          - 6976/3*ca*cf^2*tr^2*z3^2
          + 27418/243*ca^2*cf*tr^2
          + 4000/3*ca^2*cf*tr^2*z6
          - 2944/3*ca^2*cf*tr^2*z5
          - 9364/3*ca^2*cf*tr^2*z4
          + 87722/27*ca^2*cf*tr^2*z3
          + 4288/3*ca^2*cf*tr^2*z3^2
          )

       + nf^3 * (
          + 8966/81*cf^2*tr^3
          + 512/3*cf^2*tr^3*z5
          - 320*cf^2*tr^3*z4
          + 352/3*cf^2*tr^3*z3
          + 18667/243*ca*cf*tr^3
          - 4096/9*ca*cf*tr^3*z5
          + 2176/9*ca*cf*tr^3*z4
          + 21472/81*ca*cf*tr^3*z3
          )

       + nf^4 * (
          - 1040/81*cf*tr^4
          + 256/9*cf*tr^4*z4
          - 1280/81*cf*tr^4*z3
          )

       + 6768*cf*[d4RA/nr]
          - 25440*cf*[d4RA/nr]*z5
          + 3840*cf*[d4RA/nr]*z3
          + 358*cf*[d4AA/n]
          - 1232*cf*[d4AA/n]*z7
          - 15640/3*cf*[d4AA/n]*z5
          + 264*cf*[d4AA/n]*z4
          + 4988/3*cf*[d4AA/n]*z3
          + 3872*cf*[d4AA/n]*z3^2
          + 50995/8*cf^5
          + 2080*cf^5*z5
          + 848*cf^5*z3
          - 76784/9*ca*[d4RA/nr]
          + 1232*ca*[d4RA/nr]*z7
          + 23200*ca*[d4RA/nr]*z5
          - 1320*ca*[d4RA/nr]*z4
          - 1208/3*ca*[d4RA/nr]*z3
          - 3872*ca*[d4RA/nr]*z3^2
          - 2565029/144*ca*cf^4
          + 29600/3*ca*cf^4*z5
          + 1848*ca*cf^4*z4
          - 13060*ca*cf^4*z3
          + 2625197/72*ca^2*cf^3
          - 9240*ca^2*cf^3*z7
          - 99140/3*ca^2*cf^3*z5
          - 1738*ca^2*cf^3*z4
          + 24174*ca^2*cf^3*z3
          - 25256617/972*ca^3*cf^2
          + 6160*ca^3*cf^2*z7
          - 12100/3*ca^3*cf^2*z6
          + 374180/9*ca^3*cf^2*z5
          + 836*ca^3*cf^2*z4
          - 50642/3*ca^3*cf^2*z3
          - 1936/3*ca^3*cf^2*z3^2
          + 22663417/1944*ca^4*cf
          + 3080*ca^4*cf*z7
          + 12100/3*ca^4*cf*z6
          - 64405/3*ca^4*cf*z5
          - 15697/18*ca^4*cf*z4
          + 418936/81*ca^4*cf*z3
          + 1936/3*ca^4*cf*z3^2
         
 )


*--#] gammaM_4 :


==> results/AnD.m <==
(*     The beta function and the anomalous dimensions              *)
(*     of QCD up to 5 loops in general covariant gauge.            *)
(*	                                                           *) 
(*	K. Chetyrkin, G. Falcioni, F. Herzog and J. Vermaseren     *)
(*	"Five-loop Renormalisation of QCD in Covariant Gauges"     *)
(*                                                                 *)   
(*                                                                 *) 
(*     Symbols:                                                    *)  
(*                                                                 *)
(*     a=alpha_s/(4*Pi)                                            *)
(*                                                                 *)
(*	Color factors                                              *)
(*	ca,cf,tr,nf,NA,NR,d4AA,d4RA,d4RR                           *)
(*     are defined in the paper.                                   *)
(*	xil: gauge parameter (xil=0 -> Landau gauge,               *)
(*			      xil=1 -> Feynman gauge)	           *)
(*	z`i': Riemann zeta values.                                 *) 
(*                                                                 *)
(*     Notes:                                                      *)
(*     gammaM is included here for completeness, but it was        *)
(*     not computed in this work. We refer to the literature       *)
(*                                                                 *)
(*	T. Luthe, A. Maier, P. Marquard and Y. Schroeder           *)
(*	"Five-loop quark mass and field anomalous dimensions for   *)   
(*	 a general gauge group"                                    *) 
(*	 JHEP 1701 (2017) 081, arXiv:1612.05512                    *)  
(*                                                                 *)
(*                                                                 *)
(*     P. Baikov, K. Chetyrkin and J. Kuehn                        *)
(*	"Five-loop fermion anomalous dimension for a general       *)
(*	 gauge group from four-loop massless propagators"          *)
(*	 JHEP 1704 (2017) 119, arxiv: 1702.01458                   *)
(*                                                                 *)
(*                                                                 *)
(*     QCD and QED Color substitutions:                            *)
(*                                                                 *)

ruleQCD={tr->1/2,ca->3,cf->4/3,NA->8,NR->3,d4AA->135,d4RA->15/2, d4RR->5/12};
ruleQED={tr->1,ca->0,cf->1,NA->1,NR->1,d4AA->0,d4RA->0,d4RR->1};




beta = a*((-11*ca)/3 + (4*nf*tr)/3) + 
     a^2*((-34*ca^2)/3 - nf*((-20*ca*tr)/3 - 4*cf*tr)) + 
     a^3*((-2857*ca^3)/54 - nf*((-1415*ca^2*tr)/27 - (205*ca*cf*tr)/9 + 
         2*cf^2*tr) - nf^2*((158*ca*tr^2)/27 + (44*cf*tr^2)/9)) + 
     a^4*((-150653*ca^4)/486 + (80*d4AA)/(9*NA) - 
       nf^3*((424*ca*tr^3)/243 + (1232*cf*tr^3)/243) + (44*ca^4*z3)/9 - 
       (704*d4AA*z3)/(3*NA) - nf*((512*d4RA)/(9*NA) - (39143*ca^3*tr)/81 + 
         (7073*ca^2*cf*tr)/243 - (4204*ca*cf^2*tr)/27 + 46*cf^3*tr - 
         (1664*d4RA*z3)/(3*NA) + (136*ca^3*tr*z3)/3 - (656*ca^2*cf*tr*z3)/9 + 
         (352*ca*cf^2*tr*z3)/9) - nf^2*((-704*d4RR)/(9*NA) + 
         (7930*ca^2*tr^2)/81 + (17152*ca*cf*tr^2)/243 + (1352*cf^2*tr^2)/27 + 
         (512*d4RR*z3)/(3*NA) + (224*ca^2*tr^2*z3)/9 + (448*ca*cf*tr^2*z3)/
          9 - (704*cf^2*tr^2*z3)/9)) + a^5*((-8296235*ca^5)/3888 + 
       (514*ca*d4AA)/(3*NA) + (1630*ca^5*z3)/81 - (18716*ca*d4AA*z3)/(3*NA) - 
       nf^4*((916*ca*tr^4)/243 - (856*cf*tr^4)/243 - (640*ca*tr^4*z3)/81 - 
         (128*cf*tr^4*z3)/27) - (121*ca^5*z4)/6 + (968*ca*d4AA*z4)/NA + 
       (1045*ca^5*z5)/9 + (15400*ca*d4AA*z5)/(3*NA) - 
       nf*((11312*ca*d4RA)/(9*NA) - (320*cf*d4RA)/NA - (5048959*ca^4*tr)/
          972 + (8141995*ca^3*cf*tr)/1944 - (548732*ca^2*cf^2*tr)/81 + 
         3717*ca*cf^3*tr - (4157*cf^4*tr)/6 + (904*d4AA*tr)/(9*NA) - 
         (127736*ca*d4RA*z3)/(9*NA) + (1280*cf*d4RA*z3)/(3*NA) + 
         (10505*ca^4*tr*z3)/81 + 146*ca^3*cf*tr*z3 - (50581*ca^2*cf^2*tr*z3)/
          27 + (5696*ca*cf^3*tr*z3)/3 - 128*cf^4*tr*z3 - 
         (20752*d4AA*tr*z3)/(9*NA) + (2288*ca*d4RA*z4)/NA - 
         (583*ca^4*tr*z4)/3 + (902*ca^3*cf*tr*z4)/3 - (484*ca^2*cf^2*tr*z4)/
          3 + (352*d4AA*tr*z4)/NA + (67520*ca*d4RA*z5)/(9*NA) + 
         (6400*cf*d4RA*z5)/(3*NA) + 1230*ca^4*tr*z5 - (8720*ca^3*cf*tr*z5)/
          3 + (12820*ca^2*cf^2*tr*z5)/3 - (7480*ca*cf^3*tr*z5)/3 + 
         (4000*d4AA*tr*z5)/(9*NA)) - nf^2*((-7184*ca*d4RR)/(3*NA) + 
         (4160*cf*d4RR)/(3*NA) - (3680*d4RA*tr)/(9*NA) + 
         (843067*ca^3*tr^2)/486 + (5701*ca^2*cf*tr^2)/162 + 
         (31583*ca*cf^2*tr^2)/18 - (5018*cf^3*tr^2)/9 + (40336*ca*d4RR*z3)/
          (9*NA) + (5120*cf*d4RR*z3)/(3*NA) + (40160*d4RA*tr*z3)/(9*NA) + 
         (18446*ca^3*tr^2*z3)/27 + (26452*ca^2*cf*tr^2*z3)/27 - 
         (28628*ca*cf^2*tr^2*z3)/27 - (2144*cf^3*tr^2*z3)/3 - 
         (704*ca*d4RR*z4)/NA - (832*d4RA*tr*z4)/NA - (104*ca^3*tr^2*z4)/3 - 
         (944*ca^2*cf*tr^2*z4)/3 + (1144*ca*cf^2*tr^2*z4)/3 + 
         (2240*ca*d4RR*z5)/(9*NA) - (12800*cf*d4RR*z5)/(3*NA) - 
         (1280*d4RA*tr*z5)/(9*NA) - (2200*ca^3*tr^2*z5)/3 + 
         (1600*ca^2*cf*tr^2*z5)/3 - (4400*ca*cf^2*tr^2*z5)/3 + 
         (4640*cf^3*tr^2*z5)/3) - nf^3*((3520*d4RR*tr)/(9*NA) - 
         (2077*ca^2*tr^3)/27 - (736*ca*cf*tr^3)/81 - (9922*cf^2*tr^3)/81 - 
         (2624*d4RR*tr*z3)/(3*NA) - (9736*ca^2*tr^3*z3)/81 - 
         (5680*ca*cf*tr^3*z3)/27 + (7616*cf^2*tr^3*z3)/27 + 
         (256*d4RR*tr*z4)/NA + (112*ca^2*tr^3*z4)/3 + (224*ca*cf*tr^3*z4)/3 - 
         (352*cf^2*tr^3*z4)/3 + (1280*d4RR*tr*z5)/(3*NA) + 
         (320*ca^2*tr^3*z5)/9));
 
gammaM = -3*a*cf + a^2*((-97*ca*cf)/6 - (3*cf^2)/2 + (10*cf*nf*tr)/3) + 
     a^3*((-11413*ca^2*cf)/108 + (129*ca*cf^2)/4 - (129*cf^3)/2 + 
       (556*ca*cf*nf*tr)/27 + 46*cf^2*nf*tr + (140*cf*nf^2*tr^2)/27 + 
       48*ca*cf*nf*tr*z3 - 48*cf^2*nf*tr*z3) + 
     a^4*((-70055*ca^3*cf)/72 + (34045*ca^2*cf^2)/36 - (15349*ca*cf^3)/12 + 
       (1261*cf^4)/8 + (32*d4RA)/NR - (64*d4RR*nf)/NR + 
       (65459*ca^2*cf*nf*tr)/162 + (8819*ca*cf^2*nf*tr)/27 + 
       (280*cf^3*nf*tr)/3 - (1342*ca*cf*nf^2*tr^2)/81 - 
       (304*cf^2*nf^2*tr^2)/27 + (664*cf*nf^3*tr^3)/81 - 
       (1418*ca^3*cf*z3)/9 + 152*ca^2*cf^2*z3 - 316*ca*cf^3*z3 + 
       336*cf^4*z3 - (240*d4RA*z3)/NR + (480*d4RR*nf*z3)/NR + 
       (2684*ca^2*cf*nf*tr*z3)/3 - 368*ca*cf^2*nf*tr*z3 - 552*cf^3*nf*tr*z3 - 
       160*ca*cf*nf^2*tr^2*z3 + 160*cf^2*nf^2*tr^2*z3 - 
       (128*cf*nf^3*tr^3*z3)/9 - 264*ca^2*cf*nf*tr*z4 + 
       264*ca*cf^2*nf*tr*z4 + 96*ca*cf*nf^2*tr^2*z4 - 96*cf^2*nf^2*tr^2*z4 + 
       440*ca^3*cf*z5 - 440*ca^2*cf^2*z5 - 400*ca^2*cf*nf*tr*z5 - 
       80*ca*cf^2*nf*tr*z5 + 480*cf^3*nf*tr*z5) + 
     a^5*((-22663417*ca^4*cf)/1944 + (25256617*ca^3*cf^2)/972 - 
       (2625197*ca^2*cf^3)/72 + (2565029*ca*cf^4)/144 - (50995*cf^5)/8 - 
       (358*cf*d4AA)/NA + (76784*ca*d4RA)/(9*NR) - (6768*cf*d4RA)/NR - 
       (25384*ca*d4RR*nf)/(9*NR) + (352*cf*d4RR*nf)/NR + 
       (4994047*ca^3*cf*nf*tr)/972 - (753557*ca^2*cf^2*nf*tr)/1944 + 
       (406861*ca*cf^3*nf*tr)/108 + (48797*cf^4*nf*tr)/36 - 
       (3040*d4RA*nf*tr)/(9*NR) + (6896*d4RR*nf^2*tr)/(9*NR) - 
       (27418*ca^2*cf*nf^2*tr^2)/243 - (375373*ca*cf^2*nf^2*tr^2)/486 - 
       (45253*cf^3*nf^2*tr^2)/54 - (18667*ca*cf*nf^3*tr^3)/243 - 
       (8966*cf^2*nf^3*tr^3)/81 + (1040*cf*nf^4*tr^4)/81 - 
       (418936*ca^4*cf*z3)/81 + (50642*ca^3*cf^2*z3)/3 - 24174*ca^2*cf^3*z3 + 
       13060*ca*cf^4*z3 - 848*cf^5*z3 - (4988*cf*d4AA*z3)/(3*NA) + 
       (1208*ca*d4RA*z3)/(3*NR) - (3840*cf*d4RA*z3)/NR + 
       (16720*ca*d4RR*nf*z3)/(3*NR) + (4928*cf*d4RR*nf*z3)/NR + 
       (959759*ca^3*cf*nf*tr*z3)/81 - (72194*ca^2*cf^2*nf*tr*z3)/9 + 
       (18013*ca*cf^3*nf*tr*z3)/9 - 6888*cf^4*nf*tr*z3 + 
       (14920*d4RA*nf*tr*z3)/(3*NR) - (7312*d4RR*nf^2*tr*z3)/(3*NR) - 
       (87722*ca^2*cf*nf^2*tr^2*z3)/27 - (5996*ca*cf^2*nf^2*tr^2*z3)/9 + 
       (38416*cf^3*nf^2*tr^2*z3)/9 - (21472*ca*cf*nf^3*tr^3*z3)/81 - 
       (352*cf^2*nf^3*tr^3*z3)/3 + (1280*cf*nf^4*tr^4*z3)/81 - 
       (1936*ca^4*cf*z3^2)/3 + (1936*ca^3*cf^2*z3^2)/3 - 
       (3872*cf*d4AA*z3^2)/NA + (3872*ca*d4RA*z3^2)/NR - 
       (1408*ca*d4RR*nf*z3^2)/NR - (176*ca^3*cf*nf*tr*z3^2)/3 + 
       (5456*ca^2*cf^2*nf*tr*z3^2)/3 - 1760*ca*cf^3*nf*tr*z3^2 + 
       (1408*d4RA*nf*tr*z3^2)/NR - (4288*ca^2*cf*nf^2*tr^2*z3^2)/3 + 
       (6976*ca*cf^2*nf^2*tr^2*z3^2)/3 - 896*cf^3*nf^2*tr^2*z3^2 + 
       (15697*ca^4*cf*z4)/18 - 836*ca^3*cf^2*z4 + 1738*ca^2*cf^3*z4 - 
       1848*ca*cf^4*z4 - (264*cf*d4AA*z4)/NA + (1320*ca*d4RA*z4)/NR - 
       (2640*ca*d4RR*nf*z4)/NR - (54925*ca^3*cf*nf*tr*z4)/9 + 
       3226*ca^2*cf^2*nf*tr*z4 + 2360*ca*cf^3*nf*tr*z4 + 672*cf^4*nf*tr*z4 + 
       (144*d4RA*nf*tr*z4)/NR + (768*d4RR*nf^2*tr*z4)/NR + 
       (9364*ca^2*cf*nf^2*tr^2*z4)/3 - 1864*ca*cf^2*nf^2*tr^2*z4 - 
       1304*cf^3*nf^2*tr^2*z4 - (2176*ca*cf*nf^3*tr^3*z4)/9 + 
       320*cf^2*nf^3*tr^3*z4 - (256*cf*nf^4*tr^4*z4)/9 + 
       (64405*ca^4*cf*z5)/3 - (374180*ca^3*cf^2*z5)/9 + 
       (99140*ca^2*cf^3*z5)/3 - (29600*ca*cf^4*z5)/3 - 2080*cf^5*z5 + 
       (15640*cf*d4AA*z5)/(3*NA) - (23200*ca*d4RA*z5)/NR + 
       (25440*cf*d4RA*z5)/NR + (35680*ca*d4RR*nf*z5)/(3*NR) - 
       (11840*cf*d4RR*nf*z5)/NR - (139234*ca^3*cf*nf*tr*z5)/9 + 
       (81464*ca^2*cf^2*nf*tr*z5)/9 - 5620*ca*cf^3*nf*tr*z5 + 
       (37000*cf^4*nf*tr*z5)/3 - (3520*d4RA*nf*tr*z5)/(3*NR) + 
       (2240*d4RR*nf^2*tr*z5)/(3*NR) + (2944*ca^2*cf*nf^2*tr^2*z5)/3 + 
       (12448*ca*cf^2*nf^2*tr^2*z5)/9 - (8000*cf^3*nf^2*tr^2*z5)/3 + 
       (4096*ca*cf*nf^3*tr^3*z5)/9 - (512*cf^2*nf^3*tr^3*z5)/3 - 
       (12100*ca^4*cf*z6)/3 + (12100*ca^3*cf^2*z6)/3 + 
       (15400*ca^3*cf*nf*tr*z6)/3 - (2200*ca^2*cf^2*nf*tr*z6)/3 - 
       4400*ca*cf^3*nf*tr*z6 - (4000*ca^2*cf*nf^2*tr^2*z6)/3 - 
       (800*ca*cf^2*nf^2*tr^2*z6)/3 + 1600*cf^3*nf^2*tr^2*z6 - 
       3080*ca^4*cf*z7 - 6160*ca^3*cf^2*z7 + 9240*ca^2*cf^3*z7 + 
       (1232*cf*d4AA*z7)/NA - (1232*ca*d4RA*z7)/NR + 3920*ca^3*cf*nf*tr*z7 - 
       560*ca^2*cf^2*nf*tr*z7 + 3360*ca*cf^3*nf*tr*z7 - 6720*cf^4*nf*tr*z7);
 
gamma3 = a*((13*ca)/6 - (4*nf*tr)/3 - (ca*xil)/2) + 
     a^2*((59*ca^2)/8 - 5*ca*nf*tr - 4*cf*nf*tr - (11*ca^2*xil)/8 - 
       (ca^2*xil^2)/4) + a^3*((9965*ca^3)/288 - (911*ca^2*nf*tr)/18 - 
       (5*ca*cf*nf*tr)/18 + 2*cf^2*nf*tr + (76*ca*nf^2*tr^2)/9 + 
       (44*cf*nf^2*tr^2)/9 - (167*ca^3*xil)/32 + 2*ca^2*nf*tr*xil - 
       (33*ca^3*xil^2)/32 - (7*ca^3*xil^3)/32 - (9*ca^3*z3)/16 + 
       18*ca^2*nf*tr*z3 - 24*ca*cf*nf*tr*z3 - (3*ca^3*xil*z3)/4 - 
       (3*ca^3*xil^2*z3)/16) + a^4*((10655437*ca^4)/62208 - 
       (659*d4AA)/(144*NA) + (512*d4RA*nf)/(9*NA) - (704*d4RR*nf^2)/(9*NA) - 
       (318907*ca^3*nf*tr)/864 + (146831*ca^2*cf*nf*tr)/972 - 
       (10847*ca*cf^2*nf*tr)/54 + 46*cf^3*nf*tr + (6674*ca^2*nf^2*tr^2)/81 + 
       (15082*ca*cf*nf^2*tr^2)/243 + (1352*cf^2*nf^2*tr^2)/27 + 
       (1420*ca*nf^3*tr^3)/243 + (1232*cf*nf^3*tr^3)/243 - 
       (2184485*ca^4*xil)/62208 + (3*d4AA*xil)/(4*NA) + 
       (1556*ca^3*nf*tr*xil)/243 + (863*ca^2*cf*nf*tr*xil)/24 + 
       (1229*ca^2*nf^2*tr^2*xil)/486 - (3755*ca^4*xil^2)/768 + 
       (3*d4AA*xil^2)/(16*NA) + (43*ca^3*nf*tr*xil^2)/32 - 
       (937*ca^4*xil^3)/768 - (15*ca^4*xil^4)/64 - (50669*ca^4*z3)/768 + 
       (989*d4AA*z3)/(12*NA) - (1376*d4RA*nf*z3)/(3*NA) + 
       (512*d4RR*nf^2*z3)/(3*NA) + (3563*ca^3*nf*tr*z3)/12 - 
       (2240*ca^2*cf*nf*tr*z3)/9 - (980*ca*cf^2*nf*tr*z3)/9 - 
       (316*ca^2*nf^2*tr^2*z3)/9 + (1168*ca*cf*nf^2*tr^2*z3)/9 - 
       (704*cf^2*nf^2*tr^2*z3)/9 - (64*ca*nf^3*tr^3*z3)/9 - 
       (1155*ca^4*xil*z3)/64 - (449*d4AA*xil*z3)/(16*NA) + 
       24*ca^3*nf*tr*xil*z3 - 28*ca^2*cf*nf*tr*xil*z3 - 
       (8*ca^2*nf^2*tr^2*xil*z3)/3 - (551*ca^4*xil^2*z3)/192 - 
       (3*d4AA*xil^2*z3)/NA + (ca^3*nf*tr*xil^2*z3)/3 - 
       (23*ca^4*xil^3*z3)/96 - (d4AA*xil^3*z3)/(16*NA) + 
       (37*ca^4*xil^4*z3)/768 - (d4AA*xil^4*z3)/(8*NA) + (99*ca^4*z4)/32 - 
       (801*ca^3*nf*tr*z4)/8 + 132*ca^2*cf*nf*tr*z4 + 36*ca^2*nf^2*tr^2*z4 - 
       48*ca*cf*nf^2*tr^2*z4 + (203*ca^4*xil*z4)/64 + (7*ca^3*nf*tr*xil*z4)/
        2 - 6*ca^2*cf*nf*tr*xil*z4 + (5*ca^4*xil^2*z4)/8 - 
       (ca^3*nf*tr*xil^2*z4)/8 + (3*ca^4*xil^3*z4)/64 + (47665*ca^4*z5)/512 + 
       (10185*d4AA*z5)/(64*NA) - (120*d4RA*nf*z5)/NA - 110*ca^3*nf*tr*z5 - 
       120*ca^2*cf*nf*tr*z5 + 240*ca*cf^2*nf*tr*z5 + (10235*ca^4*xil*z5)/
        768 + (475*d4AA*xil*z5)/(32*NA) + (35*ca^4*xil^2*z5)/64 - 
       (75*d4AA*xil^2*z5)/(16*NA) - (95*ca^4*xil^3*z5)/768 - 
       (55*d4AA*xil^3*z5)/(32*NA) - (115*ca^4*xil^4*z5)/1536 - 
       (5*d4AA*xil^4*z5)/(64*NA)) + a^5*((630869659*ca^5)/497664 - 
       (204521*ca*d4AA)/(1152*NA) + (9752*ca*d4RA*nf)/(9*NA) - 
       (944*cf*d4RA*nf)/(3*NA) - (6328*ca*d4RR*nf^2)/(3*NA) + 
       (4160*cf*d4RR*nf^2)/(3*NA) - (262835267*ca^4*nf*tr)/62208 + 
       (352669*ca^3*cf*nf*tr)/72 - (1088107*ca^2*cf^2*nf*tr)/162 + 
       3759*ca*cf^3*nf*tr - (4157*cf^4*nf*tr)/6 + (3043*d4AA*nf*tr)/(36*NA) - 
       (3680*d4RA*nf^2*tr)/(9*NA) + (3520*d4RR*nf^3*tr)/(9*NA) + 
       (575909*ca^3*nf^2*tr^2)/324 - (92417*ca^2*cf*nf^2*tr^2)/486 + 
       (135571*ca*cf^2*nf^2*tr^2)/108 - (5018*cf^3*nf^2*tr^2)/9 - 
       (61223*ca^2*nf^3*tr^3)/486 - (16973*ca*cf*nf^3*tr^3)/243 - 
       (9922*cf^2*nf^3*tr^3)/81 + (2476*ca*nf^4*tr^4)/243 - 
       (856*cf*nf^4*tr^4)/243 - (314168671*ca^5*xil)/995328 + 
       (23305*ca*d4AA*xil)/(2304*NA) - (4*ca*d4RA*nf*xil)/(3*NA) + 
       (795943*ca^4*nf*tr*xil)/3888 + (149909*ca^3*cf*nf*tr*xil)/432 - 
       (397*ca^2*cf^2*nf*tr*xil)/4 - (67*d4AA*nf*tr*xil)/(24*NA) - 
       (108599*ca^3*nf^2*tr^2*xil)/7776 - (11861*ca^2*cf*nf^2*tr^2*xil)/216 + 
       (617*ca^2*nf^3*tr^3*xil)/162 - (10323725*ca^5*xil^2)/248832 + 
       (869*ca*d4AA*xil^2)/(288*NA) + (687401*ca^4*nf*tr*xil^2)/62208 + 
       (1439*ca^3*cf*nf*tr*xil^2)/48 - (37*d4AA*nf*tr*xil^2)/(48*NA) + 
       (1477*ca^3*nf^2*tr^2*xil^2)/3888 - (376547*ca^5*xil^3)/55296 + 
       (83*ca*d4AA*xil^3)/(768*NA) + (605*ca^4*nf*tr*xil^3)/432 - 
       (10909*ca^5*xil^4)/6144 - (3355*ca^5*xil^5)/12288 - 
       (77047459*ca^5*z3)/110592 + (5513387*ca*d4AA*z3)/(1536*NA) - 
       (93551*ca*d4RA*nf*z3)/(9*NA) + (1544*cf*d4RA*nf*z3)/(3*NA) + 
       (37720*ca*d4RR*nf^2*z3)/(9*NA) + (5120*cf*d4RR*nf^2*z3)/(3*NA) + 
       (16523531*ca^4*nf*tr*z3)/6912 - (16665*ca^3*cf*nf*tr*z3)/16 - 
       (183419*ca^2*cf^2*nf*tr*z3)/54 + (6164*ca*cf^3*nf*tr*z3)/3 - 
       128*cf^4*nf*tr*z3 - (505937*d4AA*nf*tr*z3)/(288*NA) + 
       (37664*d4RA*nf^2*tr*z3)/(9*NA) - (2624*d4RR*nf^3*tr*z3)/(3*NA) - 
       (39451*ca^3*nf^2*tr^2*z3)/216 + (20596*ca^2*cf*nf^2*tr^2*z3)/27 + 
       (16900*ca*cf^2*nf^2*tr^2*z3)/27 - (2144*cf^3*nf^2*tr^2*z3)/3 - 
       (5792*ca^2*nf^3*tr^3*z3)/27 - (7072*ca*cf*nf^3*tr^3*z3)/27 + 
       (7616*cf^2*nf^3*tr^3*z3)/27 - (128*cf*nf^4*tr^4*z3)/27 - 
       (21850133*ca^5*xil*z3)/110592 - (518575*ca*d4AA*xil*z3)/(768*NA) + 
       (173*ca*d4RA*nf*xil*z3)/NA + (484373*ca^4*nf*tr*xil*z3)/1152 - 
       (2063*ca^3*cf*nf*tr*xil*z3)/12 - (1095*ca^2*cf^2*nf*tr*xil*z3)/4 + 
       (4269*d4AA*nf*tr*xil*z3)/(32*NA) - (9259*ca^3*nf^2*tr^2*xil*z3)/72 + 
       (271*ca^2*cf*nf^2*tr^2*xil*z3)/3 + (16*ca^2*nf^3*tr^3*xil*z3)/27 - 
       (2248453*ca^5*xil^2*z3)/55296 - (62071*ca*d4AA*xil^2*z3)/(768*NA) + 
       (164201*ca^4*nf*tr*xil^2*z3)/6912 - (309*ca^3*cf*nf*tr*xil^2*z3)/16 + 
       (749*d4AA*nf*tr*xil^2*z3)/(96*NA) - (317*ca^3*nf^2*tr^2*xil^2*z3)/
        108 - (127363*ca^5*xil^3*z3)/27648 - (13213*ca*d4AA*xil^3*z3)/
        (2304*NA) + (1105*ca^4*nf*tr*xil^3*z3)/3456 + 
       (265*d4AA*nf*tr*xil^3*z3)/(288*NA) + (1913*ca^5*xil^4*z3)/12288 - 
       (491*ca*d4AA*xil^4*z3)/(512*NA) + (709*ca^5*xil^5*z3)/12288 - 
       (5*ca*d4AA*xil^5*z3)/(16*NA) - (567483*ca^5*z3^2)/4096 + 
       (16887*ca*d4AA*z3^2)/(512*NA) - (893*ca*d4RA*nf*z3^2)/NA + 
       (288*cf*d4RA*nf*z3^2)/NA - (256*ca*d4RR*nf^2*z3^2)/NA + 
       (887*ca^4*nf*tr*z3^2)/384 + 829*ca^3*cf*nf*tr*z3^2 - 
       880*ca^2*cf^2*nf*tr*z3^2 + (2017*d4AA*nf*tr*z3^2)/(16*NA) - 
       (96*d4RA*nf^2*tr*z3^2)/NA - (1328*ca^3*nf^2*tr^2*z3^2)/3 + 
       928*ca^2*cf*nf^2*tr^2*z3^2 - 448*ca*cf^2*nf^2*tr^2*z3^2 - 
       (12631*ca^5*xil*z3^2)/384 - (21839*ca*d4AA*xil*z3^2)/(256*NA) + 
       (42*ca*d4RA*nf*xil*z3^2)/NA + (8221*ca^4*nf*tr*xil*z3^2)/256 - 
       45*ca^3*cf*nf*tr*xil*z3^2 + 30*ca^2*cf^2*nf*tr*xil*z3^2 - 
       (357*d4AA*nf*tr*xil*z3^2)/(32*NA) - (5657*ca^5*xil^2*z3^2)/2048 - 
       (1359*ca*d4AA*xil^2*z3^2)/(256*NA) + (139*ca^4*nf*tr*xil^2*z3^2)/64 - 
       3*ca^3*cf*nf*tr*xil^2*z3^2 + (33*d4AA*nf*tr*xil^2*z3^2)/(4*NA) + 
       (2041*ca^5*xil^3*z3^2)/9216 + (601*ca*d4AA*xil^3*z3^2)/(192*NA) - 
       (59*ca^4*nf*tr*xil^3*z3^2)/2304 + (17*d4AA*nf*tr*xil^3*z3^2)/(96*NA) + 
       (389*ca^5*xil^4*z3^2)/4096 + (639*ca*d4AA*xil^4*z3^2)/(512*NA) + 
       (25*ca^5*xil^5*z3^2)/1024 + (39*ca*d4AA*xil^5*z3^2)/(256*NA) + 
       (1697837*ca^5*z4)/4608 - (2101*ca*d4AA*z4)/(8*NA) + 
       (2072*ca*d4RA*nf*z4)/NA - (800*ca*d4RR*nf^2*z4)/NA - 
       (2347015*ca^4*nf*tr*z4)/1152 + (41143*ca^3*cf*nf*tr*z4)/24 + 
       (1892*ca^2*cf^2*nf*tr*z4)/3 + (95*d4AA*nf*tr*z4)/(2*NA) - 
       (640*d4RA*nf^2*tr*z4)/NA + (256*d4RR*nf^3*tr*z4)/NA + 
       (1929*ca^3*nf^2*tr^2*z4)/2 - (3800*ca^2*cf*nf^2*tr^2*z4)/3 - 
       (44*ca*cf^2*nf^2*tr^2*z4)/3 - (392*ca^2*nf^3*tr^3*z4)/9 + 
       (704*ca*cf*nf^3*tr^3*z4)/3 - (352*cf^2*nf^3*tr^3*z4)/3 - 
       (128*ca*nf^4*tr^4*z4)/9 + (1016693*ca^5*xil*z4)/12288 + 
       (26367*ca*d4AA*xil*z4)/(256*NA) + (18*ca*d4RA*nf*xil*z4)/NA - 
       (10963*ca^4*nf*tr*xil*z4)/128 + (315*ca^3*cf*nf*tr*xil*z4)/4 - 
       (111*ca^2*cf^2*nf*tr*xil*z4)/4 - (1347*d4AA*nf*tr*xil*z4)/(32*NA) + 
       (149*ca^3*nf^2*tr^2*xil*z4)/4 - 27*ca^2*cf*nf^2*tr^2*xil*z4 - 
       (16*ca^2*nf^3*tr^3*xil*z4)/3 + (19637*ca^5*xil^2*z4)/1536 + 
       (93*ca*d4AA*xil^2*z4)/(8*NA) - (115*ca^4*nf*tr*xil^2*z4)/192 - 
       (51*ca^3*cf*nf*tr*xil^2*z4)/8 - (3*d4AA*nf*tr*xil^2*z4)/NA + 
       (ca^3*nf^2*tr^2*xil^2*z4)/3 + (4015*ca^5*xil^3*z4)/3072 + 
       (193*ca*d4AA*xil^3*z4)/(256*NA) - (35*ca^4*nf*tr*xil^3*z4)/192 - 
       (d4AA*nf*tr*xil^3*z4)/(32*NA) - (19*ca^5*xil^4*z4)/1024 + 
       (39*ca*d4AA*xil^4*z4)/(128*NA) - (111*ca^5*xil^5*z4)/4096 + 
       (9*ca*d4AA*xil^5*z4)/(128*NA) + (124549507*ca^5*z5)/36864 - 
       (140675*ca*d4AA*z5)/(256*NA) + (32885*ca*d4RA*nf*z5)/(9*NA) + 
       (3580*cf*d4RA*nf*z5)/(3*NA) + (6560*ca*d4RR*nf^2*z5)/(9*NA) - 
       (12800*cf*d4RR*nf^2*z5)/(3*NA) - (5841025*ca^4*nf*tr*z5)/2304 - 
       (15056*ca^3*cf*nf*tr*z5)/3 + 5650*ca^2*cf^2*nf*tr*z5 + 
       (1340*ca*cf^3*nf*tr*z5)/3 + (232535*d4AA*nf*tr*z5)/(288*NA) + 
       (4720*d4RA*nf^2*tr*z5)/(9*NA) + (1280*d4RR*nf^3*tr*z5)/(3*NA) - 
       (2881*ca^3*nf^2*tr^2*z5)/4 + (5008*ca^2*cf*nf^2*tr^2*z5)/3 - 
       2800*ca*cf^2*nf^2*tr^2*z5 + (4640*cf^3*nf^2*tr^2*z5)/3 + 
       (2176*ca^2*nf^3*tr^3*z5)/9 - (256*ca*cf*nf^3*tr^3*z5)/3 + 
       (12017617*ca^5*xil*z5)/24576 + (442225*ca*d4AA*xil*z5)/(1024*NA) - 
       (375*ca*d4RA*nf*xil*z5)/(2*NA) - (1223513*ca^4*nf*tr*xil*z5)/4608 - 
       163*ca^3*cf*nf*tr*xil*z5 + 345*ca^2*cf^2*nf*tr*xil*z5 + 
       (1295*d4AA*nf*tr*xil*z5)/(192*NA) + (473*ca^3*nf^2*tr^2*xil*z5)/12 - 
       16*ca^2*cf*nf^2*tr^2*xil*z5 + (521425*ca^5*xil^2*z5)/18432 - 
       (5365*ca*d4AA*xil^2*z5)/(96*NA) + (311*ca^4*nf*tr*xil^2*z5)/192 + 
       (395*d4AA*nf*tr*xil^2*z5)/(24*NA) - (7*ca^3*nf^2*tr^2*xil^2*z5)/18 + 
       (77293*ca^5*xil^3*z5)/110592 - (178855*ca*d4AA*xil^3*z5)/(4608*NA) + 
       (761*ca^4*nf*tr*xil^3*z5)/13824 + (1405*d4AA*nf*tr*xil^3*z5)/
        (576*NA) - (19321*ca^5*xil^4*z5)/36864 - (685*ca*d4AA*xil^4*z5)/
        (768*NA) - (7075*ca^5*xil^5*z5)/24576 + (85*ca*d4AA*xil^5*z5)/
        (1024*NA) - (2621575*ca^5*z6)/3072 - (186725*ca*d4AA*z6)/(128*NA) + 
       (1100*ca*d4RA*nf*z6)/NA + (337575*ca^4*nf*tr*z6)/256 + 
       1100*ca^3*cf*nf*tr*z6 - 2200*ca^2*cf^2*nf*tr*z6 + 
       (16975*d4AA*nf*tr*z6)/(32*NA) - (400*d4RA*nf^2*tr*z6)/NA - 
       (1100*ca^3*nf^2*tr^2*z6)/3 - 400*ca^2*cf*nf^2*tr^2*z6 + 
       800*ca*cf^2*nf^2*tr^2*z6 - (1843775*ca^5*xil*z6)/24576 - 
       (67825*ca*d4AA*xil*z6)/(1024*NA) - (75*ca*d4RA*nf*xil*z6)/(2*NA) - 
       (1625*ca^4*nf*tr*xil*z6)/1536 - (75*ca^3*cf*nf*tr*xil*z6)/2 + 
       75*ca^2*cf^2*nf*tr*xil*z6 + (2375*d4AA*nf*tr*xil*z6)/(64*NA) - 
       (5425*ca^5*xil^2*z6)/1536 + (3875*ca*d4AA*xil^2*z6)/(128*NA) + 
       (175*ca^4*nf*tr*xil^2*z6)/192 - (125*d4AA*nf*tr*xil^2*z6)/(16*NA) + 
       (16975*ca^5*xil^3*z6)/36864 + (15725*ca*d4AA*xil^3*z6)/(1536*NA) - 
       (475*ca^4*nf*tr*xil^3*z6)/4608 - (275*d4AA*nf*tr*xil^3*z6)/(192*NA) + 
       (275*ca^5*xil^4*z6)/768 + (175*ca*d4AA*xil^4*z6)/(128*NA) + 
       (575*ca^5*xil^5*z6)/8192 + (75*ca*d4AA*xil^5*z6)/(1024*NA) - 
       (194793683*ca^5*z7)/98304 - (6235831*ca*d4AA*z7)/(4096*NA) + 
       (784*ca*d4RA*nf*z7)/NA + (476*cf*d4RA*nf*z7)/NA + 
       (224581*ca^4*nf*tr*z7)/96 - (16681*ca^3*cf*nf*tr*z7)/12 + 
       3360*ca^2*cf^2*nf*tr*z7 - 3360*ca*cf^3*nf*tr*z7 - 
       (5285*d4AA*nf*tr*z7)/(4*NA) - (61461505*ca^5*xil*z7)/294912 + 
       (3274327*ca*d4AA*xil*z7)/(12288*NA) - (441*ca*d4RA*nf*xil*z7)/(8*NA) + 
       (1029*ca^4*nf*tr*xil*z7)/32 - (441*d4AA*nf*tr*xil*z7)/(8*NA) + 
       (326977*ca^5*xil^2*z7)/147456 + (97517*ca*d4AA*xil^2*z7)/(6144*NA) - 
       (151739*ca^5*xil^3*z7)/147456 + (11501*ca*d4AA*xil^3*z7)/(6144*NA) - 
       (73843*ca^5*xil^4*z7)/98304 - (29015*ca*d4AA*xil^4*z7)/(4096*NA) + 
       (7469*ca^5*xil^5*z7)/98304 - (2891*ca*d4AA*xil^5*z7)/(4096*NA));
 
gamma3c = a*((3*ca)/4 - (ca*xil)/4) + 
     a^2*((95*ca^2)/48 - (5*ca*nf*tr)/6 + (ca^2*xil)/16) + 
     a^3*((15817*ca^3)/1728 - (97*ca^2*nf*tr)/108 - (45*ca*cf*nf*tr)/4 - 
       (35*ca*nf^2*tr^2)/27 - (17*ca^3*xil)/32 + (7*ca^2*nf*tr*xil)/8 - 
       (3*ca^3*xil^2)/32 - (3*ca^3*xil^3)/64 + (9*ca^3*z3)/32 - 
       9*ca^2*nf*tr*z3 + 12*ca*cf*nf*tr*z3 + (3*ca^3*xil*z3)/8 + 
       (3*ca^3*xil^2*z3)/32) + a^4*((319561*ca^4)/4608 - (69*d4AA)/(32*NA) - 
       (295855*ca^3*nf*tr)/5184 - (13171*ca^2*cf*nf*tr)/216 + 
       (271*ca*cf^2*nf*tr)/12 + (628*ca^2*nf^2*tr^2)/81 + 
       (115*ca*cf*nf^2*tr^2)/27 - (166*ca*nf^3*tr^3)/81 - 
       (358511*ca^4*xil)/124416 - (3*d4AA*xil)/(8*NA) - 
       (4193*ca^3*nf*tr*xil)/3888 + (425*ca^2*cf*nf*tr*xil)/48 + 
       (779*ca^2*nf^2*tr^2*xil)/972 - (1867*ca^4*xil^2)/4608 - 
       (3*d4AA*xil^2)/(32*NA) + (217*ca^3*nf*tr*xil^2)/576 - 
       (155*ca^4*xil^3)/1536 - (ca^4*xil^4)/32 + (140743*ca^4*z3)/4608 + 
       (609*d4AA*z3)/(8*NA) - (48*d4RA*nf*z3)/NA - (3019*ca^3*nf*tr*z3)/24 + 
       88*ca^2*cf*nf*tr*z3 + 74*ca*cf^2*nf*tr*z3 + 30*ca^2*nf^2*tr^2*z3 - 
       40*ca*cf*nf^2*tr^2*z3 + (32*ca*nf^3*tr^3*z3)/9 + 
       (1387*ca^4*xil*z3)/384 + (5*d4AA*xil*z3)/(32*NA) + 
       (5*ca^3*nf*tr*xil*z3)/4 - 2*ca^2*cf*nf*tr*xil*z3 - 
       (4*ca^2*nf^2*tr^2*xil*z3)/3 + (33*ca^4*xil^2*z3)/64 - 
       (9*d4AA*xil^2*z3)/(16*NA) + (ca^3*nf*tr*xil^2*z3)/4 - 
       (25*ca^4*xil^3*z3)/192 - (47*d4AA*xil^3*z3)/(32*NA) - 
       (41*ca^4*xil^4*z3)/1536 + (d4AA*xil^4*z3)/(2*NA) - (99*ca^4*z4)/64 + 
       (801*ca^3*nf*tr*z4)/16 - 66*ca^2*cf*nf*tr*z4 - 18*ca^2*nf^2*tr^2*z4 + 
       24*ca*cf*nf^2*tr^2*z4 - (221*ca^4*xil*z4)/128 + 
       (11*ca^3*nf*tr*xil*z4)/4 - 3*ca^2*cf*nf*tr*xil*z4 - 
       (ca^4*xil^2*z4)/2 + (ca^3*nf*tr*xil^2*z4)/16 - (9*ca^4*xil^3*z4)/128 - 
       (47665*ca^4*z5)/1024 - (10185*d4AA*z5)/(128*NA) + (60*d4RA*nf*z5)/NA + 
       55*ca^3*nf*tr*z5 + 60*ca^2*cf*nf*tr*z5 - 120*ca*cf^2*nf*tr*z5 - 
       (1535*ca^4*xil*z5)/1536 + (485*d4AA*xil*z5)/(64*NA) + 
       (45*ca^4*xil^2*z5)/128 + (105*d4AA*xil^2*z5)/(32*NA) + 
       (395*ca^4*xil^3*z5)/1536 + (175*d4AA*xil^3*z5)/(64*NA) + 
       (35*ca^4*xil^4*z5)/3072 - (35*d4AA*xil^4*z5)/(128*NA)) + 
     a^5*((47894269*ca^5)/110592 + (7145*ca*d4AA)/(2304*NA) + 
       (260*ca*d4RA*nf)/(3*NA) - (8*cf*d4RA*nf)/(3*NA) - 
       (428*ca*d4RR*nf^2)/(3*NA) - (60298109*ca^4*nf*tr)/124416 - 
       (345017*ca^3*cf*nf*tr)/972 - (3119*ca^2*cf^2*nf*tr)/108 - 
       21*ca*cf^3*nf*tr + (191*d4AA*nf*tr)/(24*NA) - (41593*ca^3*nf^2*tr^2)/
        1944 + (27380*ca^2*cf*nf^2*tr^2)/243 + (53927*ca*cf^2*nf^2*tr^2)/
        216 + (23837*ca^2*nf^3*tr^3)/972 + (14765*ca*cf*nf^3*tr^3)/486 - 
       (260*ca*nf^4*tr^4)/81 - (77228465*ca^5*xil)/1990656 + 
       (25421*ca*d4AA*xil)/(4608*NA) + (2*ca*d4RA*nf*xil)/(3*NA) + 
       (1816591*ca^4*nf*tr*xil)/31104 + (70055*ca^3*cf*nf*tr*xil)/1728 - 
       (1349*ca^2*cf^2*nf*tr*xil)/48 + (67*d4AA*nf*tr*xil)/(48*NA) - 
       (79501*ca^3*nf^2*tr^2*xil)/7776 - (8191*ca^2*cf*nf^2*tr^2*xil)/432 + 
       (569*ca^2*nf^3*tr^3*xil)/486 - (2373233*ca^5*xil^2)/331776 + 
       (83*ca*d4AA*xil^2)/(288*NA) + (9473*ca^4*nf*tr*xil^2)/5184 + 
       (577*ca^3*cf*nf*tr*xil^2)/96 + (37*d4AA*nf*tr*xil^2)/(96*NA) + 
       (1063*ca^3*nf^2*tr^2*xil^2)/1296 - (10147*ca^5*xil^3)/36864 + 
       (523*ca*d4AA*xil^3)/(1536*NA) + (245*ca^4*nf*tr*xil^3)/384 - 
       (3877*ca^5*xil^4)/12288 - (1019*ca^5*xil^5)/24576 + 
       (224465897*ca^5*z3)/663552 + (4069205*ca*d4AA*z3)/(3072*NA) - 
       (11395*ca*d4RA*nf*z3)/(6*NA) - (44*cf*d4RA*nf*z3)/NA + 
       (436*ca*d4RR*nf^2*z3)/(3*NA) - (46881313*ca^4*nf*tr*z3)/41472 + 
       (19001*ca^3*cf*nf*tr*z3)/32 + (27419*ca^2*cf^2*nf*tr*z3)/36 - 
       78*ca*cf^3*nf*tr*z3 - (52709*d4AA*nf*tr*z3)/(192*NA) + 
       (416*d4RA*nf^2*tr*z3)/(3*NA) + (187019*ca^3*nf^2*tr^2*z3)/432 + 
       (976*ca^2*cf*nf^2*tr^2*z3)/9 - (7588*ca*cf^2*nf^2*tr^2*z3)/9 + 
       (3820*ca^2*nf^3*tr^3*z3)/81 + (232*ca*cf*nf^3*tr^3*z3)/9 - 
       (320*ca*nf^4*tr^4*z3)/81 + (3955465*ca^5*xil*z3)/221184 + 
       (11935*ca*d4AA*xil*z3)/(192*NA) + (167*ca*d4RA*nf*xil*z3)/(2*NA) + 
       (49187*ca^4*nf*tr*xil*z3)/2304 + (71*ca^3*cf*nf*tr*xil*z3)/3 - 
       (503*ca^2*cf^2*nf*tr*xil*z3)/8 - (6583*d4AA*nf*tr*xil*z3)/(192*NA) - 
       (5057*ca^3*nf^2*tr^2*xil*z3)/144 + (97*ca^2*cf*nf^2*tr^2*xil*z3)/6 + 
       (32*ca^2*nf^3*tr^3*xil*z3)/27 - (447029*ca^5*xil^2*z3)/110592 - 
       (71329*ca*d4AA*xil^2*z3)/(1536*NA) + (98551*ca^4*nf*tr*xil^2*z3)/
        13824 - (63*ca^3*cf*nf*tr*xil^2*z3)/32 + (513*d4AA*nf*tr*xil^2*z3)/
        (64*NA) - (307*ca^3*nf^2*tr^2*xil^2*z3)/216 - (120107*ca^5*xil^3*z3)/
        55296 + (10429*ca*d4AA*xil^3*z3)/(4608*NA) + 
       (7019*ca^4*nf*tr*xil^3*z3)/6912 + (1223*d4AA*nf*tr*xil^3*z3)/
        (576*NA) - (3037*ca^5*xil^4*z3)/24576 - (3725*ca*d4AA*xil^4*z3)/
        (1024*NA) - (745*ca^5*xil^5*z3)/24576 + (449*ca*d4AA*xil^5*z3)/
        (512*NA) + (567483*ca^5*z3^2)/8192 - (16887*ca*d4AA*z3^2)/(1024*NA) + 
       (893*ca*d4RA*nf*z3^2)/(2*NA) - (144*cf*d4RA*nf*z3^2)/NA + 
       (128*ca*d4RR*nf^2*z3^2)/NA - (887*ca^4*nf*tr*z3^2)/768 - 
       (829*ca^3*cf*nf*tr*z3^2)/2 + 440*ca^2*cf^2*nf*tr*z3^2 - 
       (2017*d4AA*nf*tr*z3^2)/(32*NA) + (48*d4RA*nf^2*tr*z3^2)/NA + 
       (664*ca^3*nf^2*tr^2*z3^2)/3 - 464*ca^2*cf*nf^2*tr^2*z3^2 + 
       224*ca*cf^2*nf^2*tr^2*z3^2 + (36043*ca^5*xil*z3^2)/12288 - 
       (2797*ca*d4AA*xil*z3^2)/(128*NA) - (15155*ca^4*nf*tr*xil*z3^2)/1536 + 
       (3*ca^3*cf*nf*tr*xil*z3^2)/2 + 15*ca^2*cf^2*nf*tr*xil*z3^2 + 
       (869*d4AA*nf*tr*xil*z3^2)/(64*NA) + (2611*ca^5*xil^2*z3^2)/4096 + 
       (5461*ca*d4AA*xil^2*z3^2)/(512*NA) - (397*ca^4*nf*tr*xil^2*z3^2)/384 + 
       (3*ca^3*cf*nf*tr*xil^2*z3^2)/2 - (6*d4AA*nf*tr*xil^2*z3^2)/NA - 
       (217*ca^5*xil^3*z3^2)/18432 - (665*ca*d4AA*xil^3*z3^2)/(192*NA) - 
       (193*ca^4*nf*tr*xil^3*z3^2)/4608 + (7*d4AA*nf*tr*xil^3*z3^2)/
        (192*NA) - (2171*ca^5*xil^4*z3^2)/24576 - (91*ca*d4AA*xil^4*z3^2)/
        (1024*NA) - (3*ca^5*xil^5*z3^2)/4096 + (3*ca*d4AA*xil^5*z3^2)/
        (32*NA) - (1604909*ca^5*z4)/9216 - (5643*ca*d4AA*z4)/(16*NA) + 
       (108*ca*d4RA*nf*z4)/NA + (48*ca*d4RR*nf^2*z4)/NA + 
       (2123143*ca^4*nf*tr*z4)/2304 - (11309*ca^3*cf*nf*tr*z4)/16 - 
       396*ca^2*cf^2*nf*tr*z4 + (609*d4AA*nf*tr*z4)/(4*NA) - 
       (96*d4RA*nf^2*tr*z4)/NA - (5995*ca^3*nf^2*tr^2*z4)/12 + 
       476*ca^2*cf*nf^2*tr^2*z4 + 198*ca*cf^2*nf^2*tr^2*z4 + 
       (364*ca^2*nf^3*tr^3*z4)/9 - 80*ca*cf*nf^3*tr^3*z4 + 
       (64*ca*nf^4*tr^4*z4)/9 - (679099*ca^5*xil*z4)/24576 - 
       (7683*ca*d4AA*xil*z4)/(512*NA) + (9*ca*d4RA*nf*xil*z4)/NA + 
       (6501*ca^4*nf*tr*xil*z4)/256 - (39*ca^3*cf*nf*tr*xil*z4)/8 - 
       (111*ca^2*cf^2*nf*tr*xil*z4)/8 + (15*d4AA*nf*tr*xil*z4)/(64*NA) + 
       (5*ca^3*nf^2*tr^2*xil*z4)/2 + (9*ca^2*cf*nf^2*tr^2*xil*z4)/2 - 
       (8*ca^2*nf^3*tr^3*xil*z4)/3 - (1409*ca^5*xil^2*z4)/256 - 
       (123*ca*d4AA*xil^2*z4)/(256*NA) + (65*ca^4*nf*tr*xil^2*z4)/32 - 
       (33*ca^3*cf*nf*tr*xil^2*z4)/16 - (9*d4AA*nf*tr*xil^2*z4)/(16*NA) + 
       (ca^3*nf^2*tr^2*xil^2*z4)/4 - (1435*ca^5*xil^3*z4)/6144 + 
       (2267*ca*d4AA*xil^3*z4)/(512*NA) - (49*ca^4*nf*tr*xil^3*z4)/384 - 
       (47*d4AA*nf*tr*xil^3*z4)/(64*NA) + (179*ca^5*xil^4*z4)/2048 - 
       (39*ca*d4AA*xil^4*z4)/(128*NA) + (201*ca^5*xil^5*z4)/8192 - 
       (99*ca*d4AA*xil^5*z4)/(256*NA) - (128829827*ca^5*z5)/73728 - 
       (3520375*ca*d4AA*z5)/(1536*NA) + (11545*ca*d4RA*nf*z5)/(6*NA) + 
       (470*cf*d4RA*nf*z5)/NA - (240*ca*d4RR*nf^2*z5)/NA + 
       (8674945*ca^4*nf*tr*z5)/4608 + 1056*ca^3*cf*nf*tr*z5 - 
       (2065*ca^2*cf^2*nf*tr*z5)/3 - 1470*ca*cf^3*nf*tr*z5 - 
       (11615*d4AA*nf*tr*z5)/(64*NA) - (1000*d4RA*nf^2*tr*z5)/(3*NA) - 
       (157*ca^3*nf^2*tr^2*z5)/24 - 568*ca^2*cf*nf^2*tr^2*z5 + 
       (2000*ca*cf^2*nf^2*tr^2*z5)/3 - (928*ca^2*nf^3*tr^3*z5)/9 + 
       (128*ca*cf*nf^3*tr^3*z5)/3 + (475297*ca^5*xil*z5)/49152 + 
       (340285*ca*d4AA*xil*z5)/(2048*NA) - (255*ca*d4RA*nf*xil*z5)/(4*NA) - 
       (537167*ca^4*nf*tr*xil*z5)/9216 - 19*ca^3*cf*nf*tr*xil*z5 + 
       (105*ca^2*cf^2*nf*tr*xil*z5)/2 - (16495*d4AA*nf*tr*xil*z5)/(384*NA) + 
       (635*ca^3*nf^2*tr^2*xil*z5)/24 - 8*ca^2*cf*nf^2*tr^2*xil*z5 + 
       (278105*ca^5*xil^2*z5)/18432 + (73615*ca*d4AA*xil^2*z5)/(1536*NA) - 
       (2669*ca^4*nf*tr*xil^2*z5)/384 - (245*d4AA*nf*tr*xil^2*z5)/(16*NA) + 
       (7*ca^3*nf^2*tr^2*xil^2*z5)/36 + (726995*ca^5*xil^3*z5)/221184 + 
       (328555*ca*d4AA*xil^3*z5)/(9216*NA) - (20993*ca^4*nf*tr*xil^3*z5)/
        27648 - (5245*d4AA*nf*tr*xil^3*z5)/(1152*NA) + 
       (96235*ca^5*xil^4*z5)/73728 + (5225*ca*d4AA*xil^4*z5)/(768*NA) - 
       (245*ca^5*xil^5*z5)/16384 - (1755*ca*d4AA*xil^5*z5)/(2048*NA) + 
       (2621575*ca^5*z6)/6144 + (186725*ca*d4AA*z6)/(256*NA) - 
       (550*ca*d4RA*nf*z6)/NA - (337575*ca^4*nf*tr*z6)/512 - 
       550*ca^3*cf*nf*tr*z6 + 1100*ca^2*cf^2*nf*tr*z6 - 
       (16975*d4AA*nf*tr*z6)/(64*NA) + (200*d4RA*nf^2*tr*z6)/NA + 
       (550*ca^3*nf^2*tr^2*z6)/3 + 200*ca^2*cf*nf^2*tr^2*z6 - 
       400*ca*cf^2*nf^2*tr^2*z6 + (1098725*ca^5*xil*z6)/49152 - 
       (70325*ca*d4AA*xil*z6)/(2048*NA) - (75*ca*d4RA*nf*xil*z6)/(4*NA) - 
       (60475*ca^4*nf*tr*xil*z6)/3072 - (75*ca^3*cf*nf*tr*xil*z6)/4 + 
       (75*ca^2*cf^2*nf*tr*xil*z6)/2 + (2425*d4AA*nf*tr*xil*z6)/(128*NA) + 
       (1525*ca^5*xil^2*z6)/12288 - (10875*ca*d4AA*xil^2*z6)/(512*NA) + 
       (75*ca^4*nf*tr*xil^2*z6)/128 + (175*d4AA*nf*tr*xil^2*z6)/(32*NA) - 
       (106675*ca^5*xil^3*z6)/73728 - (51425*ca*d4AA*xil^3*z6)/(3072*NA) + 
       (1975*ca^4*nf*tr*xil^3*z6)/9216 + (875*d4AA*nf*tr*xil^3*z6)/(384*NA) - 
       (3725*ca^5*xil^4*z6)/12288 - (925*ca*d4AA*xil^4*z6)/(512*NA) - 
       (425*ca^5*xil^5*z6)/16384 + (675*ca*d4AA*xil^5*z6)/(2048*NA) + 
       (194793683*ca^5*z7)/196608 + (6235831*ca*d4AA*z7)/(8192*NA) - 
       (392*ca*d4RA*nf*z7)/NA - (238*cf*d4RA*nf*z7)/NA - 
       (224581*ca^4*nf*tr*z7)/192 + (16681*ca^3*cf*nf*tr*z7)/24 - 
       1680*ca^2*cf^2*nf*tr*z7 + 1680*ca*cf^3*nf*tr*z7 + 
       (5285*d4AA*nf*tr*z7)/(8*NA) - (932911*ca^5*xil*z7)/589824 - 
       (2790263*ca*d4AA*xil*z7)/(24576*NA) - (441*ca*d4RA*nf*xil*z7)/
        (16*NA) + (931*ca^4*nf*tr*xil*z7)/64 + (147*d4AA*nf*tr*xil*z7)/
        (16*NA) - (87661*ca^5*xil^2*z7)/294912 + (619507*ca*d4AA*xil^2*z7)/
        (12288*NA) + (249935*ca^5*xil^3*z7)/294912 - 
       (153293*ca*d4AA*xil^3*z7)/(12288*NA) - (47831*ca^5*xil^4*z7)/65536 + 
       (22071*ca*d4AA*xil^4*z7)/(8192*NA) + (3115*ca^5*xil^5*z7)/196608 + 
       (2891*ca*d4AA*xil^5*z7)/(8192*NA));
 
gamma2 = -(a*cf*xil) + a^2*((-25*ca*cf)/4 + (3*cf^2)/2 + 2*cf*nf*tr - 
       2*ca*cf*xil - (ca*cf*xil^2)/4) + a^3*((-9155*ca^2*cf)/144 + 
       (143*ca*cf^2)/4 - (3*cf^3)/2 + (287*ca*cf*nf*tr)/9 - 3*cf^2*nf*tr - 
       (20*cf*nf^2*tr^2)/9 - (263*ca^2*cf*xil)/32 + (17*ca*cf*nf*tr*xil)/4 - 
       (39*ca^2*cf*xil^2)/32 - (5*ca^2*cf*xil^3)/16 + (69*ca^2*cf*z3)/8 - 
       12*ca*cf^2*z3 - (3*ca^2*cf*xil*z3)/4 - (3*ca^2*cf*xil^2*z3)/8) + 
     a^4*((-95261*ca^3*cf)/162 + (23885*ca^2*cf^2)/36 - (5131*ca*cf^3)/12 + 
       (1027*cf^4)/8 + (67*d4RA)/NR - (128*d4RR*nf)/NR + 
       (18371*ca^2*cf*nf*tr)/54 + (53*ca*cf^2*nf*tr)/18 - (76*cf^3*nf*tr)/3 - 
       (293*ca*cf*nf^2*tr^2)/9 - (304*cf^2*nf^2*tr^2)/9 - 
       (280*cf*nf^3*tr^3)/81 - (1596947*ca^3*cf*xil)/31104 - 
       3*ca^2*cf^2*xil - (d4RA*xil)/NR + (37093*ca^2*cf*nf*tr*xil)/3888 + 
       (767*ca*cf^2*nf*tr*xil)/12 + (1076*ca*cf*nf^2*tr^2*xil)/243 - 
       (6467*ca^3*cf*xil^2)/1152 + (109*ca^2*cf*nf*tr*xil^2)/72 - 
       (149*ca^3*cf*xil^3)/96 - (19*ca^3*cf*xil^4)/64 + 
       (6209*ca^3*cf*z3)/64 + (421*ca^2*cf^2*z3)/2 - 848*ca*cf^3*z3 + 
       400*cf^4*z3 - (1113*d4RA*z3)/(8*NR) + (3*ca^2*cf*nf*tr*z3)/2 + 
       64*cf^3*nf*tr*z3 - 32*ca*cf*nf^2*tr^2*z3 + 32*cf^2*nf^2*tr^2*z3 - 
       (909*ca^3*cf*xil*z3)/32 + (7*ca^2*cf^2*xil*z3)/2 - 
       (101*d4RA*xil*z3)/(2*NR) + 37*ca^2*cf*nf*tr*xil*z3 - 
       44*ca*cf^2*nf*tr*xil*z3 - (16*ca*cf*nf^2*tr^2*xil*z3)/3 - 
       (189*ca^3*cf*xil^2*z3)/32 - (11*d4RA*xil^2*z3)/(4*NR) + 
       (7*ca^2*cf*nf*tr*xil^2*z3)/6 - (21*ca^3*cf*xil^3*z3)/32 + 
       (3*d4RA*xil^3*z3)/(2*NR) - (ca^3*cf*xil^4*z3)/192 + 
       (7*d4RA*xil^4*z3)/(8*NR) - (759*ca^3*cf*z4)/16 + 66*ca^2*cf^2*z4 + 
       (69*ca^2*cf*nf*tr*z4)/4 - 24*ca*cf^2*nf*tr*z4 + 
       (97*ca^3*cf*xil*z4)/32 + 8*ca^2*cf*nf*tr*xil*z4 - 
       12*ca*cf^2*nf*tr*xil*z4 + (17*ca^3*cf*xil^2*z4)/16 - 
       (ca^2*cf*nf*tr*xil^2*z4)/4 + (3*ca^3*cf*xil^3*z4)/32 + 
       (4145*ca^3*cf*z5)/32 - 785*ca^2*cf^2*z5 + 1440*ca*cf^3*z5 - 
       640*cf^4*z5 + (855*d4RA*z5)/(8*NR) + 80*ca^2*cf*nf*tr*z5 - 
       160*ca*cf^2*nf*tr*z5 + (575*ca^3*cf*xil*z5)/24 - 5*ca^2*cf^2*xil*z5 + 
       (55*d4RA*xil*z5)/NR + (95*ca^3*cf*xil^2*z5)/48 + 
       (35*d4RA*xil^2*z5)/(4*NR) - (5*ca^3*cf*xil^4*z5)/96 - 
       (5*d4RA*xil^4*z5)/(8*NR)) + a^5*((-368712343*ca^4*cf)/62208 + 
       (42214139*ca^3*cf^2)/3888 - (827215*ca^2*cf^3)/72 + 
       (835739*ca*cf^4)/144 - (4977*cf^5)/8 + (1985*cf*d4AA)/(24*NA) + 
       (173959*ca*d4RA)/(144*NR) - (113*cf*d4RA)/(6*NR) - 
       (33464*ca*d4RR*nf)/(9*NR) + (5984*cf*d4RR*nf)/(3*NR) + 
       (31919039*ca^3*cf*nf*tr)/7776 - (717409*ca^2*cf^2*nf*tr)/432 + 
       (167263*ca*cf^3*nf*tr)/108 - (29209*cf^4*nf*tr)/36 - 
       (6200*d4RA*nf*tr)/(9*NR) + (7360*d4RR*nf^2*tr)/(9*NR) - 
       (120037*ca^2*cf*nf^2*tr^2)/162 - (101485*ca*cf^2*nf^2*tr^2)/162 + 
       (2497*cf^3*nf^2*tr^2)/27 + (3566*ca*cf*nf^3*tr^3)/243 + 
       (2636*cf^2*nf^3*tr^3)/243 - (1328*cf*nf^4*tr^4)/243 - 
       (235222787*ca^4*cf*xil)/497664 - (4543*ca^3*cf^2*xil)/96 + 
       (103*ca^2*cf^3*xil)/4 + (2563*cf*d4AA*xil)/(128*NA) - 
       (547*ca*d4RA*xil)/(48*NR) + (16*cf*d4RA*xil)/NR + 
       (11514733*ca^3*cf*nf*tr*xil)/31104 + (962741*ca^2*cf^2*nf*tr*xil)/
        1728 - (4261*ca*cf^3*nf*tr*xil)/24 + (14*d4RA*nf*tr*xil)/(3*NR) - 
       (71329*ca^2*cf*nf^2*tr^2*xil)/1944 - (23831*ca*cf^2*nf^2*tr^2*xil)/
        216 + (3197*ca*cf*nf^3*tr^3*xil)/486 - (12628775*ca^4*cf*xil^2)/
        248832 - (241*ca^3*cf^2*xil^2)/96 + (115*cf*d4AA*xil^2)/(32*NA) - 
       (7*ca*d4RA*xil^2)/(16*NR) - (cf*d4RA*xil^2)/(2*NR) + 
       (402451*ca^3*cf*nf*tr*xil^2)/31104 + (6839*ca^2*cf^2*nf*tr*xil^2)/
        192 + (7591*ca^2*cf*nf^2*tr^2*xil^2)/3888 - (253643*ca^4*cf*xil^3)/
        27648 + (101*cf*d4AA*xil^3)/(128*NA) + (ca*d4RA*xil^3)/(16*NR) + 
       (73*ca^3*cf*nf*tr*xil^3)/27 - (2413*ca^4*cf*xil^4)/1024 - 
       (729*ca^4*cf*xil^5)/2048 - (46196783*ca^4*cf*z3)/6912 + 
       (5503507*ca^3*cf^2*z3)/144 - (1365227*ca^2*cf^3*z3)/18 + 
       (530884*ca*cf^4*z3)/9 - 16000*cf^5*z3 - (135731*cf*d4AA*z3)/(192*NA) + 
       (574393*ca*d4RA*z3)/(32*NR) - (17554*cf*d4RA*z3)/NR - 
       (8992*ca*d4RR*nf*z3)/NR + (12096*cf*d4RR*nf*z3)/NR + 
       (144377*ca^3*cf*nf*tr*z3)/864 + (14287*ca^2*cf^2*nf*tr*z3)/24 + 
       (25804*ca*cf^3*nf*tr*z3)/9 - (22496*cf^4*nf*tr*z3)/9 + 
       (2468*d4RA*nf*tr*z3)/(3*NR) - (704*d4RR*nf^2*tr*z3)/(3*NR) - 
       (3140*ca^2*cf*nf^2*tr^2*z3)/3 + (6160*ca*cf^2*nf^2*tr^2*z3)/9 - 
       (400*cf^3*nf^2*tr^2*z3)/9 + (1984*ca*cf*nf^3*tr^3*z3)/27 - 
       (832*cf^2*nf^3*tr^3*z3)/9 + (256*cf*nf^4*tr^4*z3)/27 - 
       (15783655*ca^4*cf*xil*z3)/27648 + (2579*ca^3*cf^2*xil*z3)/6 - 
       155*ca^2*cf^3*xil*z3 - (93293*cf*d4AA*xil*z3)/(256*NA) - 
       (43091*ca*d4RA*xil*z3)/(96*NR) - (168*cf*d4RA*xil*z3)/NR + 
       (368*ca*d4RR*nf*xil*z3)/(3*NR) + (5911*ca^3*cf*nf*tr*xil*z3)/9 - 
       229*ca^2*cf^2*nf*tr*xil*z3 - (947*ca*cf^3*nf*tr*xil*z3)/2 + 
       (4349*d4RA*nf*tr*xil*z3)/(6*NR) - (471*ca^2*cf*nf^2*tr^2*xil*z3)/2 + 
       (482*ca*cf^2*nf^2*tr^2*xil*z3)/3 + (56*ca*cf*nf^3*tr^3*xil*z3)/27 - 
       (2097473*ca^4*cf*xil^2*z3)/27648 + (235*ca^3*cf^2*xil^2*z3)/48 - 
       (1857*cf*d4AA*xil^2*z3)/(32*NA) - (6727*ca*d4RA*xil^2*z3)/(144*NR) - 
       (20*cf*d4RA*xil^2*z3)/NR + (13583*ca^3*cf*nf*tr*xil^2*z3)/288 - 
       (133*ca^2*cf^2*nf*tr*xil^2*z3)/8 + (35*d4RA*nf*tr*xil^2*z3)/(9*NR) - 
       (136*ca^2*cf*nf^2*tr^2*xil^2*z3)/27 - (48799*ca^4*cf*xil^3*z3)/4608 - 
       (763*cf*d4AA*xil^3*z3)/(96*NA) + (325*ca*d4RA*xil^3*z3)/(48*NR) + 
       (45*ca^3*cf*nf*tr*xil^3*z3)/32 - (7*d4RA*nf*tr*xil^3*z3)/(6*NR) - 
       (2185*ca^4*cf*xil^4*z3)/3072 - (77*cf*d4AA*xil^4*z3)/(32*NA) + 
       (141*ca*d4RA*xil^4*z3)/(32*NR) - (3*ca^4*cf*xil^5*z3)/1024 + 
       (25*cf*d4AA*xil^5*z3)/(256*NA) + (43*ca*d4RA*xil^5*z3)/(32*NR) - 
       (23555*ca^4*cf*z3^2)/128 + (78041*ca^3*cf^2*z3^2)/24 - 
       (18097*ca^2*cf^3*z3^2)/2 + (24632*ca*cf^4*z3^2)/3 - 2496*cf^5*z3^2 - 
       (3577*cf*d4AA*z3^2)/(64*NA) - (16935*ca*d4RA*z3^2)/(4*NR) + 
       (4884*cf*d4RA*z3^2)/NR + (2320*ca*d4RR*nf*z3^2)/NR - 
       (3648*cf*d4RR*nf*z3^2)/NR - (4067*ca^3*cf*nf*tr*z3^2)/6 + 
       1214*ca^2*cf^2*nf*tr*z3^2 + 64*ca*cf^3*nf*tr*z3^2 - 
       (1024*cf^4*nf*tr*z3^2)/3 - (91*d4RA*nf*tr*z3^2)/(2*NR) + 
       (128*ca^2*cf*nf^2*tr^2*z3^2)/3 - (256*ca*cf^2*nf^2*tr^2*z3^2)/3 - 
       (241909*ca^4*cf*xil*z3^2)/6144 - (99*ca^3*cf^2*xil*z3^2)/16 - 
       (9*ca^2*cf^3*xil*z3^2)/2 - (85523*cf*d4AA*xil*z3^2)/(256*NA) - 
       (459*ca*d4RA*xil*z3^2)/(2*NR) + (207*cf*d4RA*xil*z3^2)/NR + 
       (112*ca*d4RR*nf*xil*z3^2)/NR + (473*ca^3*cf*nf*tr*xil*z3^2)/12 - 
       69*ca^2*cf^2*nf*tr*xil*z3^2 + 60*ca*cf^3*nf*tr*xil*z3^2 + 
       (85*d4RA*nf*tr*xil*z3^2)/NR - (32603*ca^4*cf*xil^2*z3^2)/9216 + 
       (9*ca^3*cf^2*xil^2*z3^2)/16 - (2853*cf*d4AA*xil^2*z3^2)/(128*NA) - 
       (617*ca*d4RA*xil^2*z3^2)/(48*NR) - (3*cf*d4RA*xil^2*z3^2)/NR + 
       (287*ca^3*cf*nf*tr*xil^2*z3^2)/72 - 6*ca^2*cf^2*nf*tr*xil^2*z3^2 + 
       (11*d4RA*nf*tr*xil^2*z3^2)/(6*NR) - (193*ca^4*cf*xil^3*z3^2)/384 + 
       (9*cf*d4AA*xil^3*z3^2)/(64*NA) + (31*ca*d4RA*xil^3*z3^2)/(16*NR) + 
       (31*ca^4*cf*xil^4*z3^2)/1024 + (27*cf*d4AA*xil^4*z3^2)/(128*NA) + 
       (27*ca*d4RA*xil^4*z3^2)/(16*NR) + (47*ca^4*cf*xil^5*z3^2)/2048 + 
       (7*cf*d4AA*xil^5*z3^2)/(256*NA) + (5*ca*d4RA*xil^5*z3^2)/(16*NR) - 
       (87067*ca^4*cf*z4)/128 - (3815*ca^3*cf^2*z4)/4 + 4664*ca^2*cf^3*z4 - 
       2200*ca*cf^4*z4 + (12243*ca*d4RA*z4)/(16*NR) + (8705*ca^3*cf*nf*tr*z4)/
        32 + (1411*ca^2*cf^2*nf*tr*z4)/4 - 2120*ca*cf^3*nf*tr*z4 + 
       800*cf^4*nf*tr*z4 - (1113*d4RA*nf*tr*z4)/(4*NR) + 
       179*ca^2*cf*nf^2*tr^2*z4 - 176*ca*cf^2*nf^2*tr^2*z4 + 
       128*cf^3*nf^2*tr^2*z4 - 64*ca*cf*nf^3*tr^3*z4 + 64*cf^2*nf^3*tr^3*z4 + 
       (735245*ca^4*cf*xil*z4)/6144 - (525*ca^3*cf^2*xil*z4)/32 - 
       (1827*cf*d4AA*xil*z4)/(32*NA) + (7575*ca*d4RA*xil*z4)/(32*NR) - 
       (6997*ca^3*cf*nf*tr*xil*z4)/64 + (237*ca^2*cf^2*nf*tr*xil*z4)/2 - 
       (111*ca*cf^3*nf*tr*xil*z4)/2 - (159*d4RA*nf*tr*xil*z4)/(4*NR) + 
       58*ca^2*cf*nf^2*tr^2*xil*z4 - 36*ca*cf^2*nf^2*tr^2*xil*z4 - 
       (32*ca*cf*nf^3*tr^3*xil*z4)/3 + (3159*ca^4*cf*xil^2*z4)/128 - 
       (21*ca^3*cf^2*xil^2*z4)/32 - (1347*cf*d4AA*xil^2*z4)/(128*NA) + 
       (161*ca*d4RA*xil^2*z4)/(8*NR) - (551*ca^3*cf*nf*tr*xil^2*z4)/96 - 
       9*ca^2*cf^2*nf*tr*xil^2*z4 - (11*d4RA*nf*tr*xil^2*z4)/(4*NR) + 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z4)/6 + (433*ca^4*cf*xil^3*z4)/128 - 
       (9*cf*d4AA*xil^3*z4)/(8*NA) - (57*ca*d4RA*xil^3*z4)/(16*NR) - 
       (41*ca^3*cf*nf*tr*xil^3*z4)/64 + (3*d4RA*nf*tr*xil^3*z4)/(4*NR) + 
       (173*ca^4*cf*xil^4*z4)/512 - (3*cf*d4AA*xil^4*z4)/(128*NA) - 
       (45*ca*d4RA*xil^4*z4)/(16*NR) + (45*ca^4*cf*xil^5*z4)/2048 - 
       (3*cf*d4AA*xil^5*z4)/(64*NA) - (21*ca*d4RA*xil^5*z4)/(32*NR) + 
       (16237513*ca^4*cf*z5)/3072 - (5957573*ca^3*cf^2*z5)/288 + 
       (188795*ca^2*cf^3*z5)/12 + (248960*ca*cf^4*z5)/9 - 22600*cf^5*z5 + 
       (1458845*cf*d4AA*z5)/(384*NA) - (609425*ca*d4RA*z5)/(96*NR) - 
       (1015*cf*d4RA*z5)/NR + (48640*ca*d4RR*nf*z5)/(3*NR) - 
       (18080*cf*d4RR*nf*z5)/NR - (28721*ca^3*cf*nf*tr*z5)/18 + 
       (95792*ca^2*cf^2*nf*tr*z5)/9 - (58720*ca*cf^3*nf*tr*z5)/3 + 
       (46880*cf^4*nf*tr*z5)/9 + (9915*d4RA*nf*tr*z5)/(2*NR) - 
       (640*d4RR*nf^2*tr*z5)/NR - (3584*ca^2*cf*nf^2*tr^2*z5)/9 + 
       (3712*ca*cf^2*nf^2*tr^2*z5)/3 - 320*cf^3*nf^2*tr^2*z5 + 
       (32270251*ca^4*cf*xil*z5)/36864 - (16135*ca^3*cf^2*xil*z5)/48 + 
       (425*ca^2*cf^3*xil*z5)/4 + (105605*cf*d4AA*xil*z5)/(1536*NA) + 
       (28565*ca*d4RA*xil*z5)/(48*NR) + (320*cf*d4RA*xil*z5)/NR - 
       (61979*ca^3*cf*nf*tr*xil*z5)/144 - 231*ca^2*cf^2*nf*tr*xil*z5 + 
       570*ca*cf^3*nf*tr*xil*z5 - (1615*d4RA*nf*tr*xil*z5)/(3*NR) + 
       (814*ca^2*cf*nf^2*tr^2*xil*z5)/9 - 32*ca*cf^2*nf^2*tr^2*xil*z5 + 
       (3750005*ca^4*cf*xil^2*z5)/55296 + (245*ca^3*cf^2*xil^2*z5)/96 + 
       (57875*cf*d4AA*xil^2*z5)/(768*NA) + (46265*ca*d4RA*xil^2*z5)/
        (288*NR) - (20*cf*d4RA*xil^2*z5)/NR - (1043*ca^3*cf*nf*tr*xil^2*z5)/
        108 - (595*d4RA*nf*tr*xil^2*z5)/(18*NR) - 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z5)/9 + (12511*ca^4*cf*xil^3*z5)/2304 + 
       (3935*cf*d4AA*xil^3*z5)/(384*NA) + (295*ca*d4RA*xil^3*z5)/(32*NR) - 
       (3*ca^3*cf*nf*tr*xil^3*z5)/4 + (3533*ca^4*cf*xil^4*z5)/6144 + 
       (1605*cf*d4AA*xil^4*z5)/(256*NA) - (35*ca*d4RA*xil^4*z5)/(16*NR) - 
       (3905*ca^4*cf*xil^5*z5)/12288 - (115*cf*d4AA*xil^5*z5)/(512*NA) - 
       (45*ca*d4RA*xil^5*z5)/(32*NR) - (227975*ca^4*cf*z6)/192 + 
       (43175*ca^3*cf^2*z6)/6 - 13200*ca^2*cf^3*z6 + (17600*ca*cf^4*z6)/3 - 
       (15675*ca*d4RA*z6)/(16*NR) - (4825*ca^3*cf*nf*tr*z6)/16 - 
       1150*ca^2*cf^2*nf*tr*z6 + 4800*ca*cf^3*nf*tr*z6 - 
       (6400*cf^4*nf*tr*z6)/3 + (1425*d4RA*nf*tr*z6)/(4*NR) + 
       (800*ca^2*cf*nf^2*tr^2*z6)/3 - (1600*ca*cf^2*nf^2*tr^2*z6)/3 - 
       (1585025*ca^4*cf*xil*z6)/12288 + (625*ca^3*cf^2*xil*z6)/16 + 
       (50925*cf*d4AA*xil*z6)/(512*NA) - (6875*ca*d4RA*xil*z6)/(16*NR) - 
       (425*ca^3*cf*nf*tr*xil*z6)/48 - (175*ca^2*cf^2*nf*tr*xil*z6)/2 + 
       150*ca*cf^3*nf*tr*xil*z6 + (125*d4RA*nf*tr*xil*z6)/(2*NR) - 
       (220075*ca^4*cf*xil^2*z6)/18432 + (25*ca^3*cf^2*xil^2*z6)/16 + 
       (2375*cf*d4AA*xil^2*z6)/(256*NA) - (7075*ca*d4RA*xil^2*z6)/(96*NR) + 
       (475*ca^3*cf*nf*tr*xil^2*z6)/144 + (175*d4RA*nf*tr*xil^2*z6)/(12*NR) - 
       (1375*ca^4*cf*xil^3*z6)/1536 - (375*cf*d4AA*xil^3*z6)/(128*NA) - 
       (175*ca*d4RA*xil^3*z6)/(32*NR) + (725*ca^4*cf*xil^4*z6)/6144 - 
       (275*cf*d4AA*xil^4*z6)/(256*NA) + (75*ca*d4RA*xil^4*z6)/(32*NR) + 
       (75*ca^4*cf*xil^5*z6)/4096 - (25*cf*d4AA*xil^5*z6)/(512*NA) + 
       (25*ca*d4RA*xil^5*z6)/(32*NR) + (312820991*ca^4*cf*z7)/36864 - 
       (9074513*ca^3*cf^2*z7)/192 + (1789067*ca^2*cf^3*z7)/16 - 
       123977*ca*cf^4*z7 + 47628*cf^5*z7 - (781753*cf*d4AA*z7)/(192*NA) - 
       (3016307*ca*d4RA*z7)/(256*NR) + (125447*cf*d4RA*z7)/(8*NR) - 
       (23632*ca*d4RR*nf*z7)/(3*NR) + (8680*cf*d4RR*nf*z7)/NR + 
       (440419*ca^3*cf*nf*tr*z7)/144 - (42203*ca^2*cf^2*nf*tr*z7)/3 + 
       13944*ca*cf^3*nf*tr*z7 - (27377*d4RA*nf*tr*z7)/(6*NR) + 
       (441*ca^2*cf*nf^2*tr^2*z7)/2 - (3638453*ca^4*cf*xil*z7)/36864 - 
       (76363*ca^3*cf^2*xil*z7)/384 + (1239*ca^2*cf^3*xil*z7)/16 + 
       (503965*cf*d4AA*xil*z7)/(768*NA) + (140567*ca*d4RA*xil*z7)/(256*NR) - 
       (3409*cf*d4RA*xil*z7)/(8*NR) - (294*ca*d4RR*nf*xil*z7)/NR + 
       (49*ca^3*cf*nf*tr*xil*z7)/8 - (1029*d4RA*nf*tr*xil*z7)/(2*NR) - 
       (17913*ca^4*cf*xil^2*z7)/2048 - (3647*ca^3*cf^2*xil^2*z7)/384 - 
       (2121*cf*d4AA*xil^2*z7)/(128*NA) + (6741*ca*d4RA*xil^2*z7)/(256*NR) + 
       (161*cf*d4RA*xil^2*z7)/(4*NR) - (875*ca^4*cf*xil^3*z7)/2304 - 
       (3731*cf*d4AA*xil^3*z7)/(768*NA) + (1393*ca*d4RA*xil^3*z7)/(256*NR) - 
       (51569*ca^4*cf*xil^4*z7)/36864 - (791*cf*d4AA*xil^4*z7)/(192*NA) - 
       (21*ca*d4RA*xil^4*z7)/(128*NR) + (441*ca^4*cf*xil^5*z7)/4096);
 
gamma1ccg = -(a*ca*xil)/2 + a^2*((-5*ca^2*xil)/8 - (ca^2*xil^2)/8) + 
     a^3*((-201*ca^3*xil)/64 + (15*ca^2*nf*tr*xil)/8 - (39*ca^3*xil^2)/64 - 
       (5*ca^3*xil^3)/32) + a^4*((-635749*ca^4*xil)/31104 + 
       (8255*ca^3*nf*tr*xil)/3888 + (161*ca^2*cf*nf*tr*xil)/6 + 
       (502*ca^2*nf^2*tr^2*xil)/243 - (3283*ca^4*xil^2)/1152 + 
       (151*ca^3*nf*tr*xil^2)/144 - (91*ca^4*xil^3)/128 - 
       (19*ca^4*xil^4)/128 - (1039*ca^4*xil*z3)/192 - 
       (111*d4AA*xil*z3)/(8*NA) + (53*ca^3*nf*tr*xil*z3)/4 - 
       16*ca^2*cf*nf*tr*xil*z3 - (8*ca^2*nf^2*tr^2*xil*z3)/3 - 
       (353*ca^4*xil^2*z3)/384 - (33*d4AA*xil^2*z3)/(16*NA) + 
       (5*ca^3*nf*tr*xil^2*z3)/12 - (ca^4*xil^3*z3)/4 - 
       (3*d4AA*xil^3*z3)/(2*NA) - (ca^4*xil^4*z3)/384 + 
       (7*d4AA*xil^4*z3)/(16*NA) - (9*ca^4*xil*z4)/64 + 
       (9*ca^3*nf*tr*xil*z4)/2 - 6*ca^2*cf*nf*tr*xil*z4 - 
       (3*ca^4*xil^2*z4)/16 - (3*ca^4*xil^3*z4)/64 + (725*ca^4*xil*z5)/128 + 
       (15*d4AA*xil*z5)/NA + (5*ca^4*xil^2*z5)/8 + (15*d4AA*xil^2*z5)/
        (16*NA) + (25*ca^4*xil^3*z5)/128 + (15*d4AA*xil^3*z5)/(8*NA) - 
       (5*ca^4*xil^4*z5)/192 - (5*d4AA*xil^4*z5)/(16*NA)) + 
     a^5*((-8154107*ca^5*xil)/41472 + (2707*ca*d4AA*xil)/(256*NA) + 
       (5000363*ca^4*nf*tr*xil)/31104 + (13699*ca^3*cf*nf*tr*xil)/64 - 
       (3731*ca^2*cf^2*nf*tr*xil)/48 - (267601*ca^3*nf^2*tr^2*xil)/15552 - 
       (557*ca^2*cf*nf^2*tr^2*xil)/12 + (2989*ca^2*nf^3*tr^3*xil)/972 - 
       (27767149*ca^5*xil^2)/995328 + (115*ca*d4AA*xil^2)/(64*NA) + 
       (914753*ca^4*nf*tr*xil^2)/124416 + 21*ca^3*cf*nf*tr*xil^2 + 
       (7855*ca^3*nf^2*tr^2*xil^2)/7776 - (101747*ca^5*xil^3)/27648 + 
       (101*ca*d4AA*xil^3)/(256*NA) + (4625*ca^4*nf*tr*xil^3)/3456 - 
       (7393*ca^5*xil^4)/6144 - (729*ca^5*xil^5)/4096 - 
       (4473667*ca^5*xil*z3)/55296 - (423095*ca*d4AA*xil*z3)/(1536*NA) + 
       (170*ca*d4RA*nf*xil*z3)/NA + (66695*ca^4*nf*tr*xil*z3)/288 - 
       (1495*ca^3*cf*nf*tr*xil*z3)/24 - (799*ca^2*cf^2*nf*tr*xil*z3)/4 + 
       (389*d4AA*nf*tr*xil*z3)/(12*NA) - (1193*ca^3*nf^2*tr^2*xil*z3)/12 + 
       (184*ca^2*cf*nf^2*tr^2*xil*z3)/3 + (40*ca^2*nf^3*tr^3*xil*z3)/27 - 
       (149749*ca^5*xil^2*z3)/6144 - (16675*ca*d4AA*xil^2*z3)/(192*NA) + 
       (2737*ca^4*nf*tr*xil^2*z3)/144 - (93*ca^3*cf*nf*tr*xil^2*z3)/8 + 
       (143*d4AA*nf*tr*xil^2*z3)/(12*NA) - (26*ca^3*nf^2*tr^2*xil^2*z3)/9 - 
       (41245*ca^5*xil^3*z3)/9216 - (29*ca*d4AA*xil^3*z3)/(48*NA) + 
       (677*ca^4*nf*tr*xil^3*z3)/576 + (31*d4AA*nf*tr*xil^3*z3)/(12*NA) - 
       (281*ca^5*xil^4*z3)/6144 - (527*ca*d4AA*xil^4*z3)/(128*NA) - 
       (3*ca^5*xil^5*z3)/2048 + (369*ca*d4AA*xil^5*z3)/(512*NA) - 
       (55351*ca^5*xil*z3^2)/4096 - (33027*ca*d4AA*xil*z3^2)/(512*NA) + 
       (21*ca*d4RA*nf*xil*z3^2)/NA + (2377*ca^4*nf*tr*xil*z3^2)/384 - 
       21*ca^3*cf*nf*tr*xil*z3^2 + 30*ca^2*cf^2*nf*tr*xil*z3^2 + 
       (8*d4AA*nf*tr*xil*z3^2)/NA - (1523*ca^5*xil^2*z3^2)/2048 + 
       (2051*ca*d4AA*xil^2*z3^2)/(256*NA) + (5*ca^4*nf*tr*xil^2*z3^2)/96 - 
       (15*d4AA*nf*tr*xil^2*z3^2)/(8*NA) + (19*ca^5*xil^3*z3^2)/192 - 
       (243*ca*d4AA*xil^3*z3^2)/(128*NA) - (7*ca^4*nf*tr*xil^3*z3^2)/128 + 
       (d4AA*nf*tr*xil^3*z3^2)/(8*NA) - (251*ca^5*xil^4*z3^2)/6144 + 
       (137*ca*d4AA*xil^4*z3^2)/(256*NA) + (47*ca^5*xil^5*z3^2)/4096 + 
       (87*ca*d4AA*xil^5*z3^2)/(512*NA) + (168797*ca^5*xil*z4)/12288 + 
       (4671*ca*d4AA*xil*z4)/(128*NA) + (18*ca*d4RA*nf*xil*z4)/NA - 
       (2231*ca^4*nf*tr*xil*z4)/128 + (69*ca^3*cf*nf*tr*xil*z4)/2 - 
       (111*ca^2*cf^2*nf*tr*xil*z4)/4 - (333*d4AA*nf*tr*xil*z4)/(16*NA) + 
       (169*ca^3*nf^2*tr^2*xil*z4)/8 - 9*ca^2*cf*nf^2*tr^2*xil*z4 - 
       (16*ca^2*nf^3*tr^3*xil*z4)/3 + (2729*ca^5*xil^2*z4)/3072 + 
       (1365*ca*d4AA*xil^2*z4)/(256*NA) + (665*ca^4*nf*tr*xil^2*z4)/384 - 
       (21*ca^3*cf*nf*tr*xil^2*z4)/4 - (33*d4AA*nf*tr*xil^2*z4)/(16*NA) + 
       (5*ca^3*nf^2*tr^2*xil^2*z4)/12 + (215*ca^5*xil^3*z4)/512 + 
       (615*ca*d4AA*xil^3*z4)/(128*NA) - (7*ca^4*nf*tr*xil^3*z4)/32 - 
       (3*d4AA*nf*tr*xil^3*z4)/(4*NA) + (5*ca^5*xil^4*z4)/64 - 
       (39*ca*d4AA*xil^4*z4)/(256*NA) + (45*ca^5*xil^5*z4)/4096 - 
       (45*ca*d4AA*xil^5*z4)/(128*NA) + (6246457*ca^5*xil*z5)/24576 + 
       (391255*ca*d4AA*xil*z5)/(1024*NA) - (315*ca*d4RA*nf*xil*z5)/(2*NA) - 
       (220085*ca^4*nf*tr*xil*z5)/1152 - (201*ca^3*cf*nf*tr*xil*z5)/2 + 
       225*ca^2*cf^2*nf*tr*xil*z5 - (475*d4AA*nf*tr*xil*z5)/(12*NA) + 
       (277*ca^3*nf^2*tr^2*xil*z5)/6 - 16*ca^2*cf*nf^2*tr^2*xil*z5 + 
       (1077635*ca^5*xil^2*z5)/36864 + (30695*ca*d4AA*xil^2*z5)/(1536*NA) - 
       (393*ca^4*nf*tr*xil^2*z5)/64 - (85*d4AA*nf*tr*xil^2*z5)/(12*NA) + 
       (4189*ca^5*xil^3*z5)/1152 + (12475*ca*d4AA*xil^3*z5)/(768*NA) - 
       (281*ca^4*nf*tr*xil^3*z5)/384 - (10*d4AA*nf*tr*xil^3*z5)/(3*NA) + 
       (4273*ca^5*xil^4*z5)/4096 + (3255*ca*d4AA*xil^4*z5)/(512*NA) - 
       (3905*ca^5*xil^5*z5)/24576 - (835*ca*d4AA*xil^5*z5)/(1024*NA) - 
       (124175*ca^5*xil*z6)/8192 - (69075*ca*d4AA*xil*z6)/(1024*NA) - 
       (75*ca*d4RA*nf*xil*z6)/(2*NA) - (5175*ca^4*nf*tr*xil*z6)/256 - 
       (75*ca^3*cf*nf*tr*xil*z6)/2 + 75*ca^2*cf^2*nf*tr*xil*z6 + 
       (75*d4AA*nf*tr*xil*z6)/(2*NA) - (6725*ca^5*xil^2*z6)/4096 - 
       (3125*ca*d4AA*xil^2*z6)/(512*NA) + (25*ca^4*nf*tr*xil^2*z6)/24 + 
       (25*d4AA*nf*tr*xil^2*z6)/(16*NA) - (7475*ca^5*xil^3*z6)/6144 - 
       (2975*ca*d4AA*xil^3*z6)/(256*NA) + (125*ca^4*nf*tr*xil^3*z6)/768 + 
       (25*d4AA*nf*tr*xil^3*z6)/(16*NA) - (1525*ca^5*xil^4*z6)/12288 - 
       (575*ca*d4AA*xil^4*z6)/(512*NA) + (75*ca^5*xil^5*z6)/8192 + 
       (375*ca*d4AA*xil^5*z6)/(1024*NA) - (3899651*ca^5*xil*z7)/36864 + 
       (15127*ca*d4AA*xil*z7)/(768*NA) - (441*ca*d4RA*nf*xil*z7)/(8*NA) + 
       (245*ca^4*nf*tr*xil*z7)/8 - (147*d4AA*nf*tr*xil*z7)/(8*NA) + 
       (19943*ca^5*xil^2*z7)/24576 + (7469*ca*d4AA*xil^2*z7)/(128*NA) + 
       (8183*ca^5*xil^3*z7)/24576 - (1477*ca*d4AA*xil^3*z7)/(128*NA) - 
       (27167*ca^5*xil^4*z7)/24576 - (217*ca*d4AA*xil^4*z7)/(256*NA) + 
       (441*ca^5*xil^5*z7)/8192);
 
gamma1qqg = a*((-3*ca)/4 - (ca*xil)/4 - cf*xil) + 
     a^2*((-95*ca^2)/48 - (25*ca*cf)/4 + (3*cf^2)/2 + (5*ca*nf*tr)/6 + 
       2*cf*nf*tr - (11*ca^2*xil)/16 - 2*ca*cf*xil - (ca^2*xil^2)/8 - 
       (ca*cf*xil^2)/4) + a^3*((-15817*ca^3)/1728 - (9155*ca^2*cf)/144 + 
       (143*ca*cf^2)/4 - (3*cf^3)/2 + (97*ca^2*nf*tr)/108 + 
       (1553*ca*cf*nf*tr)/36 - 3*cf^2*nf*tr + (35*ca*nf^2*tr^2)/27 - 
       (20*cf*nf^2*tr^2)/9 - (167*ca^3*xil)/64 - (263*ca^2*cf*xil)/32 + 
       ca^2*nf*tr*xil + (17*ca*cf*nf*tr*xil)/4 - (33*ca^3*xil^2)/64 - 
       (39*ca^2*cf*xil^2)/32 - (7*ca^3*xil^3)/64 - (5*ca^2*cf*xil^3)/16 - 
       (9*ca^3*z3)/32 + (69*ca^2*cf*z3)/8 - 12*ca*cf^2*z3 + 9*ca^2*nf*tr*z3 - 
       12*ca*cf*nf*tr*z3 - (3*ca^3*xil*z3)/8 - (3*ca^2*cf*xil*z3)/4 - 
       (3*ca^3*xil^2*z3)/32 - (3*ca^2*cf*xil^2*z3)/8) + 
     a^4*((-319561*ca^4)/4608 - (95261*ca^3*cf)/162 + (23885*ca^2*cf^2)/36 - 
       (5131*ca*cf^3)/12 + (1027*cf^4)/8 + (69*d4AA)/(32*NA) + (67*d4RA)/NR - 
       (128*d4RR*nf)/NR + (295855*ca^3*nf*tr)/5184 + (28885*ca^2*cf*nf*tr)/
        72 - (707*ca*cf^2*nf*tr)/36 - (76*cf^3*nf*tr)/3 - 
       (628*ca^2*nf^2*tr^2)/81 - (994*ca*cf*nf^2*tr^2)/27 - 
       (304*cf^2*nf^2*tr^2)/9 + (166*ca*nf^3*tr^3)/81 - 
       (280*cf*nf^3*tr^3)/81 - (2184485*ca^4*xil)/124416 - 
       (1596947*ca^3*cf*xil)/31104 - 3*ca^2*cf^2*xil + (3*d4AA*xil)/(8*NA) - 
       (d4RA*xil)/NR + (778*ca^3*nf*tr*xil)/243 + (26749*ca^2*cf*nf*tr*xil)/
        972 + (767*ca*cf^2*nf*tr*xil)/12 + (1229*ca^2*nf^2*tr^2*xil)/972 + 
       (1076*ca*cf*nf^2*tr^2*xil)/243 - (3755*ca^4*xil^2)/1536 - 
       (6467*ca^3*cf*xil^2)/1152 + (3*d4AA*xil^2)/(32*NA) + 
       (43*ca^3*nf*tr*xil^2)/64 + (109*ca^2*cf*nf*tr*xil^2)/72 - 
       (937*ca^4*xil^3)/1536 - (149*ca^3*cf*xil^3)/96 - (15*ca^4*xil^4)/128 - 
       (19*ca^3*cf*xil^4)/64 - (140743*ca^4*z3)/4608 + (6209*ca^3*cf*z3)/64 + 
       (421*ca^2*cf^2*z3)/2 - 848*ca*cf^3*z3 + 400*cf^4*z3 - 
       (609*d4AA*z3)/(8*NA) + (48*d4RA*nf*z3)/NA - (1113*d4RA*z3)/(8*NR) + 
       (3019*ca^3*nf*tr*z3)/24 - (173*ca^2*cf*nf*tr*z3)/2 - 
       74*ca*cf^2*nf*tr*z3 + 64*cf^3*nf*tr*z3 - 30*ca^2*nf^2*tr^2*z3 + 
       8*ca*cf*nf^2*tr^2*z3 + 32*cf^2*nf^2*tr^2*z3 - (32*ca*nf^3*tr^3*z3)/9 - 
       (1155*ca^4*xil*z3)/128 - (909*ca^3*cf*xil*z3)/32 + 
       (7*ca^2*cf^2*xil*z3)/2 - (449*d4AA*xil*z3)/(32*NA) - 
       (101*d4RA*xil*z3)/(2*NR) + 12*ca^3*nf*tr*xil*z3 + 
       23*ca^2*cf*nf*tr*xil*z3 - 44*ca*cf^2*nf*tr*xil*z3 - 
       (4*ca^2*nf^2*tr^2*xil*z3)/3 - (16*ca*cf*nf^2*tr^2*xil*z3)/3 - 
       (551*ca^4*xil^2*z3)/384 - (189*ca^3*cf*xil^2*z3)/32 - 
       (3*d4AA*xil^2*z3)/(2*NA) - (11*d4RA*xil^2*z3)/(4*NR) + 
       (ca^3*nf*tr*xil^2*z3)/6 + (7*ca^2*cf*nf*tr*xil^2*z3)/6 - 
       (23*ca^4*xil^3*z3)/192 - (21*ca^3*cf*xil^3*z3)/32 - 
       (d4AA*xil^3*z3)/(32*NA) + (3*d4RA*xil^3*z3)/(2*NR) + 
       (37*ca^4*xil^4*z3)/1536 - (ca^3*cf*xil^4*z3)/192 - 
       (d4AA*xil^4*z3)/(16*NA) + (7*d4RA*xil^4*z3)/(8*NR) + (99*ca^4*z4)/64 - 
       (759*ca^3*cf*z4)/16 + 66*ca^2*cf^2*z4 - (801*ca^3*nf*tr*z4)/16 + 
       (333*ca^2*cf*nf*tr*z4)/4 - 24*ca*cf^2*nf*tr*z4 + 
       18*ca^2*nf^2*tr^2*z4 - 24*ca*cf*nf^2*tr^2*z4 + (203*ca^4*xil*z4)/128 + 
       (97*ca^3*cf*xil*z4)/32 + (7*ca^3*nf*tr*xil*z4)/4 + 
       5*ca^2*cf*nf*tr*xil*z4 - 12*ca*cf^2*nf*tr*xil*z4 + 
       (5*ca^4*xil^2*z4)/16 + (17*ca^3*cf*xil^2*z4)/16 - 
       (ca^3*nf*tr*xil^2*z4)/16 - (ca^2*cf*nf*tr*xil^2*z4)/4 + 
       (3*ca^4*xil^3*z4)/128 + (3*ca^3*cf*xil^3*z4)/32 + 
       (47665*ca^4*z5)/1024 + (4145*ca^3*cf*z5)/32 - 785*ca^2*cf^2*z5 + 
       1440*ca*cf^3*z5 - 640*cf^4*z5 + (10185*d4AA*z5)/(128*NA) - 
       (60*d4RA*nf*z5)/NA + (855*d4RA*z5)/(8*NR) - 55*ca^3*nf*tr*z5 + 
       20*ca^2*cf*nf*tr*z5 - 40*ca*cf^2*nf*tr*z5 + (10235*ca^4*xil*z5)/1536 + 
       (575*ca^3*cf*xil*z5)/24 - 5*ca^2*cf^2*xil*z5 + 
       (475*d4AA*xil*z5)/(64*NA) + (55*d4RA*xil*z5)/NR + 
       (35*ca^4*xil^2*z5)/128 + (95*ca^3*cf*xil^2*z5)/48 - 
       (75*d4AA*xil^2*z5)/(32*NA) + (35*d4RA*xil^2*z5)/(4*NR) - 
       (95*ca^4*xil^3*z5)/1536 - (55*d4AA*xil^3*z5)/(64*NA) - 
       (115*ca^4*xil^4*z5)/3072 - (5*ca^3*cf*xil^4*z5)/96 - 
       (5*d4AA*xil^4*z5)/(128*NA) - (5*d4RA*xil^4*z5)/(8*NR)) + 
     a^5*((-47894269*ca^5)/110592 - (368712343*ca^4*cf)/62208 + 
       (42214139*ca^3*cf^2)/3888 - (827215*ca^2*cf^3)/72 + 
       (835739*ca*cf^4)/144 - (4977*cf^5)/8 - (7145*ca*d4AA)/(2304*NA) + 
       (1985*cf*d4AA)/(24*NA) - (260*ca*d4RA*nf)/(3*NA) + 
       (8*cf*d4RA*nf)/(3*NA) + (428*ca*d4RR*nf^2)/(3*NA) + 
       (173959*ca*d4RA)/(144*NR) - (113*cf*d4RA)/(6*NR) - 
       (33464*ca*d4RR*nf)/(9*NR) + (5984*cf*d4RR*nf)/(3*NR) + 
       (60298109*ca^4*nf*tr)/124416 + (11559725*ca^3*cf*nf*tr)/2592 - 
       (704933*ca^2*cf^2*nf*tr)/432 + (169531*ca*cf^3*nf*tr)/108 - 
       (29209*cf^4*nf*tr)/36 - (191*d4AA*nf*tr)/(24*NA) - 
       (6200*d4RA*nf*tr)/(9*NR) + (7360*d4RR*nf^2*tr)/(9*NR) + 
       (41593*ca^3*nf^2*tr^2)/1944 - (414871*ca^2*cf*nf^2*tr^2)/486 - 
       (567721*ca*cf^2*nf^2*tr^2)/648 + (2497*cf^3*nf^2*tr^2)/27 - 
       (23837*ca^2*nf^3*tr^3)/972 - (7633*ca*cf*nf^3*tr^3)/486 + 
       (2636*cf^2*nf^3*tr^3)/243 + (260*ca*nf^4*tr^4)/81 - 
       (1328*cf*nf^4*tr^4)/243 - (314168671*ca^5*xil)/1990656 - 
       (235222787*ca^4*cf*xil)/497664 - (4543*ca^3*cf^2*xil)/96 + 
       (103*ca^2*cf^3*xil)/4 + (23305*ca*d4AA*xil)/(4608*NA) + 
       (2563*cf*d4AA*xil)/(128*NA) - (2*ca*d4RA*nf*xil)/(3*NA) - 
       (547*ca*d4RA*xil)/(48*NR) + (16*cf*d4RA*xil)/NR + 
       (795943*ca^4*nf*tr*xil)/7776 + (16911457*ca^3*cf*nf*tr*xil)/31104 + 
       (876989*ca^2*cf^2*nf*tr*xil)/1728 - (4261*ca*cf^3*nf*tr*xil)/24 - 
       (67*d4AA*nf*tr*xil)/(48*NA) + (14*d4RA*nf*tr*xil)/(3*NR) - 
       (108599*ca^3*nf^2*tr^2*xil)/15552 - (249407*ca^2*cf*nf^2*tr^2*xil)/
        3888 - (23831*ca*cf^2*nf^2*tr^2*xil)/216 + (617*ca^2*nf^3*tr^3*xil)/
        324 + (3197*ca*cf*nf^3*tr^3*xil)/486 - (10323725*ca^5*xil^2)/497664 - 
       (12628775*ca^4*cf*xil^2)/248832 - (241*ca^3*cf^2*xil^2)/96 + 
       (869*ca*d4AA*xil^2)/(576*NA) + (115*cf*d4AA*xil^2)/(32*NA) - 
       (7*ca*d4RA*xil^2)/(16*NR) - (cf*d4RA*xil^2)/(2*NR) + 
       (687401*ca^4*nf*tr*xil^2)/124416 + (868687*ca^3*cf*nf*tr*xil^2)/
        31104 + (6839*ca^2*cf^2*nf*tr*xil^2)/192 - (37*d4AA*nf*tr*xil^2)/
        (96*NA) + (1477*ca^3*nf^2*tr^2*xil^2)/7776 + 
       (7591*ca^2*cf*nf^2*tr^2*xil^2)/3888 - (376547*ca^5*xil^3)/110592 - 
       (253643*ca^4*cf*xil^3)/27648 + (83*ca*d4AA*xil^3)/(1536*NA) + 
       (101*cf*d4AA*xil^3)/(128*NA) + (ca*d4RA*xil^3)/(16*NR) + 
       (605*ca^4*nf*tr*xil^3)/864 + (73*ca^3*cf*nf*tr*xil^3)/27 - 
       (10909*ca^5*xil^4)/12288 - (2413*ca^4*cf*xil^4)/1024 - 
       (3355*ca^5*xil^5)/24576 - (729*ca^4*cf*xil^5)/2048 - 
       (224465897*ca^5*z3)/663552 - (46196783*ca^4*cf*z3)/6912 + 
       (5503507*ca^3*cf^2*z3)/144 - (1365227*ca^2*cf^3*z3)/18 + 
       (530884*ca*cf^4*z3)/9 - 16000*cf^5*z3 - (4069205*ca*d4AA*z3)/
        (3072*NA) - (135731*cf*d4AA*z3)/(192*NA) + (11395*ca*d4RA*nf*z3)/
        (6*NA) + (44*cf*d4RA*nf*z3)/NA - (436*ca*d4RR*nf^2*z3)/(3*NA) + 
       (574393*ca*d4RA*z3)/(32*NR) - (17554*cf*d4RA*z3)/NR - 
       (8992*ca*d4RR*nf*z3)/NR + (12096*cf*d4RR*nf*z3)/NR + 
       (46881313*ca^4*nf*tr*z3)/41472 - (184325*ca^3*cf*nf*tr*z3)/432 - 
       (11977*ca^2*cf^2*nf*tr*z3)/72 + (26506*ca*cf^3*nf*tr*z3)/9 - 
       (22496*cf^4*nf*tr*z3)/9 + (52709*d4AA*nf*tr*z3)/(192*NA) - 
       (416*d4RA*nf^2*tr*z3)/(3*NA) + (2468*d4RA*nf*tr*z3)/(3*NR) - 
       (704*d4RR*nf^2*tr*z3)/(3*NR) - (187019*ca^3*nf^2*tr^2*z3)/432 - 
       (10396*ca^2*cf*nf^2*tr^2*z3)/9 + (13748*ca*cf^2*nf^2*tr^2*z3)/9 - 
       (400*cf^3*nf^2*tr^2*z3)/9 - (3820*ca^2*nf^3*tr^3*z3)/81 + 
       (1288*ca*cf*nf^3*tr^3*z3)/27 - (832*cf^2*nf^3*tr^3*z3)/9 + 
       (320*ca*nf^4*tr^4*z3)/81 + (256*cf*nf^4*tr^4*z3)/27 - 
       (21850133*ca^5*xil*z3)/221184 - (15783655*ca^4*cf*xil*z3)/27648 + 
       (2579*ca^3*cf^2*xil*z3)/6 - 155*ca^2*cf^3*xil*z3 - 
       (518575*ca*d4AA*xil*z3)/(1536*NA) - (93293*cf*d4AA*xil*z3)/(256*NA) + 
       (173*ca*d4RA*nf*xil*z3)/(2*NA) - (43091*ca*d4RA*xil*z3)/(96*NR) - 
       (168*cf*d4RA*xil*z3)/NR + (368*ca*d4RR*nf*xil*z3)/(3*NR) + 
       (484373*ca^4*nf*tr*xil*z3)/2304 + (41099*ca^3*cf*nf*tr*xil*z3)/72 - 
       (2927*ca^2*cf^2*nf*tr*xil*z3)/8 - (947*ca*cf^3*nf*tr*xil*z3)/2 + 
       (4269*d4AA*nf*tr*xil*z3)/(64*NA) + (4349*d4RA*nf*tr*xil*z3)/(6*NR) - 
       (9259*ca^3*nf^2*tr^2*xil*z3)/144 - (571*ca^2*cf*nf^2*tr^2*xil*z3)/3 + 
       (482*ca*cf^2*nf^2*tr^2*xil*z3)/3 + (8*ca^2*nf^3*tr^3*xil*z3)/27 + 
       (56*ca*cf*nf^3*tr^3*xil*z3)/27 - (2248453*ca^5*xil^2*z3)/110592 - 
       (2097473*ca^4*cf*xil^2*z3)/27648 + (235*ca^3*cf^2*xil^2*z3)/48 - 
       (62071*ca*d4AA*xil^2*z3)/(1536*NA) - (1857*cf*d4AA*xil^2*z3)/(32*NA) - 
       (6727*ca*d4RA*xil^2*z3)/(144*NR) - (20*cf*d4RA*xil^2*z3)/NR + 
       (164201*ca^4*nf*tr*xil^2*z3)/13824 + (5401*ca^3*cf*nf*tr*xil^2*z3)/
        144 - (133*ca^2*cf^2*nf*tr*xil^2*z3)/8 + (749*d4AA*nf*tr*xil^2*z3)/
        (192*NA) + (35*d4RA*nf*tr*xil^2*z3)/(9*NR) - 
       (317*ca^3*nf^2*tr^2*xil^2*z3)/216 - (136*ca^2*cf*nf^2*tr^2*xil^2*z3)/
        27 - (127363*ca^5*xil^3*z3)/55296 - (48799*ca^4*cf*xil^3*z3)/4608 - 
       (13213*ca*d4AA*xil^3*z3)/(4608*NA) - (763*cf*d4AA*xil^3*z3)/(96*NA) + 
       (325*ca*d4RA*xil^3*z3)/(48*NR) + (1105*ca^4*nf*tr*xil^3*z3)/6912 + 
       (45*ca^3*cf*nf*tr*xil^3*z3)/32 + (265*d4AA*nf*tr*xil^3*z3)/(576*NA) - 
       (7*d4RA*nf*tr*xil^3*z3)/(6*NR) + (1913*ca^5*xil^4*z3)/24576 - 
       (2185*ca^4*cf*xil^4*z3)/3072 - (491*ca*d4AA*xil^4*z3)/(1024*NA) - 
       (77*cf*d4AA*xil^4*z3)/(32*NA) + (141*ca*d4RA*xil^4*z3)/(32*NR) + 
       (709*ca^5*xil^5*z3)/24576 - (3*ca^4*cf*xil^5*z3)/1024 - 
       (5*ca*d4AA*xil^5*z3)/(32*NA) + (25*cf*d4AA*xil^5*z3)/(256*NA) + 
       (43*ca*d4RA*xil^5*z3)/(32*NR) - (567483*ca^5*z3^2)/8192 - 
       (23555*ca^4*cf*z3^2)/128 + (78041*ca^3*cf^2*z3^2)/24 - 
       (18097*ca^2*cf^3*z3^2)/2 + (24632*ca*cf^4*z3^2)/3 - 2496*cf^5*z3^2 + 
       (16887*ca*d4AA*z3^2)/(1024*NA) - (3577*cf*d4AA*z3^2)/(64*NA) - 
       (893*ca*d4RA*nf*z3^2)/(2*NA) + (144*cf*d4RA*nf*z3^2)/NA - 
       (128*ca*d4RR*nf^2*z3^2)/NA - (16935*ca*d4RA*z3^2)/(4*NR) + 
       (4884*cf*d4RA*z3^2)/NR + (2320*ca*d4RR*nf*z3^2)/NR - 
       (3648*cf*d4RR*nf*z3^2)/NR + (887*ca^4*nf*tr*z3^2)/768 - 
       (790*ca^3*cf*nf*tr*z3^2)/3 + 774*ca^2*cf^2*nf*tr*z3^2 + 
       64*ca*cf^3*nf*tr*z3^2 - (1024*cf^4*nf*tr*z3^2)/3 + 
       (2017*d4AA*nf*tr*z3^2)/(32*NA) - (48*d4RA*nf^2*tr*z3^2)/NA - 
       (91*d4RA*nf*tr*z3^2)/(2*NR) - (664*ca^3*nf^2*tr^2*z3^2)/3 + 
       (1520*ca^2*cf*nf^2*tr^2*z3^2)/3 - (928*ca*cf^2*nf^2*tr^2*z3^2)/3 - 
       (12631*ca^5*xil*z3^2)/768 - (241909*ca^4*cf*xil*z3^2)/6144 - 
       (99*ca^3*cf^2*xil*z3^2)/16 - (9*ca^2*cf^3*xil*z3^2)/2 - 
       (21839*ca*d4AA*xil*z3^2)/(512*NA) - (85523*cf*d4AA*xil*z3^2)/
        (256*NA) + (21*ca*d4RA*nf*xil*z3^2)/NA - (459*ca*d4RA*xil*z3^2)/
        (2*NR) + (207*cf*d4RA*xil*z3^2)/NR + (112*ca*d4RR*nf*xil*z3^2)/NR + 
       (8221*ca^4*nf*tr*xil*z3^2)/512 + (203*ca^3*cf*nf*tr*xil*z3^2)/12 - 
       54*ca^2*cf^2*nf*tr*xil*z3^2 + 60*ca*cf^3*nf*tr*xil*z3^2 - 
       (357*d4AA*nf*tr*xil*z3^2)/(64*NA) + (85*d4RA*nf*tr*xil*z3^2)/NR - 
       (5657*ca^5*xil^2*z3^2)/4096 - (32603*ca^4*cf*xil^2*z3^2)/9216 + 
       (9*ca^3*cf^2*xil^2*z3^2)/16 - (1359*ca*d4AA*xil^2*z3^2)/(512*NA) - 
       (2853*cf*d4AA*xil^2*z3^2)/(128*NA) - (617*ca*d4RA*xil^2*z3^2)/
        (48*NR) - (3*cf*d4RA*xil^2*z3^2)/NR + (139*ca^4*nf*tr*xil^2*z3^2)/
        128 + (179*ca^3*cf*nf*tr*xil^2*z3^2)/72 - 6*ca^2*cf^2*nf*tr*xil^2*
        z3^2 + (33*d4AA*nf*tr*xil^2*z3^2)/(8*NA) + (11*d4RA*nf*tr*xil^2*z3^2)/
        (6*NR) + (2041*ca^5*xil^3*z3^2)/18432 - (193*ca^4*cf*xil^3*z3^2)/
        384 + (601*ca*d4AA*xil^3*z3^2)/(384*NA) + (9*cf*d4AA*xil^3*z3^2)/
        (64*NA) + (31*ca*d4RA*xil^3*z3^2)/(16*NR) - 
       (59*ca^4*nf*tr*xil^3*z3^2)/4608 + (17*d4AA*nf*tr*xil^3*z3^2)/
        (192*NA) + (389*ca^5*xil^4*z3^2)/8192 + (31*ca^4*cf*xil^4*z3^2)/
        1024 + (639*ca*d4AA*xil^4*z3^2)/(1024*NA) + (27*cf*d4AA*xil^4*z3^2)/
        (128*NA) + (27*ca*d4RA*xil^4*z3^2)/(16*NR) + (25*ca^5*xil^5*z3^2)/
        2048 + (47*ca^4*cf*xil^5*z3^2)/2048 + (39*ca*d4AA*xil^5*z3^2)/
        (512*NA) + (7*cf*d4AA*xil^5*z3^2)/(256*NA) + (5*ca*d4RA*xil^5*z3^2)/
        (16*NR) + (1604909*ca^5*z4)/9216 - (87067*ca^4*cf*z4)/128 - 
       (3815*ca^3*cf^2*z4)/4 + 4664*ca^2*cf^3*z4 - 2200*ca*cf^4*z4 + 
       (5643*ca*d4AA*z4)/(16*NA) - (108*ca*d4RA*nf*z4)/NA - 
       (48*ca*d4RR*nf^2*z4)/NA + (12243*ca*d4RA*z4)/(16*NR) - 
       (2123143*ca^4*nf*tr*z4)/2304 + (31323*ca^3*cf*nf*tr*z4)/32 + 
       (2995*ca^2*cf^2*nf*tr*z4)/4 - 2120*ca*cf^3*nf*tr*z4 + 
       800*cf^4*nf*tr*z4 - (609*d4AA*nf*tr*z4)/(4*NA) + 
       (96*d4RA*nf^2*tr*z4)/NA - (1113*d4RA*nf*tr*z4)/(4*NR) + 
       (5995*ca^3*nf^2*tr^2*z4)/12 - 297*ca^2*cf*nf^2*tr^2*z4 - 
       374*ca*cf^2*nf^2*tr^2*z4 + 128*cf^3*nf^2*tr^2*z4 - 
       (364*ca^2*nf^3*tr^3*z4)/9 + 16*ca*cf*nf^3*tr^3*z4 + 
       64*cf^2*nf^3*tr^3*z4 - (64*ca*nf^4*tr^4*z4)/9 + 
       (1016693*ca^5*xil*z4)/24576 + (735245*ca^4*cf*xil*z4)/6144 - 
       (525*ca^3*cf^2*xil*z4)/32 + (26367*ca*d4AA*xil*z4)/(512*NA) - 
       (1827*cf*d4AA*xil*z4)/(32*NA) + (9*ca*d4RA*nf*xil*z4)/NA + 
       (7575*ca*d4RA*xil*z4)/(32*NR) - (10963*ca^4*nf*tr*xil*z4)/256 - 
       (4477*ca^3*cf*nf*tr*xil*z4)/64 + (837*ca^2*cf^2*nf*tr*xil*z4)/8 - 
       (111*ca*cf^3*nf*tr*xil*z4)/2 - (1347*d4AA*nf*tr*xil*z4)/(64*NA) - 
       (159*d4RA*nf*tr*xil*z4)/(4*NR) + (149*ca^3*nf^2*tr^2*xil*z4)/8 + 
       (89*ca^2*cf*nf^2*tr^2*xil*z4)/2 - 36*ca*cf^2*nf^2*tr^2*xil*z4 - 
       (8*ca^2*nf^3*tr^3*xil*z4)/3 - (32*ca*cf*nf^3*tr^3*xil*z4)/3 + 
       (19637*ca^5*xil^2*z4)/3072 + (3159*ca^4*cf*xil^2*z4)/128 - 
       (21*ca^3*cf^2*xil^2*z4)/32 + (93*ca*d4AA*xil^2*z4)/(16*NA) - 
       (1347*cf*d4AA*xil^2*z4)/(128*NA) + (161*ca*d4RA*xil^2*z4)/(8*NR) - 
       (115*ca^4*nf*tr*xil^2*z4)/384 - (857*ca^3*cf*nf*tr*xil^2*z4)/96 - 
       9*ca^2*cf^2*nf*tr*xil^2*z4 - (3*d4AA*nf*tr*xil^2*z4)/(2*NA) - 
       (11*d4RA*nf*tr*xil^2*z4)/(4*NR) + (ca^3*nf^2*tr^2*xil^2*z4)/6 + 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z4)/6 + (4015*ca^5*xil^3*z4)/6144 + 
       (433*ca^4*cf*xil^3*z4)/128 + (193*ca*d4AA*xil^3*z4)/(512*NA) - 
       (9*cf*d4AA*xil^3*z4)/(8*NA) - (57*ca*d4RA*xil^3*z4)/(16*NR) - 
       (35*ca^4*nf*tr*xil^3*z4)/384 - (41*ca^3*cf*nf*tr*xil^3*z4)/64 - 
       (d4AA*nf*tr*xil^3*z4)/(64*NA) + (3*d4RA*nf*tr*xil^3*z4)/(4*NR) - 
       (19*ca^5*xil^4*z4)/2048 + (173*ca^4*cf*xil^4*z4)/512 + 
       (39*ca*d4AA*xil^4*z4)/(256*NA) - (3*cf*d4AA*xil^4*z4)/(128*NA) - 
       (45*ca*d4RA*xil^4*z4)/(16*NR) - (111*ca^5*xil^5*z4)/8192 + 
       (45*ca^4*cf*xil^5*z4)/2048 + (9*ca*d4AA*xil^5*z4)/(256*NA) - 
       (3*cf*d4AA*xil^5*z4)/(64*NA) - (21*ca*d4RA*xil^5*z4)/(32*NR) + 
       (128829827*ca^5*z5)/73728 + (16237513*ca^4*cf*z5)/3072 - 
       (5957573*ca^3*cf^2*z5)/288 + (188795*ca^2*cf^3*z5)/12 + 
       (248960*ca*cf^4*z5)/9 - 22600*cf^5*z5 + (3520375*ca*d4AA*z5)/
        (1536*NA) + (1458845*cf*d4AA*z5)/(384*NA) - (11545*ca*d4RA*nf*z5)/
        (6*NA) - (470*cf*d4RA*nf*z5)/NA + (240*ca*d4RR*nf^2*z5)/NA - 
       (609425*ca*d4RA*z5)/(96*NR) - (1015*cf*d4RA*z5)/NR + 
       (48640*ca*d4RR*nf*z5)/(3*NR) - (18080*cf*d4RR*nf*z5)/NR - 
       (8674945*ca^4*nf*tr*z5)/4608 - (47729*ca^3*cf*nf*tr*z5)/18 + 
       (101987*ca^2*cf^2*nf*tr*z5)/9 - (54310*ca*cf^3*nf*tr*z5)/3 + 
       (46880*cf^4*nf*tr*z5)/9 + (11615*d4AA*nf*tr*z5)/(64*NA) + 
       (1000*d4RA*nf^2*tr*z5)/(3*NA) + (9915*d4RA*nf*tr*z5)/(2*NR) - 
       (640*d4RR*nf^2*tr*z5)/NR + (157*ca^3*nf^2*tr^2*z5)/24 + 
       (1528*ca^2*cf*nf^2*tr^2*z5)/9 + (1712*ca*cf^2*nf^2*tr^2*z5)/3 - 
       320*cf^3*nf^2*tr^2*z5 + (928*ca^2*nf^3*tr^3*z5)/9 - 
       (128*ca*cf*nf^3*tr^3*z5)/3 + (12017617*ca^5*xil*z5)/49152 + 
       (32270251*ca^4*cf*xil*z5)/36864 - (16135*ca^3*cf^2*xil*z5)/48 + 
       (425*ca^2*cf^3*xil*z5)/4 + (442225*ca*d4AA*xil*z5)/(2048*NA) + 
       (105605*cf*d4AA*xil*z5)/(1536*NA) - (375*ca*d4RA*nf*xil*z5)/(4*NA) + 
       (28565*ca*d4RA*xil*z5)/(48*NR) + (320*cf*d4RA*xil*z5)/NR - 
       (1223513*ca^4*nf*tr*xil*z5)/9216 - (73715*ca^3*cf*nf*tr*xil*z5)/144 - 
       (117*ca^2*cf^2*nf*tr*xil*z5)/2 + 570*ca*cf^3*nf*tr*xil*z5 + 
       (1295*d4AA*nf*tr*xil*z5)/(384*NA) - (1615*d4RA*nf*tr*xil*z5)/(3*NR) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/24 + (742*ca^2*cf*nf^2*tr^2*xil*z5)/9 - 
       32*ca*cf^2*nf^2*tr^2*xil*z5 + (521425*ca^5*xil^2*z5)/36864 + 
       (3750005*ca^4*cf*xil^2*z5)/55296 + (245*ca^3*cf^2*xil^2*z5)/96 - 
       (5365*ca*d4AA*xil^2*z5)/(192*NA) + (57875*cf*d4AA*xil^2*z5)/(768*NA) + 
       (46265*ca*d4RA*xil^2*z5)/(288*NR) - (20*cf*d4RA*xil^2*z5)/NR + 
       (311*ca^4*nf*tr*xil^2*z5)/384 - (1043*ca^3*cf*nf*tr*xil^2*z5)/108 + 
       (395*d4AA*nf*tr*xil^2*z5)/(48*NA) - (595*d4RA*nf*tr*xil^2*z5)/
        (18*NR) - (7*ca^3*nf^2*tr^2*xil^2*z5)/36 - 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z5)/9 + (77293*ca^5*xil^3*z5)/221184 + 
       (12511*ca^4*cf*xil^3*z5)/2304 - (178855*ca*d4AA*xil^3*z5)/(9216*NA) + 
       (3935*cf*d4AA*xil^3*z5)/(384*NA) + (295*ca*d4RA*xil^3*z5)/(32*NR) + 
       (761*ca^4*nf*tr*xil^3*z5)/27648 - (3*ca^3*cf*nf*tr*xil^3*z5)/4 + 
       (1405*d4AA*nf*tr*xil^3*z5)/(1152*NA) - (19321*ca^5*xil^4*z5)/73728 + 
       (3533*ca^4*cf*xil^4*z5)/6144 - (685*ca*d4AA*xil^4*z5)/(1536*NA) + 
       (1605*cf*d4AA*xil^4*z5)/(256*NA) - (35*ca*d4RA*xil^4*z5)/(16*NR) - 
       (7075*ca^5*xil^5*z5)/49152 - (3905*ca^4*cf*xil^5*z5)/12288 + 
       (85*ca*d4AA*xil^5*z5)/(2048*NA) - (115*cf*d4AA*xil^5*z5)/(512*NA) - 
       (45*ca*d4RA*xil^5*z5)/(32*NR) - (2621575*ca^5*z6)/6144 - 
       (227975*ca^4*cf*z6)/192 + (43175*ca^3*cf^2*z6)/6 - 
       13200*ca^2*cf^3*z6 + (17600*ca*cf^4*z6)/3 - (186725*ca*d4AA*z6)/
        (256*NA) + (550*ca*d4RA*nf*z6)/NA - (15675*ca*d4RA*z6)/(16*NR) + 
       (337575*ca^4*nf*tr*z6)/512 + (3975*ca^3*cf*nf*tr*z6)/16 - 
       2250*ca^2*cf^2*nf*tr*z6 + 4800*ca*cf^3*nf*tr*z6 - 
       (6400*cf^4*nf*tr*z6)/3 + (16975*d4AA*nf*tr*z6)/(64*NA) - 
       (200*d4RA*nf^2*tr*z6)/NA + (1425*d4RA*nf*tr*z6)/(4*NR) - 
       (550*ca^3*nf^2*tr^2*z6)/3 + (200*ca^2*cf*nf^2*tr^2*z6)/3 - 
       (400*ca*cf^2*nf^2*tr^2*z6)/3 - (1843775*ca^5*xil*z6)/49152 - 
       (1585025*ca^4*cf*xil*z6)/12288 + (625*ca^3*cf^2*xil*z6)/16 - 
       (67825*ca*d4AA*xil*z6)/(2048*NA) + (50925*cf*d4AA*xil*z6)/(512*NA) - 
       (75*ca*d4RA*nf*xil*z6)/(4*NA) - (6875*ca*d4RA*xil*z6)/(16*NR) - 
       (1625*ca^4*nf*tr*xil*z6)/3072 - (1325*ca^3*cf*nf*tr*xil*z6)/48 - 
       50*ca^2*cf^2*nf*tr*xil*z6 + 150*ca*cf^3*nf*tr*xil*z6 + 
       (2375*d4AA*nf*tr*xil*z6)/(128*NA) + (125*d4RA*nf*tr*xil*z6)/(2*NR) - 
       (5425*ca^5*xil^2*z6)/3072 - (220075*ca^4*cf*xil^2*z6)/18432 + 
       (25*ca^3*cf^2*xil^2*z6)/16 + (3875*ca*d4AA*xil^2*z6)/(256*NA) + 
       (2375*cf*d4AA*xil^2*z6)/(256*NA) - (7075*ca*d4RA*xil^2*z6)/(96*NR) + 
       (175*ca^4*nf*tr*xil^2*z6)/384 + (475*ca^3*cf*nf*tr*xil^2*z6)/144 - 
       (125*d4AA*nf*tr*xil^2*z6)/(32*NA) + (175*d4RA*nf*tr*xil^2*z6)/
        (12*NR) + (16975*ca^5*xil^3*z6)/73728 - (1375*ca^4*cf*xil^3*z6)/
        1536 + (15725*ca*d4AA*xil^3*z6)/(3072*NA) - (375*cf*d4AA*xil^3*z6)/
        (128*NA) - (175*ca*d4RA*xil^3*z6)/(32*NR) - (475*ca^4*nf*tr*xil^3*z6)/
        9216 - (275*d4AA*nf*tr*xil^3*z6)/(384*NA) + (275*ca^5*xil^4*z6)/
        1536 + (725*ca^4*cf*xil^4*z6)/6144 + (175*ca*d4AA*xil^4*z6)/
        (256*NA) - (275*cf*d4AA*xil^4*z6)/(256*NA) + (75*ca*d4RA*xil^4*z6)/
        (32*NR) + (575*ca^5*xil^5*z6)/16384 + (75*ca^4*cf*xil^5*z6)/4096 + 
       (75*ca*d4AA*xil^5*z6)/(2048*NA) - (25*cf*d4AA*xil^5*z6)/(512*NA) + 
       (25*ca*d4RA*xil^5*z6)/(32*NR) - (194793683*ca^5*z7)/196608 + 
       (312820991*ca^4*cf*z7)/36864 - (9074513*ca^3*cf^2*z7)/192 + 
       (1789067*ca^2*cf^3*z7)/16 - 123977*ca*cf^4*z7 + 47628*cf^5*z7 - 
       (6235831*ca*d4AA*z7)/(8192*NA) - (781753*cf*d4AA*z7)/(192*NA) + 
       (392*ca*d4RA*nf*z7)/NA + (238*cf*d4RA*nf*z7)/NA - 
       (3016307*ca*d4RA*z7)/(256*NR) + (125447*cf*d4RA*z7)/(8*NR) - 
       (23632*ca*d4RR*nf*z7)/(3*NR) + (8680*cf*d4RR*nf*z7)/NR + 
       (224581*ca^4*nf*tr*z7)/192 + (340333*ca^3*cf*nf*tr*z7)/144 - 
       (37163*ca^2*cf^2*nf*tr*z7)/3 + 12264*ca*cf^3*nf*tr*z7 - 
       (5285*d4AA*nf*tr*z7)/(8*NA) - (27377*d4RA*nf*tr*z7)/(6*NR) + 
       (441*ca^2*cf*nf^2*tr^2*z7)/2 - (61461505*ca^5*xil*z7)/589824 - 
       (3638453*ca^4*cf*xil*z7)/36864 - (76363*ca^3*cf^2*xil*z7)/384 + 
       (1239*ca^2*cf^3*xil*z7)/16 + (3274327*ca*d4AA*xil*z7)/(24576*NA) + 
       (503965*cf*d4AA*xil*z7)/(768*NA) - (441*ca*d4RA*nf*xil*z7)/(16*NA) + 
       (140567*ca*d4RA*xil*z7)/(256*NR) - (3409*cf*d4RA*xil*z7)/(8*NR) - 
       (294*ca*d4RR*nf*xil*z7)/NR + (1029*ca^4*nf*tr*xil*z7)/64 + 
       (49*ca^3*cf*nf*tr*xil*z7)/8 - (441*d4AA*nf*tr*xil*z7)/(16*NA) - 
       (1029*d4RA*nf*tr*xil*z7)/(2*NR) + (326977*ca^5*xil^2*z7)/294912 - 
       (17913*ca^4*cf*xil^2*z7)/2048 - (3647*ca^3*cf^2*xil^2*z7)/384 + 
       (97517*ca*d4AA*xil^2*z7)/(12288*NA) - (2121*cf*d4AA*xil^2*z7)/
        (128*NA) + (6741*ca*d4RA*xil^2*z7)/(256*NR) + (161*cf*d4RA*xil^2*z7)/
        (4*NR) - (151739*ca^5*xil^3*z7)/294912 - (875*ca^4*cf*xil^3*z7)/
        2304 + (11501*ca*d4AA*xil^3*z7)/(12288*NA) - (3731*cf*d4AA*xil^3*z7)/
        (768*NA) + (1393*ca*d4RA*xil^3*z7)/(256*NR) - (73843*ca^5*xil^4*z7)/
        196608 - (51569*ca^4*cf*xil^4*z7)/36864 - (29015*ca*d4AA*xil^4*z7)/
        (8192*NA) - (791*cf*d4AA*xil^4*z7)/(192*NA) - (21*ca*d4RA*xil^4*z7)/
        (128*NR) + (7469*ca^5*xil^5*z7)/196608 + (441*ca^4*cf*xil^5*z7)/
        4096 - (2891*ca*d4AA*xil^5*z7)/(8192*NA));
 
gamma1ggg = a*((17*ca)/12 - (4*nf*tr)/3 - (3*ca*xil)/4) + 
     a^2*((259*ca^2)/48 - (25*ca*nf*tr)/6 - 4*cf*nf*tr - (33*ca^2*xil)/16 - 
       (3*ca^2*xil^2)/8) + a^3*((43973*ca^3)/1728 - (5369*ca^2*nf*tr)/108 + 
       (395*ca*cf*nf*tr)/36 + 2*cf^2*nf*tr + (263*ca*nf^2*tr^2)/27 + 
       (44*cf*nf^2*tr^2)/9 - (501*ca^3*xil)/64 + 3*ca^2*nf*tr*xil - 
       (99*ca^3*xil^2)/64 - (21*ca^3*xil^3)/64 - (27*ca^3*z3)/32 + 
       27*ca^2*nf*tr*z3 - 36*ca*cf*nf*tr*z3 - (9*ca^3*xil*z3)/8 - 
       (9*ca^3*xil^2*z3)/32) + a^4*((12682727*ca^4)/124416 - 
       (697*d4AA)/(288*NA) + (512*d4RA*nf)/(9*NA) - (704*d4RR*nf^2)/(9*NA) - 
       (1617587*ca^3*nf*tr)/5184 + (412201*ca^2*cf*nf*tr)/1944 - 
       (24133*ca*cf^2*nf*tr)/108 + 46*cf^3*nf*tr + (6046*ca^2*nf^2*tr^2)/81 + 
       (14047*ca*cf*nf^2*tr^2)/243 + (1352*cf^2*nf^2*tr^2)/27 + 
       (1918*ca*nf^3*tr^3)/243 + (1232*cf*nf^3*tr^3)/243 - 
       (2184485*ca^4*xil)/41472 + (9*d4AA*xil)/(8*NA) + 
       (778*ca^3*nf*tr*xil)/81 + (863*ca^2*cf*nf*tr*xil)/16 + 
       (1229*ca^2*nf^2*tr^2*xil)/324 - (3755*ca^4*xil^2)/512 + 
       (9*d4AA*xil^2)/(32*NA) + (129*ca^3*nf*tr*xil^2)/64 - 
       (937*ca^4*xil^3)/512 - (45*ca^4*xil^4)/128 - (444757*ca^4*z3)/4608 + 
       (151*d4AA*z3)/(24*NA) - (1232*d4RA*nf*z3)/(3*NA) + 
       (512*d4RR*nf^2*z3)/(3*NA) + (10145*ca^3*nf*tr*z3)/24 - 
       (3032*ca^2*cf*nf*tr*z3)/9 - (1646*ca*cf^2*nf*tr*z3)/9 - 
       (586*ca^2*nf^2*tr^2*z3)/9 + (1528*ca*cf*nf^2*tr^2*z3)/9 - 
       (704*cf^2*nf^2*tr^2*z3)/9 - (32*ca*nf^3*tr^3*z3)/3 - 
       (3465*ca^4*xil*z3)/128 - (1347*d4AA*xil*z3)/(32*NA) + 
       36*ca^3*nf*tr*xil*z3 - 42*ca^2*cf*nf*tr*xil*z3 - 
       4*ca^2*nf^2*tr^2*xil*z3 - (551*ca^4*xil^2*z3)/128 - 
       (9*d4AA*xil^2*z3)/(2*NA) + (ca^3*nf*tr*xil^2*z3)/2 - 
       (23*ca^4*xil^3*z3)/64 - (3*d4AA*xil^3*z3)/(32*NA) + 
       (37*ca^4*xil^4*z3)/512 - (3*d4AA*xil^4*z3)/(16*NA) + 
       (297*ca^4*z4)/64 - (2403*ca^3*nf*tr*z4)/16 + 198*ca^2*cf*nf*tr*z4 + 
       54*ca^2*nf^2*tr^2*z4 - 72*ca*cf*nf^2*tr^2*z4 + (609*ca^4*xil*z4)/128 + 
       (21*ca^3*nf*tr*xil*z4)/4 - 9*ca^2*cf*nf*tr*xil*z4 + 
       (15*ca^4*xil^2*z4)/16 - (3*ca^3*nf*tr*xil^2*z4)/16 + 
       (9*ca^4*xil^3*z4)/128 + (142995*ca^4*z5)/1024 + 
       (30555*d4AA*z5)/(128*NA) - (180*d4RA*nf*z5)/NA - 165*ca^3*nf*tr*z5 - 
       180*ca^2*cf*nf*tr*z5 + 360*ca*cf^2*nf*tr*z5 + (10235*ca^4*xil*z5)/
        512 + (1425*d4AA*xil*z5)/(64*NA) + (105*ca^4*xil^2*z5)/128 - 
       (225*d4AA*xil^2*z5)/(32*NA) - (95*ca^4*xil^3*z5)/512 - 
       (165*d4AA*xil^3*z5)/(64*NA) - (115*ca^4*xil^4*z5)/1024 - 
       (15*d4AA*xil^4*z5)/(128*NA)) + a^5*((830690897*ca^5)/995328 - 
       (46243*ca*d4AA)/(256*NA) + (8972*ca*d4RA*nf)/(9*NA) - 
       (312*cf*d4RA*nf)/NA - (5900*ca*d4RR*nf^2)/(3*NA) + 
       (4160*cf*d4RR*nf^2)/(3*NA) - (465372425*ca^4*nf*tr)/124416 + 
       (10212097*ca^3*cf*nf*tr)/1944 - (2166857*ca^2*cf^2*nf*tr)/324 + 
       3780*ca*cf^3*nf*tr - (4157*cf^4*nf*tr)/6 + (5513*d4AA*nf*tr)/(72*NA) - 
       (3680*d4RA*nf^2*tr)/(9*NA) + (3520*d4RR*nf^3*tr)/(9*NA) + 
       (3497047*ca^3*nf^2*tr^2)/1944 - (1817*ca^2*cf*nf^2*tr^2)/6 + 
       (8045*ca*cf^2*nf^2*tr^2)/8 - (5018*cf^3*nf^2*tr^2)/9 - 
       (48761*ca^2*nf^3*tr^3)/324 - (16237*ca*cf*nf^3*tr^3)/162 - 
       (9922*cf^2*nf^3*tr^3)/81 + (3256*ca*nf^4*tr^4)/243 - 
       (856*cf*nf^4*tr^4)/243 - (314168671*ca^5*xil)/663552 + 
       (23305*ca*d4AA*xil)/(1536*NA) - (2*ca*d4RA*nf*xil)/NA + 
       (795943*ca^4*nf*tr*xil)/2592 + (149909*ca^3*cf*nf*tr*xil)/288 - 
       (1191*ca^2*cf^2*nf*tr*xil)/8 - (67*d4AA*nf*tr*xil)/(16*NA) - 
       (108599*ca^3*nf^2*tr^2*xil)/5184 - (11861*ca^2*cf*nf^2*tr^2*xil)/144 + 
       (617*ca^2*nf^3*tr^3*xil)/108 - (10323725*ca^5*xil^2)/165888 + 
       (869*ca*d4AA*xil^2)/(192*NA) + (687401*ca^4*nf*tr*xil^2)/41472 + 
       (1439*ca^3*cf*nf*tr*xil^2)/32 - (37*d4AA*nf*tr*xil^2)/(32*NA) + 
       (1477*ca^3*nf^2*tr^2*xil^2)/2592 - (376547*ca^5*xil^3)/36864 + 
       (83*ca*d4AA*xil^3)/(512*NA) + (605*ca^4*nf*tr*xil^3)/288 - 
       (10909*ca^5*xil^4)/4096 - (3355*ca^5*xil^5)/8192 - 
       (686750651*ca^5*z3)/663552 + (6957569*ca*d4AA*z3)/(3072*NA) - 
       (152917*ca*d4RA*nf*z3)/(18*NA) + (1676*cf*d4RA*nf*z3)/(3*NA) + 
       (36412*ca*d4RR*nf^2*z3)/(9*NA) + (5120*cf*d4RR*nf^2*z3)/(3*NA) + 
       (146022499*ca^4*nf*tr*z3)/41472 - (52331*ca^3*cf*nf*tr*z3)/32 - 
       (449095*ca^2*cf^2*nf*tr*z3)/108 + (6398*ca*cf^3*nf*tr*z3)/3 - 
       128*cf^4*nf*tr*z3 - (853747*d4AA*nf*tr*z3)/(576*NA) + 
       (36416*d4RA*nf^2*tr*z3)/(9*NA) - (2624*d4RR*nf^3*tr*z3)/(3*NA) - 
       (265921*ca^3*nf^2*tr^2*z3)/432 + (17668*ca^2*cf*nf^2*tr^2*z3)/27 + 
       (39664*ca*cf^2*nf^2*tr^2*z3)/27 - (2144*cf^3*nf^2*tr^2*z3)/3 - 
       (21196*ca^2*nf^3*tr^3*z3)/81 - (7768*ca*cf*nf^3*tr^3*z3)/27 + 
       (7616*cf^2*nf^3*tr^3*z3)/27 + (320*ca*nf^4*tr^4*z3)/81 - 
       (128*cf*nf^4*tr^4*z3)/27 - (21850133*ca^5*xil*z3)/73728 - 
       (518575*ca*d4AA*xil*z3)/(512*NA) + (519*ca*d4RA*nf*xil*z3)/(2*NA) + 
       (484373*ca^4*nf*tr*xil*z3)/768 - (2063*ca^3*cf*nf*tr*xil*z3)/8 - 
       (3285*ca^2*cf^2*nf*tr*xil*z3)/8 + (12807*d4AA*nf*tr*xil*z3)/(64*NA) - 
       (9259*ca^3*nf^2*tr^2*xil*z3)/48 + (271*ca^2*cf*nf^2*tr^2*xil*z3)/2 + 
       (8*ca^2*nf^3*tr^3*xil*z3)/9 - (2248453*ca^5*xil^2*z3)/36864 - 
       (62071*ca*d4AA*xil^2*z3)/(512*NA) + (164201*ca^4*nf*tr*xil^2*z3)/
        4608 - (927*ca^3*cf*nf*tr*xil^2*z3)/32 + (749*d4AA*nf*tr*xil^2*z3)/
        (64*NA) - (317*ca^3*nf^2*tr^2*xil^2*z3)/72 - (127363*ca^5*xil^3*z3)/
        18432 - (13213*ca*d4AA*xil^3*z3)/(1536*NA) + 
       (1105*ca^4*nf*tr*xil^3*z3)/2304 + (265*d4AA*nf*tr*xil^3*z3)/(192*NA) + 
       (1913*ca^5*xil^4*z3)/8192 - (1473*ca*d4AA*xil^4*z3)/(1024*NA) + 
       (709*ca^5*xil^5*z3)/8192 - (15*ca*d4AA*xil^5*z3)/(32*NA) - 
       (1702449*ca^5*z3^2)/8192 + (50661*ca*d4AA*z3^2)/(1024*NA) - 
       (2679*ca*d4RA*nf*z3^2)/(2*NA) + (432*cf*d4RA*nf*z3^2)/NA - 
       (384*ca*d4RR*nf^2*z3^2)/NA + (887*ca^4*nf*tr*z3^2)/256 + 
       (2487*ca^3*cf*nf*tr*z3^2)/2 - 1320*ca^2*cf^2*nf*tr*z3^2 + 
       (6051*d4AA*nf*tr*z3^2)/(32*NA) - (144*d4RA*nf^2*tr*z3^2)/NA - 
       664*ca^3*nf^2*tr^2*z3^2 + 1392*ca^2*cf*nf^2*tr^2*z3^2 - 
       672*ca*cf^2*nf^2*tr^2*z3^2 - (12631*ca^5*xil*z3^2)/256 - 
       (65517*ca*d4AA*xil*z3^2)/(512*NA) + (63*ca*d4RA*nf*xil*z3^2)/NA + 
       (24663*ca^4*nf*tr*xil*z3^2)/512 - (135*ca^3*cf*nf*tr*xil*z3^2)/2 + 
       45*ca^2*cf^2*nf*tr*xil*z3^2 - (1071*d4AA*nf*tr*xil*z3^2)/(64*NA) - 
       (16971*ca^5*xil^2*z3^2)/4096 - (4077*ca*d4AA*xil^2*z3^2)/(512*NA) + 
       (417*ca^4*nf*tr*xil^2*z3^2)/128 - (9*ca^3*cf*nf*tr*xil^2*z3^2)/2 + 
       (99*d4AA*nf*tr*xil^2*z3^2)/(8*NA) + (2041*ca^5*xil^3*z3^2)/6144 + 
       (601*ca*d4AA*xil^3*z3^2)/(128*NA) - (59*ca^4*nf*tr*xil^3*z3^2)/1536 + 
       (17*d4AA*nf*tr*xil^3*z3^2)/(64*NA) + (1167*ca^5*xil^4*z3^2)/8192 + 
       (1917*ca*d4AA*xil^4*z3^2)/(1024*NA) + (75*ca^5*xil^5*z3^2)/2048 + 
       (117*ca*d4AA*xil^5*z3^2)/(512*NA) + (1666861*ca^5*z4)/3072 + 
       (1441*ca*d4AA*z4)/(16*NA) + (1964*ca*d4RA*nf*z4)/NA - 
       (848*ca*d4RR*nf^2*z4)/NA - (2272391*ca^4*nf*tr*z4)/768 + 
       (116213*ca^3*cf*nf*tr*z4)/48 + (3080*ca^2*cf^2*nf*tr*z4)/3 - 
       (419*d4AA*nf*tr*z4)/(4*NA) - (544*d4RA*nf^2*tr*z4)/NA + 
       (256*d4RR*nf^3*tr*z4)/NA + (17569*ca^3*nf^2*tr^2*z4)/12 - 
       (5228*ca^2*cf*nf^2*tr^2*z4)/3 - (638*ca*cf^2*nf^2*tr^2*z4)/3 - 
       84*ca^2*nf^3*tr^3*z4 + (944*ca*cf*nf^3*tr^3*z4)/3 - 
       (352*cf^2*nf^3*tr^3*z4)/3 - (64*ca*nf^4*tr^4*z4)/3 + 
       (1016693*ca^5*xil*z4)/8192 + (79101*ca*d4AA*xil*z4)/(512*NA) + 
       (27*ca*d4RA*nf*xil*z4)/NA - (32889*ca^4*nf*tr*xil*z4)/256 + 
       (945*ca^3*cf*nf*tr*xil*z4)/8 - (333*ca^2*cf^2*nf*tr*xil*z4)/8 - 
       (4041*d4AA*nf*tr*xil*z4)/(64*NA) + (447*ca^3*nf^2*tr^2*xil*z4)/8 - 
       (81*ca^2*cf*nf^2*tr^2*xil*z4)/2 - 8*ca^2*nf^3*tr^3*xil*z4 + 
       (19637*ca^5*xil^2*z4)/1024 + (279*ca*d4AA*xil^2*z4)/(16*NA) - 
       (115*ca^4*nf*tr*xil^2*z4)/128 - (153*ca^3*cf*nf*tr*xil^2*z4)/16 - 
       (9*d4AA*nf*tr*xil^2*z4)/(2*NA) + (ca^3*nf^2*tr^2*xil^2*z4)/2 + 
       (4015*ca^5*xil^3*z4)/2048 + (579*ca*d4AA*xil^3*z4)/(512*NA) - 
       (35*ca^4*nf*tr*xil^3*z4)/128 - (3*d4AA*nf*tr*xil^3*z4)/(64*NA) - 
       (57*ca^5*xil^4*z4)/2048 + (117*ca*d4AA*xil^4*z4)/(256*NA) - 
       (333*ca^5*xil^5*z4)/8192 + (27*ca*d4AA*xil^5*z4)/(256*NA) + 
       (377928841*ca^5*z5)/73728 + (2676325*ca*d4AA*z5)/(1536*NA) + 
       (31135*ca*d4RA*nf*z5)/(18*NA) + (2170*cf*d4RA*nf*z5)/(3*NA) + 
       (8720*ca*d4RR*nf^2*z5)/(9*NA) - (12800*cf*d4RR*nf^2*z5)/(3*NA) - 
       (6785665*ca^4*nf*tr*z5)/1536 - (18224*ca^3*cf*nf*tr*z5)/3 + 
       (19015*ca^2*cf^2*nf*tr*z5)/3 + (5750*ca*cf^3*nf*tr*z5)/3 + 
       (569605*d4AA*nf*tr*z5)/(576*NA) + (7720*d4RA*nf^2*tr*z5)/(9*NA) + 
       (1280*d4RR*nf^3*tr*z5)/(3*NA) - (17129*ca^3*nf^2*tr^2*z5)/24 + 
       (6712*ca^2*cf*nf^2*tr^2*z5)/3 - (10400*ca*cf^2*nf^2*tr^2*z5)/3 + 
       (4640*cf^3*nf^2*tr^2*z5)/3 + (3104*ca^2*nf^3*tr^3*z5)/9 - 
       128*ca*cf*nf^3*tr^3*z5 + (12017617*ca^5*xil*z5)/16384 + 
       (1326675*ca*d4AA*xil*z5)/(2048*NA) - (1125*ca*d4RA*nf*xil*z5)/(4*NA) - 
       (1223513*ca^4*nf*tr*xil*z5)/3072 - (489*ca^3*cf*nf*tr*xil*z5)/2 + 
       (1035*ca^2*cf^2*nf*tr*xil*z5)/2 + (1295*d4AA*nf*tr*xil*z5)/(128*NA) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/8 - 24*ca^2*cf*nf^2*tr^2*xil*z5 + 
       (521425*ca^5*xil^2*z5)/12288 - (5365*ca*d4AA*xil^2*z5)/(64*NA) + 
       (311*ca^4*nf*tr*xil^2*z5)/128 + (395*d4AA*nf*tr*xil^2*z5)/(16*NA) - 
       (7*ca^3*nf^2*tr^2*xil^2*z5)/12 + (77293*ca^5*xil^3*z5)/73728 - 
       (178855*ca*d4AA*xil^3*z5)/(3072*NA) + (761*ca^4*nf*tr*xil^3*z5)/9216 + 
       (1405*d4AA*nf*tr*xil^3*z5)/(384*NA) - (19321*ca^5*xil^4*z5)/24576 - 
       (685*ca*d4AA*xil^4*z5)/(512*NA) - (7075*ca^5*xil^5*z5)/16384 + 
       (255*ca*d4AA*xil^5*z5)/(2048*NA) - (2621575*ca^5*z6)/2048 - 
       (560175*ca*d4AA*z6)/(256*NA) + (1650*ca*d4RA*nf*z6)/NA + 
       (1012725*ca^4*nf*tr*z6)/512 + 1650*ca^3*cf*nf*tr*z6 - 
       3300*ca^2*cf^2*nf*tr*z6 + (50925*d4AA*nf*tr*z6)/(64*NA) - 
       (600*d4RA*nf^2*tr*z6)/NA - 550*ca^3*nf^2*tr^2*z6 - 
       600*ca^2*cf*nf^2*tr^2*z6 + 1200*ca*cf^2*nf^2*tr^2*z6 - 
       (1843775*ca^5*xil*z6)/16384 - (203475*ca*d4AA*xil*z6)/(2048*NA) - 
       (225*ca*d4RA*nf*xil*z6)/(4*NA) - (1625*ca^4*nf*tr*xil*z6)/1024 - 
       (225*ca^3*cf*nf*tr*xil*z6)/4 + (225*ca^2*cf^2*nf*tr*xil*z6)/2 + 
       (7125*d4AA*nf*tr*xil*z6)/(128*NA) - (5425*ca^5*xil^2*z6)/1024 + 
       (11625*ca*d4AA*xil^2*z6)/(256*NA) + (175*ca^4*nf*tr*xil^2*z6)/128 - 
       (375*d4AA*nf*tr*xil^2*z6)/(32*NA) + (16975*ca^5*xil^3*z6)/24576 + 
       (15725*ca*d4AA*xil^3*z6)/(1024*NA) - (475*ca^4*nf*tr*xil^3*z6)/3072 - 
       (275*d4AA*nf*tr*xil^3*z6)/(128*NA) + (275*ca^5*xil^4*z6)/512 + 
       (525*ca*d4AA*xil^4*z6)/(256*NA) + (1725*ca^5*xil^5*z6)/16384 + 
       (225*ca*d4AA*xil^5*z6)/(2048*NA) - (194793683*ca^5*z7)/65536 - 
       (18707493*ca*d4AA*z7)/(8192*NA) + (1176*ca*d4RA*nf*z7)/NA + 
       (714*cf*d4RA*nf*z7)/NA + (224581*ca^4*nf*tr*z7)/64 - 
       (16681*ca^3*cf*nf*tr*z7)/8 + 5040*ca^2*cf^2*nf*tr*z7 - 
       5040*ca*cf^3*nf*tr*z7 - (15855*d4AA*nf*tr*z7)/(8*NA) - 
       (61461505*ca^5*xil*z7)/196608 + (3274327*ca*d4AA*xil*z7)/(8192*NA) - 
       (1323*ca*d4RA*nf*xil*z7)/(16*NA) + (3087*ca^4*nf*tr*xil*z7)/64 - 
       (1323*d4AA*nf*tr*xil*z7)/(16*NA) + (326977*ca^5*xil^2*z7)/98304 + 
       (97517*ca*d4AA*xil^2*z7)/(4096*NA) - (151739*ca^5*xil^3*z7)/98304 + 
       (11501*ca*d4AA*xil^3*z7)/(4096*NA) - (73843*ca^5*xil^4*z7)/65536 - 
       (87045*ca*d4AA*xil^4*z7)/(8192*NA) + (7469*ca^5*xil^5*z7)/65536 - 
       (8673*ca*d4AA*xil^5*z7)/(8192*NA));
 
gamma1gggg = a*((2*ca)/3 - (4*nf*tr)/3 - ca*xil) + 
     a^2*((41*ca^2)/12 - (10*ca*nf*tr)/3 - 4*cf*nf*tr - (11*ca^2*xil)/4 - 
       (ca^2*xil^2)/2) + a^3*((7039*ca^3)/432 - (1318*ca^2*nf*tr)/27 + 
       (200*ca*cf*nf*tr)/9 + 2*cf^2*nf*tr + (298*ca*nf^2*tr^2)/27 + 
       (44*cf*nf^2*tr^2)/9 - (167*ca^3*xil)/16 + 4*ca^2*nf*tr*xil - 
       (33*ca^3*xil^2)/16 - (7*ca^3*xil^3)/16 - (9*ca^3*z3)/8 + 
       36*ca^2*nf*tr*z3 - 48*ca*cf*nf*tr*z3 - (3*ca^3*xil*z3)/2 - 
       (3*ca^3*xil^2*z3)/8) + a^4*((1013645*ca^4)/31104 - 
       (19*d4AA)/(72*NA) + (512*d4RA*nf)/(9*NA) - (704*d4RR*nf^2)/(9*NA) - 
       (330433*ca^3*nf*tr)/1296 + (132685*ca^2*cf*nf*tr)/486 - 
       (6643*ca*cf^2*nf*tr)/27 + 46*cf^3*nf*tr + (602*ca^2*nf^2*tr^2)/9 + 
       (13012*ca*cf*nf^2*tr^2)/243 + (1352*cf^2*nf^2*tr^2)/27 + 
       (2416*ca*nf^3*tr^3)/243 + (1232*cf*nf^3*tr^3)/243 - 
       (2184485*ca^4*xil)/31104 + (3*d4AA*xil)/(2*NA) + 
       (3112*ca^3*nf*tr*xil)/243 + (863*ca^2*cf*nf*tr*xil)/12 + 
       (1229*ca^2*nf^2*tr^2*xil)/243 - (3755*ca^4*xil^2)/384 + 
       (3*d4AA*xil^2)/(8*NA) + (43*ca^3*nf*tr*xil^2)/16 - 
       (937*ca^4*xil^3)/384 - (15*ca^4*xil^4)/32 - (146375*ca^4*z3)/1152 - 
       (419*d4AA*z3)/(6*NA) - (1088*d4RA*nf*z3)/(3*NA) + 
       (512*d4RR*nf^2*z3)/(3*NA) + (1097*ca^3*nf*tr*z3)/2 - 
       (3824*ca^2*cf*nf*tr*z3)/9 - (2312*ca*cf^2*nf*tr*z3)/9 - 
       (856*ca^2*nf^2*tr^2*z3)/9 + (1888*ca*cf*nf^2*tr^2*z3)/9 - 
       (704*cf^2*nf^2*tr^2*z3)/9 - (128*ca*nf^3*tr^3*z3)/9 - 
       (1155*ca^4*xil*z3)/32 - (449*d4AA*xil*z3)/(8*NA) + 
       48*ca^3*nf*tr*xil*z3 - 56*ca^2*cf*nf*tr*xil*z3 - 
       (16*ca^2*nf^2*tr^2*xil*z3)/3 - (551*ca^4*xil^2*z3)/96 - 
       (6*d4AA*xil^2*z3)/NA + (2*ca^3*nf*tr*xil^2*z3)/3 - 
       (23*ca^4*xil^3*z3)/48 - (d4AA*xil^3*z3)/(8*NA) + 
       (37*ca^4*xil^4*z3)/384 - (d4AA*xil^4*z3)/(4*NA) + (99*ca^4*z4)/16 - 
       (801*ca^3*nf*tr*z4)/4 + 264*ca^2*cf*nf*tr*z4 + 72*ca^2*nf^2*tr^2*z4 - 
       96*ca*cf*nf^2*tr^2*z4 + (203*ca^4*xil*z4)/32 + 7*ca^3*nf*tr*xil*z4 - 
       12*ca^2*cf*nf*tr*xil*z4 + (5*ca^4*xil^2*z4)/4 - 
       (ca^3*nf*tr*xil^2*z4)/4 + (3*ca^4*xil^3*z4)/32 + (47665*ca^4*z5)/256 + 
       (10185*d4AA*z5)/(32*NA) - (240*d4RA*nf*z5)/NA - 220*ca^3*nf*tr*z5 - 
       240*ca^2*cf*nf*tr*z5 + 480*ca*cf^2*nf*tr*z5 + (10235*ca^4*xil*z5)/
        384 + (475*d4AA*xil*z5)/(16*NA) + (35*ca^4*xil^2*z5)/32 - 
       (75*d4AA*xil^2*z5)/(8*NA) - (95*ca^4*xil^3*z5)/384 - 
       (55*d4AA*xil^3*z5)/(16*NA) - (115*ca^4*xil^4*z5)/768 - 
       (5*d4AA*xil^4*z5)/(32*NA)) + a^5*((99910619*ca^5)/248832 - 
       (105833*ca*d4AA)/(576*NA) + (8192*ca*d4RA*nf)/(9*NA) - 
       (928*cf*d4RA*nf)/(3*NA) - (1824*ca*d4RR*nf^2)/NA + 
       (4160*cf*d4RR*nf^2)/(3*NA) - (33756193*ca^4*nf*tr)/10368 + 
       (10902131*ca^3*cf*nf*tr)/1944 - (539375*ca^2*cf^2*nf*tr)/81 + 
       3801*ca*cf^3*nf*tr - (4157*cf^4*nf*tr)/6 + (1235*d4AA*nf*tr)/(18*NA) - 
       (3680*d4RA*nf^2*tr)/(9*NA) + (3520*d4RR*nf^3*tr)/(9*NA) + 
       (442330*ca^3*nf^2*tr^2)/243 - (201937*ca^2*cf*nf^2*tr^2)/486 + 
       (20411*ca*cf^2*nf^2*tr^2)/27 - (5018*cf^3*nf^2*tr^2)/9 - 
       (42530*ca^2*nf^3*tr^3)/243 - (31738*ca*cf*nf^3*tr^3)/243 - 
       (9922*cf^2*nf^3*tr^3)/81 + (4036*ca*nf^4*tr^4)/243 - 
       (856*cf*nf^4*tr^4)/243 - (314168671*ca^5*xil)/497664 + 
       (23305*ca*d4AA*xil)/(1152*NA) - (8*ca*d4RA*nf*xil)/(3*NA) + 
       (795943*ca^4*nf*tr*xil)/1944 + (149909*ca^3*cf*nf*tr*xil)/216 - 
       (397*ca^2*cf^2*nf*tr*xil)/2 - (67*d4AA*nf*tr*xil)/(12*NA) - 
       (108599*ca^3*nf^2*tr^2*xil)/3888 - (11861*ca^2*cf*nf^2*tr^2*xil)/108 + 
       (617*ca^2*nf^3*tr^3*xil)/81 - (10323725*ca^5*xil^2)/124416 + 
       (869*ca*d4AA*xil^2)/(144*NA) + (687401*ca^4*nf*tr*xil^2)/31104 + 
       (1439*ca^3*cf*nf*tr*xil^2)/24 - (37*d4AA*nf*tr*xil^2)/(24*NA) + 
       (1477*ca^3*nf^2*tr^2*xil^2)/1944 - (376547*ca^5*xil^3)/27648 + 
       (83*ca*d4AA*xil^3)/(384*NA) + (605*ca^4*nf*tr*xil^3)/216 - 
       (10909*ca^5*xil^4)/3072 - (3355*ca^5*xil^5)/6144 - 
       (227804137*ca^5*z3)/165888 + (240697*ca*d4AA*z3)/(256*NA) - 
       (59366*ca*d4RA*nf*z3)/(9*NA) + (1808*cf*d4RA*nf*z3)/(3*NA) + 
       (35104*ca*d4RR*nf^2*z3)/(9*NA) + (5120*cf*d4RR*nf^2*z3)/(3*NA) + 
       (48225953*ca^4*nf*tr*z3)/10368 - (17833*ca^3*cf*nf*tr*z3)/8 - 
       (132838*ca^2*cf^2*nf*tr*z3)/27 + (6632*ca*cf^3*nf*tr*z3)/3 - 
       128*cf^4*nf*tr*z3 - (173905*d4AA*nf*tr*z3)/(144*NA) + 
       (35168*d4RA*nf^2*tr*z3)/(9*NA) - (2624*d4RR*nf^3*tr*z3)/(3*NA) - 
       (37745*ca^3*nf^2*tr^2*z3)/36 + (14740*ca^2*cf*nf^2*tr^2*z3)/27 + 
       (62428*ca*cf^2*nf^2*tr^2*z3)/27 - (2144*cf^3*nf^2*tr^2*z3)/3 - 
       (25016*ca^2*nf^3*tr^3*z3)/81 - (8464*ca*cf*nf^3*tr^3*z3)/27 + 
       (7616*cf^2*nf^3*tr^3*z3)/27 + (640*ca*nf^4*tr^4*z3)/81 - 
       (128*cf*nf^4*tr^4*z3)/27 - (21850133*ca^5*xil*z3)/55296 - 
       (518575*ca*d4AA*xil*z3)/(384*NA) + (346*ca*d4RA*nf*xil*z3)/NA + 
       (484373*ca^4*nf*tr*xil*z3)/576 - (2063*ca^3*cf*nf*tr*xil*z3)/6 - 
       (1095*ca^2*cf^2*nf*tr*xil*z3)/2 + (4269*d4AA*nf*tr*xil*z3)/(16*NA) - 
       (9259*ca^3*nf^2*tr^2*xil*z3)/36 + (542*ca^2*cf*nf^2*tr^2*xil*z3)/3 + 
       (32*ca^2*nf^3*tr^3*xil*z3)/27 - (2248453*ca^5*xil^2*z3)/27648 - 
       (62071*ca*d4AA*xil^2*z3)/(384*NA) + (164201*ca^4*nf*tr*xil^2*z3)/
        3456 - (309*ca^3*cf*nf*tr*xil^2*z3)/8 + (749*d4AA*nf*tr*xil^2*z3)/
        (48*NA) - (317*ca^3*nf^2*tr^2*xil^2*z3)/54 - (127363*ca^5*xil^3*z3)/
        13824 - (13213*ca*d4AA*xil^3*z3)/(1152*NA) + 
       (1105*ca^4*nf*tr*xil^3*z3)/1728 + (265*d4AA*nf*tr*xil^3*z3)/(144*NA) + 
       (1913*ca^5*xil^4*z3)/6144 - (491*ca*d4AA*xil^4*z3)/(256*NA) + 
       (709*ca^5*xil^5*z3)/6144 - (5*ca*d4AA*xil^5*z3)/(8*NA) - 
       (567483*ca^5*z3^2)/2048 + (16887*ca*d4AA*z3^2)/(256*NA) - 
       (1786*ca*d4RA*nf*z3^2)/NA + (576*cf*d4RA*nf*z3^2)/NA - 
       (512*ca*d4RR*nf^2*z3^2)/NA + (887*ca^4*nf*tr*z3^2)/192 + 
       1658*ca^3*cf*nf*tr*z3^2 - 1760*ca^2*cf^2*nf*tr*z3^2 + 
       (2017*d4AA*nf*tr*z3^2)/(8*NA) - (192*d4RA*nf^2*tr*z3^2)/NA - 
       (2656*ca^3*nf^2*tr^2*z3^2)/3 + 1856*ca^2*cf*nf^2*tr^2*z3^2 - 
       896*ca*cf^2*nf^2*tr^2*z3^2 - (12631*ca^5*xil*z3^2)/192 - 
       (21839*ca*d4AA*xil*z3^2)/(128*NA) + (84*ca*d4RA*nf*xil*z3^2)/NA + 
       (8221*ca^4*nf*tr*xil*z3^2)/128 - 90*ca^3*cf*nf*tr*xil*z3^2 + 
       60*ca^2*cf^2*nf*tr*xil*z3^2 - (357*d4AA*nf*tr*xil*z3^2)/(16*NA) - 
       (5657*ca^5*xil^2*z3^2)/1024 - (1359*ca*d4AA*xil^2*z3^2)/(128*NA) + 
       (139*ca^4*nf*tr*xil^2*z3^2)/32 - 6*ca^3*cf*nf*tr*xil^2*z3^2 + 
       (33*d4AA*nf*tr*xil^2*z3^2)/(2*NA) + (2041*ca^5*xil^3*z3^2)/4608 + 
       (601*ca*d4AA*xil^3*z3^2)/(96*NA) - (59*ca^4*nf*tr*xil^3*z3^2)/1152 + 
       (17*d4AA*nf*tr*xil^3*z3^2)/(48*NA) + (389*ca^5*xil^4*z3^2)/2048 + 
       (639*ca*d4AA*xil^4*z3^2)/(256*NA) + (25*ca^5*xil^5*z3^2)/512 + 
       (39*ca*d4AA*xil^5*z3^2)/(128*NA) + (1651373*ca^5*z4)/2304 + 
       (1771*ca*d4AA*z4)/(4*NA) + (1856*ca*d4RA*nf*z4)/NA - 
       (896*ca*d4RR*nf^2*z4)/NA - (2235079*ca^4*nf*tr*z4)/576 + 
       (37535*ca^3*cf*nf*tr*z4)/12 + (4268*ca^2*cf^2*nf*tr*z4)/3 - 
       (257*d4AA*nf*tr*z4)/NA - (448*d4RA*nf^2*tr*z4)/NA + 
       (256*d4RR*nf^3*tr*z4)/NA + (5891*ca^3*nf^2*tr^2*z4)/3 - 
       (6656*ca^2*cf*nf^2*tr^2*z4)/3 - (1232*ca*cf^2*nf^2*tr^2*z4)/3 - 
       (1120*ca^2*nf^3*tr^3*z4)/9 + (1184*ca*cf*nf^3*tr^3*z4)/3 - 
       (352*cf^2*nf^3*tr^3*z4)/3 - (256*ca*nf^4*tr^4*z4)/9 + 
       (1016693*ca^5*xil*z4)/6144 + (26367*ca*d4AA*xil*z4)/(128*NA) + 
       (36*ca*d4RA*nf*xil*z4)/NA - (10963*ca^4*nf*tr*xil*z4)/64 + 
       (315*ca^3*cf*nf*tr*xil*z4)/2 - (111*ca^2*cf^2*nf*tr*xil*z4)/2 - 
       (1347*d4AA*nf*tr*xil*z4)/(16*NA) + (149*ca^3*nf^2*tr^2*xil*z4)/2 - 
       54*ca^2*cf*nf^2*tr^2*xil*z4 - (32*ca^2*nf^3*tr^3*xil*z4)/3 + 
       (19637*ca^5*xil^2*z4)/768 + (93*ca*d4AA*xil^2*z4)/(4*NA) - 
       (115*ca^4*nf*tr*xil^2*z4)/96 - (51*ca^3*cf*nf*tr*xil^2*z4)/4 - 
       (6*d4AA*nf*tr*xil^2*z4)/NA + (2*ca^3*nf^2*tr^2*xil^2*z4)/3 + 
       (4015*ca^5*xil^3*z4)/1536 + (193*ca*d4AA*xil^3*z4)/(128*NA) - 
       (35*ca^4*nf*tr*xil^3*z4)/96 - (d4AA*nf*tr*xil^3*z4)/(16*NA) - 
       (19*ca^5*xil^4*z4)/512 + (39*ca*d4AA*xil^4*z4)/(64*NA) - 
       (111*ca^5*xil^5*z4)/2048 + (9*ca*d4AA*xil^5*z4)/(64*NA) + 
       (42229889*ca^5*z5)/6144 + (1549175*ca*d4AA*z5)/(384*NA) - 
       (1750*ca*d4RA*nf*z5)/(9*NA) + (760*cf*d4RA*nf*z5)/(3*NA) + 
       (10880*ca*d4RR*nf^2*z5)/(9*NA) - (12800*cf*d4RR*nf^2*z5)/(3*NA) - 
       (7257985*ca^4*nf*tr*z5)/1152 - (21392*ca^3*cf*nf*tr*z5)/3 + 
       (21080*ca^2*cf^2*nf*tr*z5)/3 + (10160*ca*cf^3*nf*tr*z5)/3 + 
       (168535*d4AA*nf*tr*z5)/(144*NA) + (10720*d4RA*nf^2*tr*z5)/(9*NA) + 
       (1280*d4RR*nf^3*tr*z5)/(3*NA) - (4243*ca^3*nf^2*tr^2*z5)/6 + 
       (8416*ca^2*cf*nf^2*tr^2*z5)/3 - (12400*ca*cf^2*nf^2*tr^2*z5)/3 + 
       (4640*cf^3*nf^2*tr^2*z5)/3 + 448*ca^2*nf^3*tr^3*z5 - 
       (512*ca*cf*nf^3*tr^3*z5)/3 + (12017617*ca^5*xil*z5)/12288 + 
       (442225*ca*d4AA*xil*z5)/(512*NA) - (375*ca*d4RA*nf*xil*z5)/NA - 
       (1223513*ca^4*nf*tr*xil*z5)/2304 - 326*ca^3*cf*nf*tr*xil*z5 + 
       690*ca^2*cf^2*nf*tr*xil*z5 + (1295*d4AA*nf*tr*xil*z5)/(96*NA) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/6 - 32*ca^2*cf*nf^2*tr^2*xil*z5 + 
       (521425*ca^5*xil^2*z5)/9216 - (5365*ca*d4AA*xil^2*z5)/(48*NA) + 
       (311*ca^4*nf*tr*xil^2*z5)/96 + (395*d4AA*nf*tr*xil^2*z5)/(12*NA) - 
       (7*ca^3*nf^2*tr^2*xil^2*z5)/9 + (77293*ca^5*xil^3*z5)/55296 - 
       (178855*ca*d4AA*xil^3*z5)/(2304*NA) + (761*ca^4*nf*tr*xil^3*z5)/6912 + 
       (1405*d4AA*nf*tr*xil^3*z5)/(288*NA) - (19321*ca^5*xil^4*z5)/18432 - 
       (685*ca*d4AA*xil^4*z5)/(384*NA) - (7075*ca^5*xil^5*z5)/12288 + 
       (85*ca*d4AA*xil^5*z5)/(512*NA) - (2621575*ca^5*z6)/1536 - 
       (186725*ca*d4AA*z6)/(64*NA) + (2200*ca*d4RA*nf*z6)/NA + 
       (337575*ca^4*nf*tr*z6)/128 + 2200*ca^3*cf*nf*tr*z6 - 
       4400*ca^2*cf^2*nf*tr*z6 + (16975*d4AA*nf*tr*z6)/(16*NA) - 
       (800*d4RA*nf^2*tr*z6)/NA - (2200*ca^3*nf^2*tr^2*z6)/3 - 
       800*ca^2*cf*nf^2*tr^2*z6 + 1600*ca*cf^2*nf^2*tr^2*z6 - 
       (1843775*ca^5*xil*z6)/12288 - (67825*ca*d4AA*xil*z6)/(512*NA) - 
       (75*ca*d4RA*nf*xil*z6)/NA - (1625*ca^4*nf*tr*xil*z6)/768 - 
       75*ca^3*cf*nf*tr*xil*z6 + 150*ca^2*cf^2*nf*tr*xil*z6 + 
       (2375*d4AA*nf*tr*xil*z6)/(32*NA) - (5425*ca^5*xil^2*z6)/768 + 
       (3875*ca*d4AA*xil^2*z6)/(64*NA) + (175*ca^4*nf*tr*xil^2*z6)/96 - 
       (125*d4AA*nf*tr*xil^2*z6)/(8*NA) + (16975*ca^5*xil^3*z6)/18432 + 
       (15725*ca*d4AA*xil^3*z6)/(768*NA) - (475*ca^4*nf*tr*xil^3*z6)/2304 - 
       (275*d4AA*nf*tr*xil^3*z6)/(96*NA) + (275*ca^5*xil^4*z6)/384 + 
       (175*ca*d4AA*xil^4*z6)/(64*NA) + (575*ca^5*xil^5*z6)/4096 + 
       (75*ca*d4AA*xil^5*z6)/(512*NA) - (194793683*ca^5*z7)/49152 - 
       (6235831*ca*d4AA*z7)/(2048*NA) + (1568*ca*d4RA*nf*z7)/NA + 
       (952*cf*d4RA*nf*z7)/NA + (224581*ca^4*nf*tr*z7)/48 - 
       (16681*ca^3*cf*nf*tr*z7)/6 + 6720*ca^2*cf^2*nf*tr*z7 - 
       6720*ca*cf^3*nf*tr*z7 - (5285*d4AA*nf*tr*z7)/(2*NA) - 
       (61461505*ca^5*xil*z7)/147456 + (3274327*ca*d4AA*xil*z7)/(6144*NA) - 
       (441*ca*d4RA*nf*xil*z7)/(4*NA) + (1029*ca^4*nf*tr*xil*z7)/16 - 
       (441*d4AA*nf*tr*xil*z7)/(4*NA) + (326977*ca^5*xil^2*z7)/73728 + 
       (97517*ca*d4AA*xil^2*z7)/(3072*NA) - (151739*ca^5*xil^3*z7)/73728 + 
       (11501*ca*d4AA*xil^3*z7)/(3072*NA) - (73843*ca^5*xil^4*z7)/49152 - 
       (29015*ca*d4AA*xil^4*z7)/(2048*NA) + (7469*ca^5*xil^5*z7)/49152 - 
       (2891*ca*d4AA*xil^5*z7)/(2048*NA));


==> results/ReC.h <==
*********************************************************************
*     The renormalisation constants of QCD up to 5 loops
*     in general covariant gauge.
*	
*	K. Chetyrkin, G. Falcioni, F. Herzog and J. Vermaseren
*	"Five-loop Renormalisation of QCD in Covariant Gauges"
* 
*
*     Symbols:
*     S ca,cf,nf,tr,[d4AA/n],[d4RA/n],[d4RA/nr],[d4RR/n],[d4RR/nr];
*     S a,ep,xil;
*     S z3,...,z7;
*
*	a=alpha_s/(4*Pi)
*
*	Color factors are explained in the paper, with
*	[d4`XY'/n] = d4`XY'/N_A
*	[d4`XY'/nr] = d4`XY'/N_R
*
*	xil: gauge parameter (xil=0 -> Landau gauge,
*			      xil=1 -> Feynman gauge)	
*	z`i': Riemann zeta values.
*
* 
*      QCD color substitutions:  
*      id tr=1/2;
*      id ca=3; 
*      id cf=4/3;
*      id [d4AA/n]=135/8; 
*      id [d4RA/n]=15/16; 
*      id [d4RR/n]=5/96; 
*      id [d4RA/nr]=5/2; 
*      id [d4RR/nr]=5/36; 
*
*      QED color substitutions:  
*      id tr=1;
*      id ca=0; 
*      id cf=1;
*      id [d4AA/n]=0; 
*      id [d4RA/n]=0; 
*      id [d4RR/n]=1; 
*      id [d4RA/nr]=0; 
*      id [d4RR/nr]=1; 
*
*     Notes: 
*     
*     Zm is included here for completeness, but it was 
*     not computed in this work. We refer to the literature
*
*	T. Luthe, A. Maier, P. Marquard and Y. Schroeder
*	"Five-loop quark mass and field anomalous dimensions for      
*	 a general gauge group"
*	 JHEP 1701 (2017) 081, arXiv:1612.05512
*
*
*     	P. Baikov, K. Chetyrkin and J. Kuehn
*	"Five-loop fermion anomalous dimension for a general 
*	 gauge group from four-loop massless propagators"
*	 JHEP 1704 (2017) 119, arxiv: 1702.01458 
*
*********************************************************************
*
*--#[ Za :


 (


       + a * (
          - 11/3*ep^-1*ca
          )

       + a*nf * (
          + 4/3*ep^-1*tr
          )

       + a^2 * (
          + 121/9*ep^-2*ca^2
          - 17/3*ep^-1*ca^2
          )

       + a^2*nf * (
          - 88/9*ep^-2*ca*tr
          + 2*ep^-1*cf*tr
          + 10/3*ep^-1*ca*tr
          )

       + a^2*nf^2 * (
          + 16/9*ep^-2*tr^2
          )

       + a^3 * (
          - 1331/27*ep^-3*ca^3
          + 1309/27*ep^-2*ca^3
          - 2857/162*ep^-1*ca^3
          )

       + a^3*nf * (
          + 484/9*ep^-3*ca^2*tr
          - 154/9*ep^-2*ca*cf*tr
          - 1246/27*ep^-2*ca^2*tr
          - 2/3*ep^-1*cf^2*tr
          + 205/27*ep^-1*ca*cf*tr
          + 1415/81*ep^-1*ca^2*tr
          )

       + a^3*nf^2 * (
          - 176/9*ep^-3*ca*tr^2
          + 56/9*ep^-2*cf*tr^2
          + 280/27*ep^-2*ca*tr^2
          - 44/27*ep^-1*cf*tr^2
          - 158/81*ep^-1*ca*tr^2
          )

       + a^3*nf^3 * (
          + 64/27*ep^-3*tr^3
          )

       + a^4 * (
          + 14641/81*ep^-4*ca^4
          - 47311/162*ep^-3*ca^4
          + 203953/972*ep^-2*ca^4
          + 20/9*ep^-1*[d4AA/n]
          - 176/3*ep^-1*[d4AA/n]*z3
          - 150653/1944*ep^-1*ca^4
          + 11/9*ep^-1*ca^4*z3
          )

       + a^4*nf * (
          - 21296/81*ep^-4*ca^3*tr
          + 2783/27*ep^-3*ca^2*cf*tr
          + 10373/27*ep^-3*ca^3*tr
          + 55/9*ep^-2*ca*cf^2*tr
          - 16783/162*ep^-2*ca^2*cf*tr
          - 44645/162*ep^-2*ca^3*tr
          - 128/9*ep^-1*[d4RA/n]
          + 416/3*ep^-1*[d4RA/n]*z3
          - 23/2*ep^-1*cf^3*tr
          + 1051/27*ep^-1*ca*cf^2*tr
          - 88/9*ep^-1*ca*cf^2*tr*z3
          - 7073/972*ep^-1*ca^2*cf*tr
          + 164/9*ep^-1*ca^2*cf*tr*z3
          + 39143/324*ep^-1*ca^3*tr
          - 34/3*ep^-1*ca^3*tr*z3
          )

       + a^4*nf^2 * (
          + 3872/27*ep^-4*ca^2*tr^2
          - 2024/27*ep^-3*ca*cf*tr^2
          - 1472/9*ep^-3*ca^2*tr^2
          + 34/9*ep^-2*cf^2*tr^2
          + 4880/81*ep^-2*ca*cf*tr^2
          + 835/9*ep^-2*ca^2*tr^2
          + 176/9*ep^-1*[d4RR/n]
          - 128/3*ep^-1*[d4RR/n]*z3
          - 338/27*ep^-1*cf^2*tr^2
          + 176/9*ep^-1*cf^2*tr^2*z3
          - 4288/243*ep^-1*ca*cf*tr^2
          - 112/9*ep^-1*ca*cf*tr^2*z3
          - 3965/162*ep^-1*ca^2*tr^2
          - 56/9*ep^-1*ca^2*tr^2*z3
          )

       + a^4*nf^3 * (
          - 2816/81*ep^-4*ca*tr^3
          + 368/27*ep^-3*cf*tr^3
          + 1840/81*ep^-3*ca*tr^3
          - 440/81*ep^-2*cf*tr^3
          - 1580/243*ep^-2*ca*tr^3
          - 308/243*ep^-1*cf*tr^3
          - 106/243*ep^-1*ca*tr^3
          )

       + a^4*nf^4 * (
          + 256/81*ep^-4*tr^4
          )

       + a^5 * (
          - 161051/243*ep^-5*ca^5
          + 3688201/2430*ep^-4*ca^5
          - 4769765/2916*ep^-3*ca^5
          - 572/27*ep^-2*ca*[d4AA/n]
          + 25168/45*ep^-2*ca*[d4AA/n]*z3
          + 6290291/5832*ep^-2*ca^5
          - 1573/135*ep^-2*ca^5*z3
          + 514/15*ep^-1*ca*[d4AA/n]
          + 3080/3*ep^-1*ca*[d4AA/n]*z5
          + 968/5*ep^-1*ca*[d4AA/n]*z4
          - 18716/15*ep^-1*ca*[d4AA/n]*z3
          - 1659247/3888*ep^-1*ca^5
          + 209/9*ep^-1*ca^5*z5
          - 121/30*ep^-1*ca^5*z4
          + 326/81*ep^-1*ca^5*z3
          )

       + a^5*nf * (
          + 292820/243*ep^-5*ca^4*tr
          - 216953/405*ep^-4*ca^3*cf*tr
          - 3096511/1215*ep^-4*ca^4*tr
          - 5203/135*ep^-3*ca^2*cf^2*tr
          + 2123539/2430*ep^-3*ca^3*cf*tr
          + 19685737/7290*ep^-3*ca^4*tr
          + 208/27*ep^-2*tr*[d4AA/n]
          - 9152/45*ep^-2*tr*[d4AA/n]*z3
          + 18304/135*ep^-2*ca*[d4RA/n]
          - 59488/45*ep^-2*ca*[d4RA/n]*z3
          + 3289/30*ep^-2*ca*cf^3*tr
          - 145091/405*ep^-2*ca^2*cf^2*tr
          + 12584/135*ep^-2*ca^2*cf^2*tr*z3
          - 573973/2916*ep^-2*ca^3*cf*tr
          - 23452/135*ep^-2*ca^3*cf*tr*z3
          - 5706137/2916*ep^-2*ca^4*tr
          + 15158/135*ep^-2*ca^4*tr*z3
          - 904/45*ep^-1*tr*[d4AA/n]
          - 800/9*ep^-1*tr*[d4AA/n]*z5
          - 352/5*ep^-1*tr*[d4AA/n]*z4
          + 20752/45*ep^-1*tr*[d4AA/n]*z3
          + 64*ep^-1*cf*[d4RA/n]
          - 1280/3*ep^-1*cf*[d4RA/n]*z5
          - 256/3*ep^-1*cf*[d4RA/n]*z3
          + 4157/30*ep^-1*cf^4*tr
          + 128/5*ep^-1*cf^4*tr*z3
          - 11312/45*ep^-1*ca*[d4RA/n]
          - 13504/9*ep^-1*ca*[d4RA/n]*z5
          - 2288/5*ep^-1*ca*[d4RA/n]*z4
          + 127736/45*ep^-1*ca*[d4RA/n]*z3
          - 3717/5*ep^-1*ca*cf^3*tr
          + 1496/3*ep^-1*ca*cf^3*tr*z5
          - 5696/15*ep^-1*ca*cf^3*tr*z3
          + 548732/405*ep^-1*ca^2*cf^2*tr
          - 2564/3*ep^-1*ca^2*cf^2*tr*z5
          + 484/15*ep^-1*ca^2*cf^2*tr*z4
          + 50581/135*ep^-1*ca^2*cf^2*tr*z3
          - 1628399/1944*ep^-1*ca^3*cf*tr
          + 1744/3*ep^-1*ca^3*cf*tr*z5
          - 902/15*ep^-1*ca^3*cf*tr*z4
          - 146/5*ep^-1*ca^3*cf*tr*z3
          + 5048959/4860*ep^-1*ca^4*tr
          - 246*ep^-1*ca^4*tr*z5
          + 583/15*ep^-1*ca^4*tr*z4
          - 2101/81*ep^-1*ca^4*tr*z3
          )

       + a^5*nf^2 * (
          - 212960/243*ep^-5*ca^3*tr^2
          + 78892/135*ep^-4*ca^2*cf*tr^2
          + 638308/405*ep^-4*ca^3*tr^2
          - 6578/135*ep^-3*ca*cf^2*tr^2
          - 111706/135*ep^-3*ca^2*cf*tr^2
          - 1772537/1215*ep^-3*ca^3*tr^2
          - 6656/135*ep^-2*tr*[d4RA/n]
          + 21632/45*ep^-2*tr*[d4RA/n]*z3
          - 222/5*ep^-2*cf^3*tr^2
          - 25168/135*ep^-2*ca*[d4RR/n]
          + 18304/45*ep^-2*ca*[d4RR/n]*z3
          + 120836/405*ep^-2*ca*cf^2*tr^2
          - 29744/135*ep^-2*ca*cf^2*tr^2*z3
          + 51197/135*ep^-2*ca^2*cf*tr^2
          + 24544/135*ep^-2*ca^2*cf*tr^2*z3
          + 2157137/2430*ep^-2*ca^3*tr^2
          + 2704/135*ep^-2*ca^3*tr^2*z3
          + 736/9*ep^-1*tr*[d4RA/n]
          + 256/9*ep^-1*tr*[d4RA/n]*z5
          + 832/5*ep^-1*tr*[d4RA/n]*z4
          - 8032/9*ep^-1*tr*[d4RA/n]*z3
          - 832/3*ep^-1*cf*[d4RR/n]
          + 2560/3*ep^-1*cf*[d4RR/n]*z5
          - 1024/3*ep^-1*cf*[d4RR/n]*z3
          + 5018/45*ep^-1*cf^3*tr^2
          - 928/3*ep^-1*cf^3*tr^2*z5
          + 2144/15*ep^-1*cf^3*tr^2*z3
          + 7184/15*ep^-1*ca*[d4RR/n]
          - 448/9*ep^-1*ca*[d4RR/n]*z5
          + 704/5*ep^-1*ca*[d4RR/n]*z4
          - 40336/45*ep^-1*ca*[d4RR/n]*z3
          - 31583/90*ep^-1*ca*cf^2*tr^2
          + 880/3*ep^-1*ca*cf^2*tr^2*z5
          - 1144/15*ep^-1*ca*cf^2*tr^2*z4
          + 28628/135*ep^-1*ca*cf^2*tr^2*z3
          - 5701/810*ep^-1*ca^2*cf*tr^2
          - 320/3*ep^-1*ca^2*cf*tr^2*z5
          + 944/15*ep^-1*ca^2*cf*tr^2*z4
          - 26452/135*ep^-1*ca^2*cf*tr^2*z3
          - 843067/2430*ep^-1*ca^3*tr^2
          + 440/3*ep^-1*ca^3*tr^2*z5
          + 104/15*ep^-1*ca^3*tr^2*z4
          - 18446/135*ep^-1*ca^3*tr^2*z3
          )

       + a^5*nf^3 * (
          + 77440/243*ep^-5*ca^2*tr^3
          - 28688/135*ep^-4*ca*cf*tr^3
          - 518992/1215*ep^-4*ca^2*tr^3
          + 616/27*ep^-3*cf^2*tr^3
          + 88936/405*ep^-3*ca*cf*tr^3
          + 1068296/3645*ep^-3*ca^2*tr^3
          + 9152/135*ep^-2*tr*[d4RR/n]
          - 6656/45*ep^-2*tr*[d4RR/n]*z3
          - 22064/405*ep^-2*cf^2*tr^3
          + 9152/135*ep^-2*cf^2*tr^3*z3
          - 19640/243*ep^-2*ca*cf*tr^3
          - 5824/135*ep^-2*ca*cf*tr^3*z3
          - 374692/3645*ep^-2*ca^2*tr^3
          - 2912/135*ep^-2*ca^2*tr^3*z3
          - 704/9*ep^-1*tr*[d4RR/n]
          - 256/3*ep^-1*tr*[d4RR/n]*z5
          - 256/5*ep^-1*tr*[d4RR/n]*z4
          + 2624/15*ep^-1*tr*[d4RR/n]*z3
          + 9922/405*ep^-1*cf^2*tr^3
          + 352/15*ep^-1*cf^2*tr^3*z4
          - 7616/135*ep^-1*cf^2*tr^3*z3
          + 736/405*ep^-1*ca*cf*tr^3
          - 224/15*ep^-1*ca*cf*tr^3*z4
          + 1136/27*ep^-1*ca*cf*tr^3*z3
          + 2077/135*ep^-1*ca^2*tr^3
          - 64/9*ep^-1*ca^2*tr^3*z5
          - 112/15*ep^-1*ca^2*tr^3*z4
          + 9736/405*ep^-1*ca^2*tr^3*z3
          )

       + a^5*nf^4 * (
          - 14080/243*ep^-5*ca*tr^4
          + 10432/405*ep^-4*cf*tr^4
          + 10432/243*ep^-4*ca*tr^4
          - 15136/1215*ep^-3*cf*tr^4
          - 54352/3645*ep^-3*ca*tr^4
          - 16016/3645*ep^-2*cf*tr^4
          - 5512/3645*ep^-2*ca*tr^4
          + 856/1215*ep^-1*cf*tr^4
          + 128/135*ep^-1*cf*tr^4*z3
          - 916/1215*ep^-1*ca*tr^4
          + 128/81*ep^-1*ca*tr^4*z3
          )

       + a^5*nf^5 * (
          + 1024/243*ep^-5*tr^5
          )

       + 1
         
 )


*--#] Za :
*--#[ Z3 :


 (


       + a * (
          + 13/6*ep^-1*ca
          - 1/2*ep^-1*xil*ca
          )

       + a*nf * (
          - 4/3*ep^-1*tr
          )

       + a^2 * (
          - 13/8*ep^-2*ca^2
          - 17/24*ep^-2*xil*ca^2
          + 1/4*ep^-2*xil^2*ca^2
          + 59/16*ep^-1*ca^2
          - 11/16*ep^-1*xil*ca^2
          - 1/8*ep^-1*xil^2*ca^2
          )

       + a^2*nf * (
          + ep^-2*ca*tr
          + 2/3*ep^-2*xil*ca*tr
          - 2*ep^-1*cf*tr
          - 5/2*ep^-1*ca*tr
          )

       + a^3 * (
          + 403/144*ep^-3*ca^3
          + 47/48*ep^-3*xil*ca^3
          + 1/6*ep^-3*xil^2*ca^3
          - 1/8*ep^-3*xil^3*ca^3
          - 7957/864*ep^-2*ca^3
          - 143/96*ep^-2*xil*ca^3
          + 13/24*ep^-2*xil^2*ca^3
          + 7/48*ep^-2*xil^3*ca^3
          + 9965/864*ep^-1*ca^3
          - 3/16*ep^-1*ca^3*z3
          - 167/96*ep^-1*xil*ca^3
          - 1/4*ep^-1*xil*ca^3*z3
          - 11/32*ep^-1*xil^2*ca^3
          - 1/16*ep^-1*xil^2*ca^3*z3
          - 7/96*ep^-1*xil^3*ca^3
          )

       + a^3*nf * (
          - 22/9*ep^-3*ca^2*tr
          - 5/6*ep^-3*xil*ca^2*tr
          - 1/3*ep^-3*xil^2*ca^2*tr
          + 31/9*ep^-2*ca*cf*tr
          + 481/54*ep^-2*ca^2*tr
          + ep^-2*xil*ca*cf*tr
          + 19/12*ep^-2*xil*ca^2*tr
          + 1/6*ep^-2*xil^2*ca^2*tr
          + 2/3*ep^-1*cf^2*tr
          - 5/54*ep^-1*ca*cf*tr
          - 8*ep^-1*ca*cf*tr*z3
          - 911/54*ep^-1*ca^2*tr
          + 6*ep^-1*ca^2*tr*z3
          + 2/3*ep^-1*xil*ca^2*tr
          )

       + a^3*nf^2 * (
          + 4/9*ep^-3*ca*tr^2
          - 8/9*ep^-2*cf*tr^2
          - 50/27*ep^-2*ca*tr^2
          + 44/27*ep^-1*cf*tr^2
          + 76/27*ep^-1*ca*tr^2
          )

       + a^4 * (
          - 21359/3456*ep^-4*ca^4
          - 761/384*ep^-4*xil*ca^4
          - 83/192*ep^-4*xil^2*ca^4
          + 1/96*ep^-4*xil^3*ca^4
          + 1/16*ep^-4*xil^4*ca^4
          + 275269/10368*ep^-3*ca^4
          + 9667/1728*ep^-3*xil*ca^4
          + 61/192*ep^-3*xil^2*ca^4
          - 527/1152*ep^-3*xil^3*ca^4
          - 23/192*ep^-3*xil^4*ca^4
          - 2052163/41472*ep^-2*ca^4
          + 7/64*ep^-2*ca^4*z3
          - 45797/13824*ep^-2*xil*ca^4
          + 67/384*ep^-2*xil*ca^4*z3
          + 1403/768*ep^-2*xil^2*ca^4
          + 7/32*ep^-2*xil^2*ca^4*z3
          + 1211/2304*ep^-2*xil^3*ca^4
          + 9/128*ep^-2*xil^3*ca^4*z3
          + 11/96*ep^-2*xil^4*ca^4
          - 659/576*ep^-1*[d4AA/n]
          + 10185/256*ep^-1*[d4AA/n]*z5
          + 989/48*ep^-1*[d4AA/n]*z3
          + 10655437/248832*ep^-1*ca^4
          + 47665/2048*ep^-1*ca^4*z5
          + 99/128*ep^-1*ca^4*z4
          - 50669/3072*ep^-1*ca^4*z3
          + 3/16*ep^-1*xil*[d4AA/n]
          + 475/128*ep^-1*xil*[d4AA/n]*z5
          - 449/64*ep^-1*xil*[d4AA/n]*z3
          - 2184485/248832*ep^-1*xil*ca^4
          + 10235/3072*ep^-1*xil*ca^4*z5
          + 203/256*ep^-1*xil*ca^4*z4
          - 1155/256*ep^-1*xil*ca^4*z3
          + 3/64*ep^-1*xil^2*[d4AA/n]
          - 75/64*ep^-1*xil^2*[d4AA/n]*z5
          - 3/4*ep^-1*xil^2*[d4AA/n]*z3
          - 3755/3072*ep^-1*xil^2*ca^4
          + 35/256*ep^-1*xil^2*ca^4*z5
          + 5/32*ep^-1*xil^2*ca^4*z4
          - 551/768*ep^-1*xil^2*ca^4*z3
          - 55/128*ep^-1*xil^3*[d4AA/n]*z5
          - 1/64*ep^-1*xil^3*[d4AA/n]*z3
          - 937/3072*ep^-1*xil^3*ca^4
          - 95/3072*ep^-1*xil^3*ca^4*z5
          + 3/256*ep^-1*xil^3*ca^4*z4
          - 23/384*ep^-1*xil^3*ca^4*z3
          - 5/256*ep^-1*xil^4*[d4AA/n]*z5
          - 1/32*ep^-1*xil^4*[d4AA/n]*z3
          - 15/256*ep^-1*xil^4*ca^4
          - 115/6144*ep^-1*xil^4*ca^4*z5
          + 37/3072*ep^-1*xil^4*ca^4*z3
          )

       + a^4*nf * (
          + 523/72*ep^-4*ca^3*tr
          + 97/48*ep^-4*xil*ca^3*tr
          + 7/12*ep^-4*xil^2*ca^3*tr
          + 1/6*ep^-4*xil^3*ca^3*tr
          - 997/108*ep^-3*ca^2*cf*tr
          - 1783/54*ep^-3*ca^3*tr
          - 151/72*ep^-3*xil*ca^2*cf*tr
          - 2809/432*ep^-3*xil*ca^3*tr
          - 1/2*ep^-3*xil^2*ca^2*cf*tr
          - 29/24*ep^-3*xil^2*ca^3*tr
          - 7/36*ep^-3*xil^3*ca^3*tr
          - 53/36*ep^-2*ca*cf^2*tr
          + 7687/324*ep^-2*ca^2*cf*tr
          + 14/3*ep^-2*ca^2*cf*tr*z3
          + 1870/27*ep^-2*ca^3*tr
          - 55/16*ep^-2*ca^3*tr*z3
          - 1/3*ep^-2*xil*ca*cf^2*tr
          - 449/216*ep^-2*xil*ca^2*cf*tr
          + 7*ep^-2*xil*ca^2*cf*tr*z3
          + 16639/1728*ep^-2*xil*ca^3*tr
          - 61/12*ep^-2*xil*ca^3*tr*z3
          + 1/4*ep^-2*xil^2*ca^2*cf*tr
          - 11/96*ep^-2*xil^2*ca^3*tr
          + 1/16*ep^-2*xil^2*ca^3*tr*z3
          + 7/72*ep^-2*xil^3*ca^3*tr
          + 128/9*ep^-1*[d4RA/n]
          - 30*ep^-1*[d4RA/n]*z5
          - 344/3*ep^-1*[d4RA/n]*z3
          + 23/2*ep^-1*cf^3*tr
          - 10847/216*ep^-1*ca*cf^2*tr
          + 60*ep^-1*ca*cf^2*tr*z5
          - 245/9*ep^-1*ca*cf^2*tr*z3
          + 146831/3888*ep^-1*ca^2*cf*tr
          - 30*ep^-1*ca^2*cf*tr*z5
          + 33*ep^-1*ca^2*cf*tr*z4
          - 560/9*ep^-1*ca^2*cf*tr*z3
          - 318907/3456*ep^-1*ca^3*tr
          - 55/2*ep^-1*ca^3*tr*z5
          - 801/32*ep^-1*ca^3*tr*z4
          + 3563/48*ep^-1*ca^3*tr*z3
          + 863/96*ep^-1*xil*ca^2*cf*tr
          - 3/2*ep^-1*xil*ca^2*cf*tr*z4
          - 7*ep^-1*xil*ca^2*cf*tr*z3
          + 389/243*ep^-1*xil*ca^3*tr
          + 7/8*ep^-1*xil*ca^3*tr*z4
          + 6*ep^-1*xil*ca^3*tr*z3
          + 43/128*ep^-1*xil^2*ca^3*tr
          - 1/32*ep^-1*xil^2*ca^3*tr*z4
          + 1/12*ep^-1*xil^2*ca^3*tr*z3
          )

       + a^4*nf^2 * (
          - 47/18*ep^-4*ca^2*tr^2
          - 1/3*ep^-4*xil*ca^2*tr^2
          + 142/27*ep^-3*ca*cf*tr^2
          + 109/9*ep^-3*ca^2*tr^2
          + 4/9*ep^-3*xil*ca*cf*tr^2
          + 71/54*ep^-3*xil*ca^2*tr^2
          - 14/9*ep^-2*cf^2*tr^2
          - 1444/81*ep^-2*ca*cf*tr^2
          + 8/3*ep^-2*ca*cf*tr^2*z3
          - 4723/216*ep^-2*ca^2*tr^2
          - 2*ep^-2*ca^2*tr^2*z3
          - 22/27*ep^-2*xil*ca*cf*tr^2
          - 235/108*ep^-2*xil*ca^2*tr^2
          - 176/9*ep^-1*[d4RR/n]
          + 128/3*ep^-1*[d4RR/n]*z3
          + 338/27*ep^-1*cf^2*tr^2
          - 176/9*ep^-1*cf^2*tr^2*z3
          + 7541/486*ep^-1*ca*cf*tr^2
          - 12*ep^-1*ca*cf*tr^2*z4
          + 292/9*ep^-1*ca*cf*tr^2*z3
          + 3337/162*ep^-1*ca^2*tr^2
          + 9*ep^-1*ca^2*tr^2*z4
          - 79/9*ep^-1*ca^2*tr^2*z3
          + 1229/1944*ep^-1*xil*ca^2*tr^2
          - 2/3*ep^-1*xil*ca^2*tr^2*z3
          )

       + a^4*nf^3 * (
          + 8/27*ep^-4*ca*tr^3
          - 16/27*ep^-3*cf*tr^3
          - 100/81*ep^-3*ca*tr^3
          + 88/81*ep^-2*cf*tr^3
          + 82/81*ep^-2*ca*tr^3
          + 308/243*ep^-1*cf*tr^3
          + 355/243*ep^-1*ca*tr^3
          - 16/9*ep^-1*ca*tr^3*z3
          )

       + a^5 * (
          + 106795/6912*ep^-5*ca^5
          + 32581/6912*ep^-5*xil*ca^5
          + 635/576*ep^-5*xil^2*ca^5
          + 15/128*ep^-5*xil^3*ca^5
          - 5/96*ep^-5*xil^4*ca^5
          - 1/32*ep^-5*xil^5*ca^5
          - 8426827/103680*ep^-4*ca^5
          - 1944623/103680*ep^-4*xil*ca^5
          - 9373/3456*ep^-4*xil^2*ca^5
          + 127/384*ep^-4*xil^3*ca^5
          + 2231/5760*ep^-4*xil^4*ca^5
          + 163/1920*ep^-4*xil^5*ca^5
          + 81240691/414720*ep^-3*ca^5
          - 29/320*ep^-3*ca^5*z3
          + 3724931/138240*ep^-3*xil*ca^5
          + 91/2880*ep^-3*xil*ca^5*z3
          - 21247/34560*ep^-3*xil^2*ca^5
          - 13/64*ep^-3*xil^2*ca^5*z3
          - 15571/7680*ep^-3*xil^3*ca^5
          - 67/320*ep^-3*xil^3*ca^5*z3
          - 3643/5760*ep^-3*xil^4*ca^5
          - 9/160*ep^-3*xil^4*ca^5*z3
          - 229/1920*ep^-3*xil^5*ca^5
          + 27239/5760*ep^-2*ca*[d4AA/n]
          - 15617/512*ep^-2*ca*[d4AA/n]*z5
          - 56393/480*ep^-2*ca*[d4AA/n]*z3
          - 699451309/2488320*ep^-2*ca^5
          - 219259/12288*ep^-2*ca^5*z5
          - 759/1280*ep^-2*ca^5*z4
          + 4243241/276480*ep^-2*ca^5*z3
          + 451/5760*ep^-2*xil*ca*[d4AA/n]
          - 56899/1536*ep^-2*xil*ca*[d4AA/n]*z5
          + 6971/960*ep^-2*xil*ca*[d4AA/n]*z3
          + 143971/1492992*ep^-2*xil*ca^5
          - 813113/36864*ep^-2*xil*ca^5*z5
          - 461/480*ep^-2*xil*ca^5*z4
          + 1518343/92160*ep^-2*xil*ca^5*z3
          - 117/640*ep^-2*xil^2*ca*[d4AA/n]
          - 245/64*ep^-2*xil^2*ca*[d4AA/n]*z5
          + 2221/320*ep^-2*xil^2*ca*[d4AA/n]*z3
          + 26321819/2488320*ep^-2*xil^2*ca^5
          - 10193/3072*ep^-2*xil^2*ca^5*z5
          - 199/256*ep^-2*xil^2*ca^5*z4
          + 37213/7680*ep^-2*xil^2*ca^5*z3
          - 33/640*ep^-2*xil^3*ca*[d4AA/n]
          + 407/384*ep^-2*xil^3*ca*[d4AA/n]*z5
          + 49/60*ep^-2*xil^3*ca*[d4AA/n]*z3
          + 204479/92160*ep^-2*xil^3*ca^5
          - 769/4608*ep^-2*xil^3*ca^5*z5
          - 53/320*ep^-2*xil^3*ca^5*z4
          + 4339/4608*ep^-2*xil^3*ca^5*z3
          + 763/1536*ep^-2*xil^4*ca*[d4AA/n]*z5
          - 11/960*ep^-2*xil^4*ca*[d4AA/n]*z3
          + 1111/1920*ep^-2*xil^4*ca^5
          + 701/36864*ep^-2*xil^4*ca^5*z5
          - 9/640*ep^-2*xil^4*ca^5*z4
          + 9857/92160*ep^-2*xil^4*ca^5*z3
          + 13/512*ep^-2*xil^5*ca*[d4AA/n]*z5
          + 13/320*ep^-2*xil^5*ca*[d4AA/n]*z3
          + 823/7680*ep^-2*xil^5*ca^5
          + 299/12288*ep^-2*xil^5*ca^5*z5
          - 481/30720*ep^-2*xil^5*ca^5*z3
          - 204521/5760*ep^-1*ca*[d4AA/n]
          - 6235831/20480*ep^-1*ca*[d4AA/n]*z7
          - 37345/128*ep^-1*ca*[d4AA/n]*z6
          - 28135/256*ep^-1*ca*[d4AA/n]*z5
          - 2101/40*ep^-1*ca*[d4AA/n]*z4
          + 5513387/7680*ep^-1*ca*[d4AA/n]*z3
          + 16887/2560*ep^-1*ca*[d4AA/n]*z3^2
          + 630869659/2488320*ep^-1*ca^5
          - 194793683/491520*ep^-1*ca^5*z7
          - 524315/3072*ep^-1*ca^5*z6
          + 124549507/184320*ep^-1*ca^5*z5
          + 1697837/23040*ep^-1*ca^5*z4
          - 77047459/552960*ep^-1*ca^5*z3
          - 567483/20480*ep^-1*ca^5*z3^2
          + 4661/2304*ep^-1*xil*ca*[d4AA/n]
          + 3274327/61440*ep^-1*xil*ca*[d4AA/n]*z7
          - 13565/1024*ep^-1*xil*ca*[d4AA/n]*z6
          + 88445/1024*ep^-1*xil*ca*[d4AA/n]*z5
          + 26367/1280*ep^-1*xil*ca*[d4AA/n]*z4
          - 103715/768*ep^-1*xil*ca*[d4AA/n]*z3
          - 21839/1280*ep^-1*xil*ca*[d4AA/n]*z3^2
          - 314168671/4976640*ep^-1*xil*ca^5
          - 12292301/294912*ep^-1*xil*ca^5*z7
          - 368755/24576*ep^-1*xil*ca^5*z6
          + 12017617/122880*ep^-1*xil*ca^5*z5
          + 1016693/61440*ep^-1*xil*ca^5*z4
          - 21850133/552960*ep^-1*xil*ca^5*z3
          - 12631/1920*ep^-1*xil*ca^5*z3^2
          + 869/1440*ep^-1*xil^2*ca*[d4AA/n]
          + 97517/30720*ep^-1*xil^2*ca*[d4AA/n]*z7
          + 775/128*ep^-1*xil^2*ca*[d4AA/n]*z6
          - 1073/96*ep^-1*xil^2*ca*[d4AA/n]*z5
          + 93/40*ep^-1*xil^2*ca*[d4AA/n]*z4
          - 62071/3840*ep^-1*xil^2*ca*[d4AA/n]*z3
          - 1359/1280*ep^-1*xil^2*ca*[d4AA/n]*z3^2
          - 2064745/248832*ep^-1*xil^2*ca^5
          + 326977/737280*ep^-1*xil^2*ca^5*z7
          - 1085/1536*ep^-1*xil^2*ca^5*z6
          + 104285/18432*ep^-1*xil^2*ca^5*z5
          + 19637/7680*ep^-1*xil^2*ca^5*z4
          - 2248453/276480*ep^-1*xil^2*ca^5*z3
          - 5657/10240*ep^-1*xil^2*ca^5*z3^2
          + 83/3840*ep^-1*xil^3*ca*[d4AA/n]
          + 11501/30720*ep^-1*xil^3*ca*[d4AA/n]*z7
          + 3145/1536*ep^-1*xil^3*ca*[d4AA/n]*z6
          - 35771/4608*ep^-1*xil^3*ca*[d4AA/n]*z5
          + 193/1280*ep^-1*xil^3*ca*[d4AA/n]*z4
          - 13213/11520*ep^-1*xil^3*ca*[d4AA/n]*z3
          + 601/960*ep^-1*xil^3*ca*[d4AA/n]*z3^2
          - 376547/276480*ep^-1*xil^3*ca^5
          - 151739/737280*ep^-1*xil^3*ca^5*z7
          + 3395/36864*ep^-1*xil^3*ca^5*z6
          + 77293/552960*ep^-1*xil^3*ca^5*z5
          + 803/3072*ep^-1*xil^3*ca^5*z4
          - 127363/138240*ep^-1*xil^3*ca^5*z3
          + 2041/46080*ep^-1*xil^3*ca^5*z3^2
          - 5803/4096*ep^-1*xil^4*ca*[d4AA/n]*z7
          + 35/128*ep^-1*xil^4*ca*[d4AA/n]*z6
          - 137/768*ep^-1*xil^4*ca*[d4AA/n]*z5
          + 39/640*ep^-1*xil^4*ca*[d4AA/n]*z4
          - 491/2560*ep^-1*xil^4*ca*[d4AA/n]*z3
          + 639/2560*ep^-1*xil^4*ca*[d4AA/n]*z3^2
          - 10909/30720*ep^-1*xil^4*ca^5
          - 73843/491520*ep^-1*xil^4*ca^5*z7
          + 55/768*ep^-1*xil^4*ca^5*z6
          - 19321/184320*ep^-1*xil^4*ca^5*z5
          - 19/5120*ep^-1*xil^4*ca^5*z4
          + 1913/61440*ep^-1*xil^4*ca^5*z3
          + 389/20480*ep^-1*xil^4*ca^5*z3^2
          - 2891/20480*ep^-1*xil^5*ca*[d4AA/n]*z7
          + 15/1024*ep^-1*xil^5*ca*[d4AA/n]*z6
          + 17/1024*ep^-1*xil^5*ca*[d4AA/n]*z5
          + 9/640*ep^-1*xil^5*ca*[d4AA/n]*z4
          - 1/16*ep^-1*xil^5*ca*[d4AA/n]*z3
          + 39/1280*ep^-1*xil^5*ca*[d4AA/n]*z3^2
          - 671/12288*ep^-1*xil^5*ca^5
          + 7469/491520*ep^-1*xil^5*ca^5*z7
          + 115/8192*ep^-1*xil^5*ca^5*z6
          - 1415/24576*ep^-1*xil^5*ca^5*z5
          - 111/20480*ep^-1*xil^5*ca^5*z4
          + 709/61440*ep^-1*xil^5*ca^5*z3
          + 5/1024*ep^-1*xil^5*ca^5*z3^2
          )

       + a^5*nf * (
          - 99809/4320*ep^-5*ca^4*tr
          - 4291/720*ep^-5*xil*ca^4*tr
          - 53/36*ep^-5*xil^2*ca^4*tr
          - 3/8*ep^-5*xil^3*ca^4*tr
          - 1/12*ep^-5*xil^4*ca^4*tr
          + 29761/1080*ep^-4*ca^3*cf*tr
          + 324515/2592*ep^-4*ca^4*tr
          + 1631/270*ep^-4*xil*ca^3*cf*tr
          + 409/16*ep^-4*xil*ca^4*tr
          + 89/72*ep^-4*xil^2*ca^3*cf*tr
          + 10579/2160*ep^-4*xil^2*ca^4*tr
          + 1/4*ep^-4*xil^3*ca^3*cf*tr
          + 229/240*ep^-4*xil^3*ca^4*tr
          + 23/144*ep^-4*xil^4*ca^4*tr
          + 1559/360*ep^-3*ca^2*cf^2*tr
          - 694043/6480*ep^-3*ca^3*cf*tr
          - 58/15*ep^-3*ca^3*cf*tr*z3
          - 16570867/51840*ep^-3*ca^4*tr
          + 87/32*ep^-3*ca^4*tr*z3
          + 301/360*ep^-3*xil*ca^2*cf^2*tr
          - 33827/3240*ep^-3*xil*ca^3*cf*tr
          - 122/15*ep^-3*xil*ca^3*cf*tr*z3
          - 25489/540*ep^-3*xil*ca^4*tr
          + 7981/1440*ep^-3*xil*ca^4*tr*z3
          + 1/6*ep^-3*xil^2*ca^2*cf^2*tr
          + 1643/1080*ep^-3*xil^2*ca^3*cf*tr
          - 5*ep^-3*xil^2*ca^3*cf*tr*z3
          - 59939/8640*ep^-3*xil^2*ca^4*tr
          + 1649/480*ep^-3*xil^2*ca^4*tr*z3
          - 7/24*ep^-3*xil^3*ca^3*cf*tr
          - 127/320*ep^-3*xil^3*ca^4*tr
          - 11/160*ep^-3*xil^3*ca^4*tr*z3
          - 11/72*ep^-3*xil^4*ca^4*tr
          - 1487/720*ep^-2*tr*[d4AA/n]
          - 679/64*ep^-2*tr*[d4AA/n]*z5
          + 685/12*ep^-2*tr*[d4AA/n]*z3
          - 320/9*ep^-2*ca*[d4RA/n]
          + 23*ep^-2*ca*[d4RA/n]*z5
          + 4924/15*ep^-2*ca*[d4RA/n]*z3
          - 115/4*ep^-2*ca*cf^3*tr
          + 43609/432*ep^-2*ca^2*cf^2*tr
          - 46*ep^-2*ca^2*cf^2*tr*z5
          + 353/90*ep^-2*ca^2*cf^2*tr*z3
          + 47699/1215*ep^-2*ca^3*cf*tr
          + 23*ep^-2*ca^3*cf*tr*z5
          - 253/10*ep^-2*ca^3*cf*tr*z4
          + 37481/360*ep^-2*ca^3*cf*tr*z3
          + 42877919/77760*ep^-2*ca^4*tr
          + 7617/512*ep^-2*ca^4*tr*z5
          + 1215/64*ep^-2*ca^4*tr*z4
          - 638773/6912*ep^-2*ca^4*tr*z3
          - 1/10*ep^-2*xil*tr*[d4AA/n]
          - 95/48*ep^-2*xil*tr*[d4AA/n]*z5
          + 449/120*ep^-2*xil*tr*[d4AA/n]*z3
          - 64/9*ep^-2*xil*ca*[d4RA/n]
          + 27*ep^-2*xil*ca*[d4RA/n]*z5
          + 716/15*ep^-2*xil*ca*[d4RA/n]*z3
          - 23/4*ep^-2*xil*ca*cf^3*tr
          + 12719/432*ep^-2*xil*ca^2*cf^2*tr
          - 54*ep^-2*xil*ca^2*cf^2*tr*z5
          + 2557/90*ep^-2*xil*ca^2*cf^2*tr*z3
          - 768671/19440*ep^-2*xil*ca^3*cf*tr
          + 27*ep^-2*xil*ca^3*cf*tr*z5
          - 146/5*ep^-2*xil*ca^3*cf*tr*z4
          + 1079/18*ep^-2*xil*ca^3*cf*tr*z3
          + 12770189/311040*ep^-2*xil*ca^4*tr
          + 26465/1152*ep^-2*xil*ca^4*tr*z5
          + 20941/960*ep^-2*xil*ca^4*tr*z4
          - 8231/120*ep^-2*xil*ca^4*tr*z3
          - 3/80*ep^-2*xil^2*tr*[d4AA/n]
          + 15/16*ep^-2*xil^2*tr*[d4AA/n]*z5
          + 3/5*ep^-2*xil^2*tr*[d4AA/n]*z3
          - 1/12*ep^-2*xil^2*ca^2*cf^2*tr
          - 41863/4320*ep^-2*xil^2*ca^3*cf*tr
          + 3/2*ep^-2*xil^2*ca^3*cf*tr*z4
          + 371/40*ep^-2*xil^2*ca^3*cf*tr*z3
          + 13313/19440*ep^-2*xil^2*ca^4*tr
          - 7/64*ep^-2*xil^2*ca^4*tr*z5
          - 321/320*ep^-2*xil^2*ca^4*tr*z4
          - 1351/192*ep^-2*xil^2*ca^4*tr*z3
          + 11/24*ep^-2*xil^3*tr*[d4AA/n]*z5
          + 1/60*ep^-2*xil^3*tr*[d4AA/n]*z3
          + 7/48*ep^-2*xil^3*ca^3*cf*tr
          - 349/2304*ep^-2*xil^3*ca^4*tr
          + 19/576*ep^-2*xil^3*ca^4*tr*z5
          + 7/320*ep^-2*xil^3*ca^4*tr*z4
          - 1/36*ep^-2*xil^3*ca^4*tr*z3
          + 5/192*ep^-2*xil^4*tr*[d4AA/n]*z5
          + 1/24*ep^-2*xil^4*tr*[d4AA/n]*z3
          + 5/64*ep^-2*xil^4*ca^4*tr
          + 115/4608*ep^-2*xil^4*ca^4*tr*z5
          - 37/2304*ep^-2*xil^4*ca^4*tr*z3
          + 3043/180*ep^-1*tr*[d4AA/n]
          - 1057/4*ep^-1*tr*[d4AA/n]*z7
          + 3395/32*ep^-1*tr*[d4AA/n]*z6
          + 46507/288*ep^-1*tr*[d4AA/n]*z5
          + 19/2*ep^-1*tr*[d4AA/n]*z4
          - 505937/1440*ep^-1*tr*[d4AA/n]*z3
          + 2017/80*ep^-1*tr*[d4AA/n]*z3^2
          - 944/15*ep^-1*cf*[d4RA/n]
          + 476/5*ep^-1*cf*[d4RA/n]*z7
          + 716/3*ep^-1*cf*[d4RA/n]*z5
          + 1544/15*ep^-1*cf*[d4RA/n]*z3
          + 288/5*ep^-1*cf*[d4RA/n]*z3^2
          - 4157/30*ep^-1*cf^4*tr
          - 128/5*ep^-1*cf^4*tr*z3
          + 9752/45*ep^-1*ca*[d4RA/n]
          + 784/5*ep^-1*ca*[d4RA/n]*z7
          + 220*ep^-1*ca*[d4RA/n]*z6
          + 6577/9*ep^-1*ca*[d4RA/n]*z5
          + 2072/5*ep^-1*ca*[d4RA/n]*z4
          - 93551/45*ep^-1*ca*[d4RA/n]*z3
          - 893/5*ep^-1*ca*[d4RA/n]*z3^2
          + 3759/5*ep^-1*ca*cf^3*tr
          - 672*ep^-1*ca*cf^3*tr*z7
          + 268/3*ep^-1*ca*cf^3*tr*z5
          + 6164/15*ep^-1*ca*cf^3*tr*z3
          - 1088107/810*ep^-1*ca^2*cf^2*tr
          + 672*ep^-1*ca^2*cf^2*tr*z7
          - 440*ep^-1*ca^2*cf^2*tr*z6
          + 1130*ep^-1*ca^2*cf^2*tr*z5
          + 1892/15*ep^-1*ca^2*cf^2*tr*z4
          - 183419/270*ep^-1*ca^2*cf^2*tr*z3
          - 176*ep^-1*ca^2*cf^2*tr*z3^2
          + 352669/360*ep^-1*ca^3*cf*tr
          - 16681/60*ep^-1*ca^3*cf*tr*z7
          + 220*ep^-1*ca^3*cf*tr*z6
          - 15056/15*ep^-1*ca^3*cf*tr*z5
          + 41143/120*ep^-1*ca^3*cf*tr*z4
          - 3333/16*ep^-1*ca^3*cf*tr*z3
          + 829/5*ep^-1*ca^3*cf*tr*z3^2
          - 262835267/311040*ep^-1*ca^4*tr
          + 224581/480*ep^-1*ca^4*tr*z7
          + 67515/256*ep^-1*ca^4*tr*z6
          - 1168205/2304*ep^-1*ca^4*tr*z5
          - 469403/1152*ep^-1*ca^4*tr*z4
          + 16523531/34560*ep^-1*ca^4*tr*z3
          + 887/1920*ep^-1*ca^4*tr*z3^2
          - 67/120*ep^-1*xil*tr*[d4AA/n]
          - 441/40*ep^-1*xil*tr*[d4AA/n]*z7
          + 475/64*ep^-1*xil*tr*[d4AA/n]*z6
          + 259/192*ep^-1*xil*tr*[d4AA/n]*z5
          - 1347/160*ep^-1*xil*tr*[d4AA/n]*z4
          + 4269/160*ep^-1*xil*tr*[d4AA/n]*z3
          - 357/160*ep^-1*xil*tr*[d4AA/n]*z3^2
          - 4/15*ep^-1*xil*ca*[d4RA/n]
          - 441/40*ep^-1*xil*ca*[d4RA/n]*z7
          - 15/2*ep^-1*xil*ca*[d4RA/n]*z6
          - 75/2*ep^-1*xil*ca*[d4RA/n]*z5
          + 18/5*ep^-1*xil*ca*[d4RA/n]*z4
          + 173/5*ep^-1*xil*ca*[d4RA/n]*z3
          + 42/5*ep^-1*xil*ca*[d4RA/n]*z3^2
          - 397/20*ep^-1*xil*ca^2*cf^2*tr
          + 15*ep^-1*xil*ca^2*cf^2*tr*z6
          + 69*ep^-1*xil*ca^2*cf^2*tr*z5
          - 111/20*ep^-1*xil*ca^2*cf^2*tr*z4
          - 219/4*ep^-1*xil*ca^2*cf^2*tr*z3
          + 6*ep^-1*xil*ca^2*cf^2*tr*z3^2
          + 149909/2160*ep^-1*xil*ca^3*cf*tr
          - 15/2*ep^-1*xil*ca^3*cf*tr*z6
          - 163/5*ep^-1*xil*ca^3*cf*tr*z5
          + 63/4*ep^-1*xil*ca^3*cf*tr*z4
          - 2063/60*ep^-1*xil*ca^3*cf*tr*z3
          - 9*ep^-1*xil*ca^3*cf*tr*z3^2
          + 795943/19440*ep^-1*xil*ca^4*tr
          + 1029/160*ep^-1*xil*ca^4*tr*z7
          - 325/1536*ep^-1*xil*ca^4*tr*z6
          - 1223513/23040*ep^-1*xil*ca^4*tr*z5
          - 10963/640*ep^-1*xil*ca^4*tr*z4
          + 484373/5760*ep^-1*xil*ca^4*tr*z3
          + 8221/1280*ep^-1*xil*ca^4*tr*z3^2
          - 37/240*ep^-1*xil^2*tr*[d4AA/n]
          - 25/16*ep^-1*xil^2*tr*[d4AA/n]*z6
          + 79/24*ep^-1*xil^2*tr*[d4AA/n]*z5
          - 3/5*ep^-1*xil^2*tr*[d4AA/n]*z4
          + 749/480*ep^-1*xil^2*tr*[d4AA/n]*z3
          + 33/20*ep^-1*xil^2*tr*[d4AA/n]*z3^2
          + 1439/240*ep^-1*xil^2*ca^3*cf*tr
          - 51/40*ep^-1*xil^2*ca^3*cf*tr*z4
          - 309/80*ep^-1*xil^2*ca^3*cf*tr*z3
          - 3/5*ep^-1*xil^2*ca^3*cf*tr*z3^2
          + 687401/311040*ep^-1*xil^2*ca^4*tr
          + 35/192*ep^-1*xil^2*ca^4*tr*z6
          + 311/960*ep^-1*xil^2*ca^4*tr*z5
          - 23/192*ep^-1*xil^2*ca^4*tr*z4
          + 164201/34560*ep^-1*xil^2*ca^4*tr*z3
          + 139/320*ep^-1*xil^2*ca^4*tr*z3^2
          - 55/192*ep^-1*xil^3*tr*[d4AA/n]*z6
          + 281/576*ep^-1*xil^3*tr*[d4AA/n]*z5
          - 1/160*ep^-1*xil^3*tr*[d4AA/n]*z4
          + 53/288*ep^-1*xil^3*tr*[d4AA/n]*z3
          + 17/480*ep^-1*xil^3*tr*[d4AA/n]*z3^2
          + 121/432*ep^-1*xil^3*ca^4*tr
          - 95/4608*ep^-1*xil^3*ca^4*tr*z6
          + 761/69120*ep^-1*xil^3*ca^4*tr*z5
          - 7/192*ep^-1*xil^3*ca^4*tr*z4
          + 221/3456*ep^-1*xil^3*ca^4*tr*z3
          - 59/11520*ep^-1*xil^3*ca^4*tr*z3^2
          )

       + a^5*nf^2 * (
          + 2221/180*ep^-5*ca^3*tr^2
          + 73/36*ep^-5*xil*ca^3*tr^2
          + 2/9*ep^-5*xil^2*ca^3*tr^2
          - 220/9*ep^-4*ca^2*cf*tr^2
          - 8963/135*ep^-4*ca^3*tr^2
          - 436/135*ep^-4*xil*ca^2*cf*tr^2
          - 248/27*ep^-4*xil*ca^3*tr^2
          - 2/9*ep^-4*xil^2*ca^2*cf*tr^2
          - 127/135*ep^-4*xil^2*ca^3*tr^2
          + 352/45*ep^-3*ca*cf^2*tr^2
          + 4658/45*ep^-3*ca^2*cf*tr^2
          - 116/15*ep^-3*ca^2*cf*tr^2*z3
          + 342479/2160*ep^-3*ca^3*tr^2
          + 117/20*ep^-3*ca^3*tr^2*z3
          + 7/9*ep^-3*xil*ca*cf^2*tr^2
          + 4807/405*ep^-3*xil*ca^2*cf*tr^2
          - 44/15*ep^-3*xil*ca^2*cf*tr^2*z3
          + 33781/2160*ep^-3*xil*ca^3*tr^2
          + 103/45*ep^-3*xil*ca^3*tr^2*z3
          + 14/27*ep^-3*xil^2*ca^2*cf*tr^2
          + 2029/1080*ep^-3*xil^2*ca^3*tr^2
          + 1/60*ep^-3*xil^2*ca^3*tr^2*z3
          + 512/45*ep^-2*tr*[d4RA/n]
          + 8*ep^-2*tr*[d4RA/n]*z5
          - 352/3*ep^-2*tr*[d4RA/n]*z3
          + 166/15*ep^-2*cf^3*tr^2
          + 440/9*ep^-2*ca*[d4RR/n]
          - 320/3*ep^-2*ca*[d4RR/n]*z3
          - 4033/54*ep^-2*ca*cf^2*tr^2
          - 16*ep^-2*ca*cf^2*tr^2*z5
          + 2852/45*ep^-2*ca*cf^2*tr^2*z3
          - 104219/810*ep^-2*ca^2*cf*tr^2
          + 8*ep^-2*ca^2*cf*tr^2*z5
          + 2/5*ep^-2*ca^2*cf*tr^2*z4
          - 530/9*ep^-2*ca^2*cf*tr^2*z3
          - 667649/2592*ep^-2*ca^3*tr^2
          + 22/3*ep^-2*ca^3*tr^2*z5
          - 9/40*ep^-2*ca^3*tr^2*z4
          - 497/180*ep^-2*ca^3*tr^2*z3
          + 88/9*ep^-2*xil*ca*[d4RR/n]
          - 64/3*ep^-2*xil*ca*[d4RR/n]*z3
          - 169/27*ep^-2*xil*ca*cf^2*tr^2
          + 88/9*ep^-2*xil*ca*cf^2*tr^2*z3
          - 3017/243*ep^-2*xil*ca^2*cf*tr^2
          + 58/5*ep^-2*xil*ca^2*cf*tr^2*z4
          - 922/45*ep^-2*xil*ca^2*cf*tr^2*z3
          - 35533/3240*ep^-2*xil*ca^3*tr^2
          - 257/30*ep^-2*xil*ca^3*tr^2*z4
          + 667/90*ep^-2*xil*ca^3*tr^2*z3
          - 11/54*ep^-2*xil^2*ca^2*cf*tr^2
          - 53749/38880*ep^-2*xil^2*ca^3*tr^2
          + 1/40*ep^-2*xil^2*ca^3*tr^2*z4
          + 3/5*ep^-2*xil^2*ca^3*tr^2*z3
          - 736/9*ep^-1*tr*[d4RA/n]
          - 80*ep^-1*tr*[d4RA/n]*z6
          + 944/9*ep^-1*tr*[d4RA/n]*z5
          - 128*ep^-1*tr*[d4RA/n]*z4
          + 37664/45*ep^-1*tr*[d4RA/n]*z3
          - 96/5*ep^-1*tr*[d4RA/n]*z3^2
          + 832/3*ep^-1*cf*[d4RR/n]
          - 2560/3*ep^-1*cf*[d4RR/n]*z5
          + 1024/3*ep^-1*cf*[d4RR/n]*z3
          - 5018/45*ep^-1*cf^3*tr^2
          + 928/3*ep^-1*cf^3*tr^2*z5
          - 2144/15*ep^-1*cf^3*tr^2*z3
          - 6328/15*ep^-1*ca*[d4RR/n]
          + 1312/9*ep^-1*ca*[d4RR/n]*z5
          - 160*ep^-1*ca*[d4RR/n]*z4
          + 7544/9*ep^-1*ca*[d4RR/n]*z3
          - 256/5*ep^-1*ca*[d4RR/n]*z3^2
          + 135571/540*ep^-1*ca*cf^2*tr^2
          + 160*ep^-1*ca*cf^2*tr^2*z6
          - 560*ep^-1*ca*cf^2*tr^2*z5
          - 44/15*ep^-1*ca*cf^2*tr^2*z4
          + 3380/27*ep^-1*ca*cf^2*tr^2*z3
          - 448/5*ep^-1*ca*cf^2*tr^2*z3^2
          - 92417/2430*ep^-1*ca^2*cf*tr^2
          - 80*ep^-1*ca^2*cf*tr^2*z6
          + 5008/15*ep^-1*ca^2*cf*tr^2*z5
          - 760/3*ep^-1*ca^2*cf*tr^2*z4
          + 20596/135*ep^-1*ca^2*cf*tr^2*z3
          + 928/5*ep^-1*ca^2*cf*tr^2*z3^2
          + 575909/1620*ep^-1*ca^3*tr^2
          - 220/3*ep^-1*ca^3*tr^2*z6
          - 2881/20*ep^-1*ca^3*tr^2*z5
          + 1929/10*ep^-1*ca^3*tr^2*z4
          - 39451/1080*ep^-1*ca^3*tr^2*z3
          - 1328/15*ep^-1*ca^3*tr^2*z3^2
          - 11861/1080*ep^-1*xil*ca^2*cf*tr^2
          - 16/5*ep^-1*xil*ca^2*cf*tr^2*z5
          - 27/5*ep^-1*xil*ca^2*cf*tr^2*z4
          + 271/15*ep^-1*xil*ca^2*cf*tr^2*z3
          - 108599/38880*ep^-1*xil*ca^3*tr^2
          + 473/60*ep^-1*xil*ca^3*tr^2*z5
          + 149/20*ep^-1*xil*ca^3*tr^2*z4
          - 9259/360*ep^-1*xil*ca^3*tr^2*z3
          + 1477/19440*ep^-1*xil^2*ca^3*tr^2
          - 7/90*ep^-1*xil^2*ca^3*tr^2*z5
          + 1/15*ep^-1*xil^2*ca^3*tr^2*z4
          - 317/540*ep^-1*xil^2*ca^3*tr^2*z3
          )

       + a^5*nf^3 * (
          - 382/135*ep^-5*ca^2*tr^3
          - 28/135*ep^-5*xil*ca^2*tr^3
          + 32/5*ep^-4*ca*cf*tr^3
          + 5714/405*ep^-4*ca^2*tr^3
          + 8/27*ep^-4*xil*ca*cf*tr^3
          + 334/405*ep^-4*xil*ca^2*tr^3
          - 8/3*ep^-3*cf^2*tr^3
          - 3184/135*ep^-3*ca*cf*tr^3
          + 32/15*ep^-3*ca*cf*tr^3*z3
          - 21247/810*ep^-3*ca^2*tr^3
          - 8/5*ep^-3*ca^2*tr^3*z3
          - 44/81*ep^-3*xil*ca*cf*tr^3
          - 77/135*ep^-3*xil*ca^2*tr^3
          - 704/45*ep^-2*tr*[d4RR/n]
          + 512/15*ep^-2*tr*[d4RR/n]*z3
          + 656/45*ep^-2*cf^2*tr^3
          - 704/45*ep^-2*cf^2*tr^3*z3
          + 9986/405*ep^-2*ca*cf*tr^3
          + 16/5*ep^-2*ca*cf*tr^3*z4
          + 208/45*ep^-2*ca*cf*tr^3*z3
          + 70013/2430*ep^-2*ca^2*tr^3
          - 12/5*ep^-2*ca^2*tr^3*z4
          + 1396/135*ep^-2*ca^2*tr^3*z3
          - 154/243*ep^-2*xil*ca*cf*tr^3
          - 10771/7290*ep^-2*xil*ca^2*tr^3
          + 88/45*ep^-2*xil*ca^2*tr^3*z3
          + 704/9*ep^-1*tr*[d4RR/n]
          + 256/3*ep^-1*tr*[d4RR/n]*z5
          + 256/5*ep^-1*tr*[d4RR/n]*z4
          - 2624/15*ep^-1*tr*[d4RR/n]*z3
          - 9922/405*ep^-1*cf^2*tr^3
          - 352/15*ep^-1*cf^2*tr^3*z4
          + 7616/135*ep^-1*cf^2*tr^3*z3
          - 16973/1215*ep^-1*ca*cf*tr^3
          - 256/15*ep^-1*ca*cf*tr^3*z5
          + 704/15*ep^-1*ca*cf*tr^3*z4
          - 7072/135*ep^-1*ca*cf*tr^3*z3
          - 61223/2430*ep^-1*ca^2*tr^3
          + 2176/45*ep^-1*ca^2*tr^3*z5
          - 392/45*ep^-1*ca^2*tr^3*z4
          - 5792/135*ep^-1*ca^2*tr^3*z3
          + 617/810*ep^-1*xil*ca^2*tr^3
          - 16/15*ep^-1*xil*ca^2*tr^3*z4
          + 16/135*ep^-1*xil*ca^2*tr^3*z3
          )

       + a^5*nf^4 * (
          + 32/135*ep^-5*ca*tr^4
          - 64/135*ep^-4*cf*tr^4
          - 80/81*ep^-4*ca*tr^4
          + 352/405*ep^-3*cf*tr^4
          + 328/405*ep^-3*ca*tr^4
          + 1232/1215*ep^-2*cf*tr^4
          + 92/1215*ep^-2*ca*tr^4
          + 64/135*ep^-2*ca*tr^4*z3
          - 856/1215*ep^-1*cf*tr^4
          - 128/135*ep^-1*cf*tr^4*z3
          + 2476/1215*ep^-1*ca*tr^4
          - 128/45*ep^-1*ca*tr^4*z4
          )

       + 1
         
 )


*--#] Z3 :
*--#[ Z3c :


 (


       + a * (
          + 3/4*ep^-1*ca
          - 1/4*ep^-1*xil*ca
          )

       + a^2 * (
          - 35/32*ep^-2*ca^2
          + 3/32*ep^-2*xil^2*ca^2
          + 95/96*ep^-1*ca^2
          + 1/32*ep^-1*xil*ca^2
          )

       + a^2*nf * (
          + 1/2*ep^-2*ca*tr
          - 5/12*ep^-1*ca*tr
          )

       + a^3 * (
          + 2765/1152*ep^-3*ca^3
          + 35/384*ep^-3*xil*ca^3
          - 9/128*ep^-3*xil^2*ca^3
          - 5/128*ep^-3*xil^3*ca^3
          - 15587/3456*ep^-2*ca^3
          + 5/96*ep^-2*xil*ca^3
          + 13/128*ep^-2*xil^2*ca^3
          + 1/48*ep^-2*xil^3*ca^3
          + 15817/5184*ep^-1*ca^3
          + 3/32*ep^-1*ca^3*z3
          - 17/96*ep^-1*xil*ca^3
          + 1/8*ep^-1*xil*ca^3*z3
          - 1/32*ep^-1*xil^2*ca^3
          + 1/32*ep^-1*xil^2*ca^3*z3
          - 1/64*ep^-1*xil^3*ca^3
          )

       + a^3*nf * (
          - 149/72*ep^-3*ca^2*tr
          - 1/24*ep^-3*xil*ca^2*tr
          + ep^-2*ca*cf*tr
          + 1405/432*ep^-2*ca^2*tr
          - 1/48*ep^-2*xil*ca^2*tr
          - 15/4*ep^-1*ca*cf*tr
          + 4*ep^-1*ca*cf*tr*z3
          - 97/324*ep^-1*ca^2*tr
          - 3*ep^-1*ca^2*tr*z3
          + 7/24*ep^-1*xil*ca^2*tr
          )

       + a^3*nf^2 * (
          + 4/9*ep^-3*ca*tr^2
          - 10/27*ep^-2*ca*tr^2
          - 35/81*ep^-1*ca*tr^2
          )

       + a^4 * (
          - 113365/18432*ep^-4*ca^4
          - 385/1152*ep^-4*xil*ca^4
          + 89/1024*ep^-4*xil^2*ca^4
          + 15/256*ep^-4*xil^3*ca^4
          + 35/2048*ep^-4*xil^4*ca^4
          + 475931/27648*ep^-3*ca^4
          + 4411/27648*ep^-3*xil*ca^4
          - 919/3072*ep^-3*xil^2*ca^4
          - 117/1024*ep^-3*xil^3*ca^4
          - 1/48*ep^-3*xil^4*ca^4
          - 3506935/165888*ep^-2*ca^4
          - 3/16*ep^-2*ca^4*z3
          + 22855/41472*ep^-2*xil*ca^4
          - 131/768*ep^-2*xil*ca^4*z3
          + 2525/6144*ep^-2*xil^2*ca^4
          - 11/384*ep^-2*xil^2*ca^4*z3
          + 43/512*ep^-2*xil^3*ca^4
          - 1/256*ep^-2*xil^3*ca^4*z3
          + 3/128*ep^-2*xil^4*ca^4
          - 69/128*ep^-1*[d4AA/n]
          - 10185/512*ep^-1*[d4AA/n]*z5
          + 609/32*ep^-1*[d4AA/n]*z3
          + 319561/18432*ep^-1*ca^4
          - 47665/4096*ep^-1*ca^4*z5
          - 99/256*ep^-1*ca^4*z4
          + 140743/18432*ep^-1*ca^4*z3
          - 3/32*ep^-1*xil*[d4AA/n]
          + 485/256*ep^-1*xil*[d4AA/n]*z5
          + 5/128*ep^-1*xil*[d4AA/n]*z3
          - 358511/497664*ep^-1*xil*ca^4
          - 1535/6144*ep^-1*xil*ca^4*z5
          - 221/512*ep^-1*xil*ca^4*z4
          + 1387/1536*ep^-1*xil*ca^4*z3
          - 3/128*ep^-1*xil^2*[d4AA/n]
          + 105/128*ep^-1*xil^2*[d4AA/n]*z5
          - 9/64*ep^-1*xil^2*[d4AA/n]*z3
          - 1867/18432*ep^-1*xil^2*ca^4
          + 45/512*ep^-1*xil^2*ca^4*z5
          - 1/8*ep^-1*xil^2*ca^4*z4
          + 33/256*ep^-1*xil^2*ca^4*z3
          + 175/256*ep^-1*xil^3*[d4AA/n]*z5
          - 47/128*ep^-1*xil^3*[d4AA/n]*z3
          - 155/6144*ep^-1*xil^3*ca^4
          + 395/6144*ep^-1*xil^3*ca^4*z5
          - 9/512*ep^-1*xil^3*ca^4*z4
          - 25/768*ep^-1*xil^3*ca^4*z3
          - 35/512*ep^-1*xil^4*[d4AA/n]*z5
          + 1/8*ep^-1*xil^4*[d4AA/n]*z3
          - 1/128*ep^-1*xil^4*ca^4
          + 35/12288*ep^-1*xil^4*ca^4*z5
          - 41/6144*ep^-1*xil^4*ca^4*z3
          )

       + a^4*nf * (
          + 493/64*ep^-4*ca^3*tr
          + 79/288*ep^-4*xil*ca^3*tr
          - 1/64*ep^-4*xil^2*ca^3*tr
          - 19/4*ep^-3*ca^2*cf*tr
          - 21713/1152*ep^-3*ca^3*tr
          - 1/16*ep^-3*xil*ca^2*cf*tr
          - 205/1728*ep^-3*xil*ca^3*tr
          + 37/384*ep^-3*xil^2*ca^3*tr
          - 3/8*ep^-2*ca*cf^2*tr
          + 55/4*ep^-2*ca^2*cf*tr
          - 8*ep^-2*ca^2*cf*tr*z3
          + 64709/3456*ep^-2*ca^3*tr
          + 195/32*ep^-2*ca^3*tr*z3
          - 7/16*ep^-2*xil*ca^2*cf*tr
          + 1/2*ep^-2*xil*ca^2*cf*tr*z3
          - 2741/5184*ep^-2*xil*ca^3*tr
          - 7/24*ep^-2*xil*ca^3*tr*z3
          - 47/192*ep^-2*xil^2*ca^3*tr
          + 1/96*ep^-2*xil^2*ca^3*tr*z3
          + 15*ep^-1*[d4RA/n]*z5
          - 12*ep^-1*[d4RA/n]*z3
          + 271/48*ep^-1*ca*cf^2*tr
          - 30*ep^-1*ca*cf^2*tr*z5
          + 37/2*ep^-1*ca*cf^2*tr*z3
          - 13171/864*ep^-1*ca^2*cf*tr
          + 15*ep^-1*ca^2*cf*tr*z5
          - 33/2*ep^-1*ca^2*cf*tr*z4
          + 22*ep^-1*ca^2*cf*tr*z3
          - 295855/20736*ep^-1*ca^3*tr
          + 55/4*ep^-1*ca^3*tr*z5
          + 801/64*ep^-1*ca^3*tr*z4
          - 3019/96*ep^-1*ca^3*tr*z3
          + 425/192*ep^-1*xil*ca^2*cf*tr
          - 3/4*ep^-1*xil*ca^2*cf*tr*z4
          - 1/2*ep^-1*xil*ca^2*cf*tr*z3
          - 4193/15552*ep^-1*xil*ca^3*tr
          + 11/16*ep^-1*xil*ca^3*tr*z4
          + 5/16*ep^-1*xil*ca^3*tr*z3
          + 217/2304*ep^-1*xil^2*ca^3*tr
          + 1/64*ep^-1*xil^2*ca^3*tr*z4
          + 1/16*ep^-1*xil^2*ca^3*tr*z3
          )

       + a^4*nf^2 * (
          - 77/24*ep^-4*ca^2*tr^2
          - 1/18*ep^-4*xil*ca^2*tr^2
          + 2*ep^-3*ca*cf*tr^2
          + 415/72*ep^-3*ca^2*tr^2
          + 1/108*ep^-3*xil*ca^2*tr^2
          - 11/2*ep^-2*ca*cf*tr^2
          + 4*ep^-2*ca*cf*tr^2*z3
          - 1585/864*ep^-2*ca^2*tr^2
          - 3*ep^-2*ca^2*tr^2*z3
          + 91/648*ep^-2*xil*ca^2*tr^2
          + 115/108*ep^-1*ca*cf*tr^2
          + 6*ep^-1*ca*cf*tr^2*z4
          - 10*ep^-1*ca*cf*tr^2*z3
          + 157/81*ep^-1*ca^2*tr^2
          - 9/2*ep^-1*ca^2*tr^2*z4
          + 15/2*ep^-1*ca^2*tr^2*z3
          + 779/3888*ep^-1*xil*ca^2*tr^2
          - 1/3*ep^-1*xil*ca^2*tr^2*z3
          )

       + a^4*nf^3 * (
          + 4/9*ep^-4*ca*tr^3
          - 10/27*ep^-3*ca*tr^3
          - 35/81*ep^-2*ca*tr^3
          - 83/162*ep^-1*ca*tr^3
          + 8/9*ep^-1*ca*tr^3*z3
          )

       + a^5 * (
          + 3786391/221184*ep^-5*ca^5
          + 8953/8192*ep^-5*xil*ca^5
          - 477/4096*ep^-5*xil^2*ca^5
          - 445/4096*ep^-5*xil^3*ca^5
          - 315/8192*ep^-5*xil^4*ca^5
          - 63/8192*ep^-5*xil^5*ca^5
          - 104979307/1658880*ep^-4*ca^5
          - 57193/34560*ep^-4*xil*ca^5
          + 4721/6144*ep^-4*xil^2*ca^5
          + 545/1536*ep^-4*xil^3*ca^5
          + 2061/20480*ep^-4*xil^4*ca^5
          + 39/2560*ep^-4*xil^5*ca^5
          + 1083603833/9953280*ep^-3*ca^5
          + 2357/5120*ep^-3*ca^5*z3
          - 1443049/3317760*ep^-3*xil*ca^5
          + 5041/15360*ep^-3*xil*ca^5*z3
          - 1912369/1105920*ep^-3*xil^2*ca^5
          + 407/9216*ep^-3*xil^2*ca^5*z3
          - 192119/368640*ep^-3*xil^3*ca^5
          - 25/3072*ep^-3*xil^3*ca^5*z3
          - 3733/30720*ep^-3*xil^4*ca^5
          - 1/256*ep^-3*xil^4*ca^5*z3
          - 233/10240*ep^-3*xil^5*ca^5
          + 19279/7680*ep^-2*ca*[d4AA/n]
          + 88949/2048*ep^-2*ca*[d4AA/n]*z5
          - 49121/640*ep^-2*ca*[d4AA/n]*z3
          - 1224469607/9953280*ep^-2*ca^5
          + 1248823/49152*ep^-2*ca^5*z5
          + 4323/5120*ep^-2*ca^5*z4
          - 18228749/1105920*ep^-2*ca^5*z3
          + 213/2560*ep^-2*xil*ca*[d4AA/n]
          - 12901/2048*ep^-2*xil*ca*[d4AA/n]*z5
          + 7133/2560*ep^-2*xil*ca*[d4AA/n]*z3
          + 4259269/995328*ep^-2*xil*ca^5
          - 64307/49152*ep^-2*xil*ca^5*z5
          + 7141/10240*ep^-2*xil*ca^5*z4
          - 120101/122880*ep^-2*xil*ca^5*z3
          + 67/2560*ep^-2*xil^2*ca*[d4AA/n]
          - 2545/1024*ep^-2*xil^2*ca*[d4AA/n]*z5
          + 4031/2560*ep^-2*xil^2*ca*[d4AA/n]*z3
          + 3717929/1658880*ep^-2*xil^2*ca^5
          - 17071/24576*ep^-2*xil^2*ca^5*z5
          + 965/6144*ep^-2*xil^2*ca^5*z4
          + 8971/30720*ep^-2*xil^2*ca^5*z3
          + 3/2560*ep^-2*xil^3*ca*[d4AA/n]
          - 2269/3072*ep^-2*xil^3*ca*[d4AA/n]*z5
          + 4129/7680*ep^-2*xil^3*ca*[d4AA/n]*z3
          + 64991/184320*ep^-2*xil^3*ca^5
          - 9119/73728*ep^-2*xil^3*ca^5*z5
          + 83/2048*ep^-2*xil^3*ca^5*z4
          + 835/9216*ep^-2*xil^3*ca^5*z3
          - 531/2048*ep^-2*xil^4*ca*[d4AA/n]*z5
          + 381/2560*ep^-2*xil^4*ca*[d4AA/n]*z3
          + 3791/40960*ep^-2*xil^4*ca^5
          - 499/16384*ep^-2*xil^4*ca^5*z5
          + 15/2048*ep^-2*xil^4*ca^5*z4
          + 1219/40960*ep^-2*xil^4*ca^5*z3
          + 99/2048*ep^-2*xil^5*ca*[d4AA/n]*z5
          - 3/40*ep^-2*xil^5*ca*[d4AA/n]*z3
          + 49/2560*ep^-2*xil^5*ca^5
          + 31/16384*ep^-2*xil^5*ca^5*z5
          + 79/40960*ep^-2*xil^5*ca^5*z3
          + 1429/2304*ep^-1*ca*[d4AA/n]
          + 6235831/40960*ep^-1*ca*[d4AA/n]*z7
          + 37345/256*ep^-1*ca*[d4AA/n]*z6
          - 704075/1536*ep^-1*ca*[d4AA/n]*z5
          - 5643/80*ep^-1*ca*[d4AA/n]*z4
          + 813841/3072*ep^-1*ca*[d4AA/n]*z3
          - 16887/5120*ep^-1*ca*[d4AA/n]*z3^2
          + 47894269/552960*ep^-1*ca^5
          + 194793683/983040*ep^-1*ca^5*z7
          + 524315/6144*ep^-1*ca^5*z6
          - 128829827/368640*ep^-1*ca^5*z5
          - 1604909/46080*ep^-1*ca^5*z4
          + 224465897/3317760*ep^-1*ca^5*z3
          + 567483/40960*ep^-1*ca^5*z3^2
          + 25421/23040*ep^-1*xil*ca*[d4AA/n]
          - 2790263/122880*ep^-1*xil*ca*[d4AA/n]*z7
          - 14065/2048*ep^-1*xil*ca*[d4AA/n]*z6
          + 68057/2048*ep^-1*xil*ca*[d4AA/n]*z5
          - 7683/2560*ep^-1*xil*ca*[d4AA/n]*z4
          + 2387/192*ep^-1*xil*ca*[d4AA/n]*z3
          - 2797/640*ep^-1*xil*ca*[d4AA/n]*z3^2
          - 15445693/1990656*ep^-1*xil*ca^5
          - 932911/2949120*ep^-1*xil*ca^5*z7
          + 219745/49152*ep^-1*xil*ca^5*z6
          + 475297/245760*ep^-1*xil*ca^5*z5
          - 679099/122880*ep^-1*xil*ca^5*z4
          + 791093/221184*ep^-1*xil*ca^5*z3
          + 36043/61440*ep^-1*xil*ca^5*z3^2
          + 83/1440*ep^-1*xil^2*ca*[d4AA/n]
          + 619507/61440*ep^-1*xil^2*ca*[d4AA/n]*z7
          - 2175/512*ep^-1*xil^2*ca*[d4AA/n]*z6
          + 14723/1536*ep^-1*xil^2*ca*[d4AA/n]*z5
          - 123/1280*ep^-1*xil^2*ca*[d4AA/n]*z4
          - 71329/7680*ep^-1*xil^2*ca*[d4AA/n]*z3
          + 5461/2560*ep^-1*xil^2*ca*[d4AA/n]*z3^2
          - 2373233/1658880*ep^-1*xil^2*ca^5
          - 87661/1474560*ep^-1*xil^2*ca^5*z7
          + 305/12288*ep^-1*xil^2*ca^5*z6
          + 55621/18432*ep^-1*xil^2*ca^5*z5
          - 1409/1280*ep^-1*xil^2*ca^5*z4
          - 447029/552960*ep^-1*xil^2*ca^5*z3
          + 2611/20480*ep^-1*xil^2*ca^5*z3^2
          + 523/7680*ep^-1*xil^3*ca*[d4AA/n]
          - 153293/61440*ep^-1*xil^3*ca*[d4AA/n]*z7
          - 10285/3072*ep^-1*xil^3*ca*[d4AA/n]*z6
          + 65711/9216*ep^-1*xil^3*ca*[d4AA/n]*z5
          + 2267/2560*ep^-1*xil^3*ca*[d4AA/n]*z4
          + 10429/23040*ep^-1*xil^3*ca*[d4AA/n]*z3
          - 133/192*ep^-1*xil^3*ca*[d4AA/n]*z3^2
          - 10147/184320*ep^-1*xil^3*ca^5
          + 49987/294912*ep^-1*xil^3*ca^5*z7
          - 21335/73728*ep^-1*xil^3*ca^5*z6
          + 145399/221184*ep^-1*xil^3*ca^5*z5
          - 287/6144*ep^-1*xil^3*ca^5*z4
          - 120107/276480*ep^-1*xil^3*ca^5*z3
          - 217/92160*ep^-1*xil^3*ca^5*z3^2
          + 22071/40960*ep^-1*xil^4*ca*[d4AA/n]*z7
          - 185/512*ep^-1*xil^4*ca*[d4AA/n]*z6
          + 1045/768*ep^-1*xil^4*ca*[d4AA/n]*z5
          - 39/640*ep^-1*xil^4*ca*[d4AA/n]*z4
          - 745/1024*ep^-1*xil^4*ca*[d4AA/n]*z3
          - 91/5120*ep^-1*xil^4*ca*[d4AA/n]*z3^2
          - 3877/61440*ep^-1*xil^4*ca^5
          - 47831/327680*ep^-1*xil^4*ca^5*z7
          - 745/12288*ep^-1*xil^4*ca^5*z6
          + 19247/73728*ep^-1*xil^4*ca^5*z5
          + 179/10240*ep^-1*xil^4*ca^5*z4
          - 3037/122880*ep^-1*xil^4*ca^5*z3
          - 2171/122880*ep^-1*xil^4*ca^5*z3^2
          + 2891/40960*ep^-1*xil^5*ca*[d4AA/n]*z7
          + 135/2048*ep^-1*xil^5*ca*[d4AA/n]*z6
          - 351/2048*ep^-1*xil^5*ca*[d4AA/n]*z5
          - 99/1280*ep^-1*xil^5*ca*[d4AA/n]*z4
          + 449/2560*ep^-1*xil^5*ca*[d4AA/n]*z3
          + 3/160*ep^-1*xil^5*ca*[d4AA/n]*z3^2
          - 1019/122880*ep^-1*xil^5*ca^5
          + 623/196608*ep^-1*xil^5*ca^5*z7
          - 85/16384*ep^-1*xil^5*ca^5*z6
          - 49/16384*ep^-1*xil^5*ca^5*z5
          + 201/40960*ep^-1*xil^5*ca^5*z4
          - 149/24576*ep^-1*xil^5*ca^5*z3
          - 3/20480*ep^-1*xil^5*ca^5*z3^2
          )

       + a^5*nf * (
          - 967709/34560*ep^-5*ca^4*tr
          - 4981/3840*ep^-5*xil*ca^4*tr
          + 9/256*ep^-5*xil^2*ca^4*tr
          + 5/256*ep^-5*xil^3*ca^4*tr
          + 3037/160*ep^-4*ca^3*cf*tr
          + 19341667/207360*ep^-4*ca^4*tr
          + 509/960*ep^-4*xil*ca^3*cf*tr
          + 13721/7680*ep^-4*xil*ca^4*tr
          - 3/64*ep^-4*xil^2*ca^3*cf*tr
          - 3413/7680*ep^-4*xil^2*ca^4*tr
          - 653/7680*ep^-4*xil^3*ca^4*tr
          + 307/160*ep^-3*ca^2*cf^2*tr
          - 120967/1920*ep^-3*ca^3*cf*tr
          + 2357/120*ep^-3*ca^3*cf*tr*z3
          - 18062597/124416*ep^-3*ca^4*tr
          - 1941/128*ep^-3*ca^4*tr*z3
          + 3/160*ep^-3*xil*ca^2*cf^2*tr
          + 419/960*ep^-3*xil*ca^3*cf*tr
          - 31/40*ep^-3*xil*ca^3*cf*tr*z3
          + 1219/1536*ep^-3*xil*ca^4*tr
          + 541/1920*ep^-3*xil*ca^4*tr*z3
          + 499/640*ep^-3*xil^2*ca^3*cf*tr
          - 3/4*ep^-3*xil^2*ca^3*cf*tr*z3
          + 34577/34560*ep^-3*xil^2*ca^4*tr
          + 3019/5760*ep^-3*xil^2*ca^4*tr*z3
          + 1087/5760*ep^-3*xil^3*ca^4*tr
          - 7/1920*ep^-3*xil^3*ca^4*tr*z3
          - 23/40*ep^-2*tr*[d4AA/n]
          - 679/32*ep^-2*tr*[d4AA/n]*z5
          + 203/10*ep^-2*tr*[d4AA/n]*z3
          - 128/15*ep^-2*ca*[d4RA/n]
          - 131/4*ep^-2*ca*[d4RA/n]*z5
          + 547/5*ep^-2*ca*[d4RA/n]*z3
          - 69/10*ep^-2*ca*cf^3*tr
          + 29483/2880*ep^-2*ca^2*cf^2*tr
          + 131/2*ep^-2*ca^2*cf^2*tr*z5
          - 5551/120*ep^-2*ca^2*cf^2*tr*z3
          + 1737809/25920*ep^-2*ca^3*cf*tr
          - 131/4*ep^-2*ca^3*cf*tr*z5
          + 1441/40*ep^-2*ca^3*cf*tr*z4
          - 3607/60*ep^-2*ca^3*cf*tr*z3
          + 204498233/1244160*ep^-2*ca^4*tr
          - 10863/256*ep^-2*ca^4*tr*z5
          - 7101/256*ep^-2*ca^4*tr*z4
          + 1516723/17280*ep^-2*ca^4*tr*z3
          - 3/40*ep^-2*xil*tr*[d4AA/n]
          + 97/64*ep^-2*xil*tr*[d4AA/n]*z5
          + 1/32*ep^-2*xil*tr*[d4AA/n]*z3
          + 9/4*ep^-2*xil*ca*[d4RA/n]*z5
          - 9/5*ep^-2*xil*ca*[d4RA/n]*z3
          + 267/320*ep^-2*xil*ca^2*cf^2*tr
          - 9/2*ep^-2*xil*ca^2*cf^2*tr*z5
          + 111/40*ep^-2*xil*ca^2*cf^2*tr*z3
          - 24107/3840*ep^-2*xil*ca^3*cf*tr
          + 9/4*ep^-2*xil*ca^3*cf*tr*z5
          - 93/80*ep^-2*xil*ca^3*cf*tr*z4
          + 87/20*ep^-2*xil*ca^3*cf*tr*z3
          - 100561/27648*ep^-2*xil*ca^4*tr
          + 2861/1536*ep^-2*xil*ca^4*tr*z5
          + 421/1280*ep^-2*xil*ca^4*tr*z4
          - 21/5*ep^-2*xil*ca^4*tr*z3
          - 1/80*ep^-2*xil^2*tr*[d4AA/n]
          + 7/16*ep^-2*xil^2*tr*[d4AA/n]*z5
          - 3/40*ep^-2*xil^2*tr*[d4AA/n]*z3
          - 665/256*ep^-2*xil^2*ca^3*cf*tr
          + 9/16*ep^-2*xil^2*ca^3*cf*tr*z4
          + 8/5*ep^-2*xil^2*ca^3*cf*tr*z3
          - 212297/414720*ep^-2*xil^2*ca^4*tr
          + 3/64*ep^-2*xil^2*ca^4*tr*z5
          - 1931/3840*ep^-2*xil^2*ca^4*tr*z4
          - 163/128*ep^-2*xil^2*ca^4*tr*z3
          + 35/192*ep^-2*xil^3*tr*[d4AA/n]*z5
          - 47/480*ep^-2*xil^3*tr*[d4AA/n]*z3
          - 6451/46080*ep^-2*xil^3*ca^4*tr
          + 79/4608*ep^-2*xil^3*ca^4*tr*z5
          - 7/1280*ep^-2*xil^3*ca^4*tr*z4
          - 77/1440*ep^-2*xil^3*ca^4*tr*z3
          + 191/120*ep^-1*tr*[d4AA/n]
          + 1057/8*ep^-1*tr*[d4AA/n]*z7
          - 3395/64*ep^-1*tr*[d4AA/n]*z6
          - 2323/64*ep^-1*tr*[d4AA/n]*z5
          + 609/20*ep^-1*tr*[d4AA/n]*z4
          - 52709/960*ep^-1*tr*[d4AA/n]*z3
          - 2017/160*ep^-1*tr*[d4AA/n]*z3^2
          - 8/15*ep^-1*cf*[d4RA/n]
          - 238/5*ep^-1*cf*[d4RA/n]*z7
          + 94*ep^-1*cf*[d4RA/n]*z5
          - 44/5*ep^-1*cf*[d4RA/n]*z3
          - 144/5*ep^-1*cf*[d4RA/n]*z3^2
          + 52/3*ep^-1*ca*[d4RA/n]
          - 392/5*ep^-1*ca*[d4RA/n]*z7
          - 110*ep^-1*ca*[d4RA/n]*z6
          + 2309/6*ep^-1*ca*[d4RA/n]*z5
          + 108/5*ep^-1*ca*[d4RA/n]*z4
          - 2279/6*ep^-1*ca*[d4RA/n]*z3
          + 893/10*ep^-1*ca*[d4RA/n]*z3^2
          - 21/5*ep^-1*ca*cf^3*tr
          + 336*ep^-1*ca*cf^3*tr*z7
          - 294*ep^-1*ca*cf^3*tr*z5
          - 78/5*ep^-1*ca*cf^3*tr*z3
          - 3119/540*ep^-1*ca^2*cf^2*tr
          - 336*ep^-1*ca^2*cf^2*tr*z7
          + 220*ep^-1*ca^2*cf^2*tr*z6
          - 413/3*ep^-1*ca^2*cf^2*tr*z5
          - 396/5*ep^-1*ca^2*cf^2*tr*z4
          + 27419/180*ep^-1*ca^2*cf^2*tr*z3
          + 88*ep^-1*ca^2*cf^2*tr*z3^2
          - 345017/4860*ep^-1*ca^3*cf*tr
          + 16681/120*ep^-1*ca^3*cf*tr*z7
          - 110*ep^-1*ca^3*cf*tr*z6
          + 1056/5*ep^-1*ca^3*cf*tr*z5
          - 11309/80*ep^-1*ca^3*cf*tr*z4
          + 19001/160*ep^-1*ca^3*cf*tr*z3
          - 829/10*ep^-1*ca^3*cf*tr*z3^2
          - 60298109/622080*ep^-1*ca^4*tr
          - 224581/960*ep^-1*ca^4*tr*z7
          - 67515/512*ep^-1*ca^4*tr*z6
          + 1734989/4608*ep^-1*ca^4*tr*z5
          + 2123143/11520*ep^-1*ca^4*tr*z4
          - 46881313/207360*ep^-1*ca^4*tr*z3
          - 887/3840*ep^-1*ca^4*tr*z3^2
          + 67/240*ep^-1*xil*tr*[d4AA/n]
          + 147/80*ep^-1*xil*tr*[d4AA/n]*z7
          + 485/128*ep^-1*xil*tr*[d4AA/n]*z6
          - 3299/384*ep^-1*xil*tr*[d4AA/n]*z5
          + 3/64*ep^-1*xil*tr*[d4AA/n]*z4
          - 6583/960*ep^-1*xil*tr*[d4AA/n]*z3
          + 869/320*ep^-1*xil*tr*[d4AA/n]*z3^2
          + 2/15*ep^-1*xil*ca*[d4RA/n]
          - 441/80*ep^-1*xil*ca*[d4RA/n]*z7
          - 15/4*ep^-1*xil*ca*[d4RA/n]*z6
          - 51/4*ep^-1*xil*ca*[d4RA/n]*z5
          + 9/5*ep^-1*xil*ca*[d4RA/n]*z4
          + 167/10*ep^-1*xil*ca*[d4RA/n]*z3
          - 1349/240*ep^-1*xil*ca^2*cf^2*tr
          + 15/2*ep^-1*xil*ca^2*cf^2*tr*z6
          + 21/2*ep^-1*xil*ca^2*cf^2*tr*z5
          - 111/40*ep^-1*xil*ca^2*cf^2*tr*z4
          - 503/40*ep^-1*xil*ca^2*cf^2*tr*z3
          + 3*ep^-1*xil*ca^2*cf^2*tr*z3^2
          + 14011/1728*ep^-1*xil*ca^3*cf*tr
          - 15/4*ep^-1*xil*ca^3*cf*tr*z6
          - 19/5*ep^-1*xil*ca^3*cf*tr*z5
          - 39/40*ep^-1*xil*ca^3*cf*tr*z4
          + 71/15*ep^-1*xil*ca^3*cf*tr*z3
          + 3/10*ep^-1*xil*ca^3*cf*tr*z3^2
          + 1816591/155520*ep^-1*xil*ca^4*tr
          + 931/320*ep^-1*xil*ca^4*tr*z7
          - 12095/3072*ep^-1*xil*ca^4*tr*z6
          - 537167/46080*ep^-1*xil*ca^4*tr*z5
          + 6501/1280*ep^-1*xil*ca^4*tr*z4
          + 49187/11520*ep^-1*xil*ca^4*tr*z3
          - 3031/1536*ep^-1*xil*ca^4*tr*z3^2
          + 37/480*ep^-1*xil^2*tr*[d4AA/n]
          + 35/32*ep^-1*xil^2*tr*[d4AA/n]*z6
          - 49/16*ep^-1*xil^2*tr*[d4AA/n]*z5
          - 9/80*ep^-1*xil^2*tr*[d4AA/n]*z4
          + 513/320*ep^-1*xil^2*tr*[d4AA/n]*z3
          - 6/5*ep^-1*xil^2*tr*[d4AA/n]*z3^2
          + 577/480*ep^-1*xil^2*ca^3*cf*tr
          - 33/80*ep^-1*xil^2*ca^3*cf*tr*z4
          - 63/160*ep^-1*xil^2*ca^3*cf*tr*z3
          + 3/10*ep^-1*xil^2*ca^3*cf*tr*z3^2
          + 9473/25920*ep^-1*xil^2*ca^4*tr
          + 15/128*ep^-1*xil^2*ca^4*tr*z6
          - 2669/1920*ep^-1*xil^2*ca^4*tr*z5
          + 13/32*ep^-1*xil^2*ca^4*tr*z4
          + 98551/69120*ep^-1*xil^2*ca^4*tr*z3
          - 397/1920*ep^-1*xil^2*ca^4*tr*z3^2
          + 175/384*ep^-1*xil^3*tr*[d4AA/n]*z6
          - 1049/1152*ep^-1*xil^3*tr*[d4AA/n]*z5
          - 47/320*ep^-1*xil^3*tr*[d4AA/n]*z4
          + 1223/2880*ep^-1*xil^3*tr*[d4AA/n]*z3
          + 7/960*ep^-1*xil^3*tr*[d4AA/n]*z3^2
          + 49/384*ep^-1*xil^3*ca^4*tr
          + 395/9216*ep^-1*xil^3*ca^4*tr*z6
          - 20993/138240*ep^-1*xil^3*ca^4*tr*z5
          - 49/1920*ep^-1*xil^3*ca^4*tr*z4
          + 7019/34560*ep^-1*xil^3*ca^4*tr*z3
          - 193/23040*ep^-1*xil^3*ca^4*tr*z3^2
          )

       + a^5*nf^2 * (
          + 24691/1440*ep^-5*ca^3*tr^2
          + 49/96*ep^-5*xil*ca^3*tr^2
          - 78/5*ep^-4*ca^2*cf*tr^2
          - 202723/4320*ep^-4*ca^3*tr^2
          - 13/60*ep^-4*xil*ca^2*cf*tr^2
          - 149/288*ep^-4*xil*ca^3*tr^2
          + 1/20*ep^-4*xil^2*ca^3*tr^2
          + 8/5*ep^-3*ca*cf^2*tr^2
          + 2831/60*ep^-3*ca^2*cf*tr^2
          - 277/15*ep^-3*ca^2*cf*tr^2*z3
          + 2755423/51840*ep^-3*ca^3*tr^2
          + 279/20*ep^-3*ca^3*tr^2*z3
          - 13/120*ep^-3*xil*ca^2*cf*tr^2
          + 1/5*ep^-3*xil*ca^2*cf*tr^2*z3
          - 2203/3456*ep^-3*xil*ca^3*tr^2
          - 1/12*ep^-3*xil*ca^3*tr^2*z3
          - 17/216*ep^-3*xil^2*ca^3*tr^2
          + 1/180*ep^-3*xil^2*ca^3*tr^2*z3
          + 16*ep^-2*tr*[d4RA/n]*z5
          - 64/5*ep^-2*tr*[d4RA/n]*z3
          + 176/15*ep^-2*ca*[d4RR/n]
          - 128/5*ep^-2*ca*[d4RR/n]*z3
          - 457/45*ep^-2*ca*cf^2*tr^2
          - 32*ep^-2*ca*cf^2*tr^2*z5
          + 616/15*ep^-2*ca*cf^2*tr^2*z3
          - 39739/810*ep^-2*ca^2*cf*tr^2
          + 16*ep^-2*ca^2*cf*tr^2*z5
          - 307/10*ep^-2*ca^2*cf*tr^2*z4
          + 1349/30*ep^-2*ca^2*cf*tr^2*z3
          - 566987/12960*ep^-2*ca^3*tr^2
          + 44/3*ep^-2*ca^3*tr^2*z5
          + 927/40*ep^-2*ca^3*tr^2*z4
          - 4637/72*ep^-2*ca^3*tr^2*z3
          + 71/30*ep^-2*xil*ca^2*cf*tr^2
          + 3/10*ep^-2*xil*ca^2*cf*tr^2*z4
          - 19/10*ep^-2*xil*ca^2*cf*tr^2*z3
          + 11509/25920*ep^-2*xil*ca^3*tr^2
          - 1/8*ep^-2*xil*ca^3*tr^2*z4
          + 47/24*ep^-2*xil*ca^3*tr^2*z3
          - 3793/25920*ep^-2*xil^2*ca^3*tr^2
          + 1/120*ep^-2*xil^2*ca^3*tr^2*z4
          + 17/60*ep^-2*xil^2*ca^3*tr^2*z3
          + 40*ep^-1*tr*[d4RA/n]*z6
          - 200/3*ep^-1*tr*[d4RA/n]*z5
          - 96/5*ep^-1*tr*[d4RA/n]*z4
          + 416/15*ep^-1*tr*[d4RA/n]*z3
          + 48/5*ep^-1*tr*[d4RA/n]*z3^2
          - 428/15*ep^-1*ca*[d4RR/n]
          - 48*ep^-1*ca*[d4RR/n]*z5
          + 48/5*ep^-1*ca*[d4RR/n]*z4
          + 436/15*ep^-1*ca*[d4RR/n]*z3
          + 128/5*ep^-1*ca*[d4RR/n]*z3^2
          + 53927/1080*ep^-1*ca*cf^2*tr^2
          - 80*ep^-1*ca*cf^2*tr^2*z6
          + 400/3*ep^-1*ca*cf^2*tr^2*z5
          + 198/5*ep^-1*ca*cf^2*tr^2*z4
          - 7588/45*ep^-1*ca*cf^2*tr^2*z3
          + 224/5*ep^-1*ca*cf^2*tr^2*z3^2
          + 5476/243*ep^-1*ca^2*cf*tr^2
          + 40*ep^-1*ca^2*cf*tr^2*z6
          - 568/5*ep^-1*ca^2*cf*tr^2*z5
          + 476/5*ep^-1*ca^2*cf*tr^2*z4
          + 976/45*ep^-1*ca^2*cf*tr^2*z3
          - 464/5*ep^-1*ca^2*cf*tr^2*z3^2
          - 41593/9720*ep^-1*ca^3*tr^2
          + 110/3*ep^-1*ca^3*tr^2*z6
          - 157/120*ep^-1*ca^3*tr^2*z5
          - 1199/12*ep^-1*ca^3*tr^2*z4
          + 187019/2160*ep^-1*ca^3*tr^2*z3
          + 664/15*ep^-1*ca^3*tr^2*z3^2
          - 8191/2160*ep^-1*xil*ca^2*cf*tr^2
          - 8/5*ep^-1*xil*ca^2*cf*tr^2*z5
          + 9/10*ep^-1*xil*ca^2*cf*tr^2*z4
          + 97/30*ep^-1*xil*ca^2*cf*tr^2*z3
          - 79501/38880*ep^-1*xil*ca^3*tr^2
          + 127/24*ep^-1*xil*ca^3*tr^2*z5
          + 1/2*ep^-1*xil*ca^3*tr^2*z4
          - 5057/720*ep^-1*xil*ca^3*tr^2*z3
          + 1063/6480*ep^-1*xil^2*ca^3*tr^2
          + 7/180*ep^-1*xil^2*ca^3*tr^2*z5
          + 1/20*ep^-1*xil^2*ca^3*tr^2*z4
          - 307/1080*ep^-1*xil^2*ca^3*tr^2*z3
          )

       + a^5*nf^3 * (
          - 629/135*ep^-5*ca^2*tr^3
          - 1/15*ep^-5*xil*ca^2*tr^3
          + 16/5*ep^-4*ca*cf*tr^3
          + 1439/162*ep^-4*ca^2*tr^3
          + 7/270*ep^-4*xil*ca^2*tr^3
          - 116/15*ep^-3*ca*cf*tr^3
          + 64/15*ep^-3*ca*cf*tr^3*z3
          - 16883/4860*ep^-3*ca^2*tr^3
          - 16/5*ep^-3*ca^2*tr^3*z3
          + 217/1620*ep^-3*xil*ca^2*tr^3
          + 62/405*ep^-2*ca*cf*tr^3
          + 32/5*ep^-2*ca*cf*tr^3*z4
          - 32/3*ep^-2*ca*cf*tr^3*z3
          + 4571/1944*ep^-2*ca^2*tr^3
          - 24/5*ep^-2*ca^2*tr^3*z4
          + 818/135*ep^-2*ca^2*tr^3*z3
          + 811/9720*ep^-2*xil*ca^2*tr^3
          - 2/15*ep^-2*xil*ca^2*tr^3*z3
          + 2953/486*ep^-1*ca*cf*tr^3
          + 128/15*ep^-1*ca*cf*tr^3*z5
          - 16*ep^-1*ca*cf*tr^3*z4
          + 232/45*ep^-1*ca*cf*tr^3*z3
          + 23837/4860*ep^-1*ca^2*tr^3
          - 928/45*ep^-1*ca^2*tr^3*z5
          + 364/45*ep^-1*ca^2*tr^3*z4
          + 764/81*ep^-1*ca^2*tr^3*z3
          + 569/2430*ep^-1*xil*ca^2*tr^3
          - 8/15*ep^-1*xil*ca^2*tr^3*z4
          + 32/135*ep^-1*xil*ca^2*tr^3*z3
          )

       + a^5*nf^4 * (
          + 64/135*ep^-5*ca*tr^4
          - 32/81*ep^-4*ca*tr^4
          - 112/243*ep^-3*ca*tr^4
          - 664/1215*ep^-2*ca*tr^4
          + 128/135*ep^-2*ca*tr^4*z3
          - 52/81*ep^-1*ca*tr^4
          + 64/45*ep^-1*ca*tr^4*z4
          - 64/81*ep^-1*ca*tr^4*z3
          )

       + 1
         
 )


*--#] Z3c :
*--#[ Z1ccg :


 (


       + a * (
          - 1/2*ep^-1*xil*ca
          )

       + a^2 * (
          + 3/8*ep^-2*xil*ca^2
          + 1/4*ep^-2*xil^2*ca^2
          - 5/16*ep^-1*xil*ca^2
          - 1/16*ep^-1*xil^2*ca^2
          )

       + a^3 * (
          - 31/48*ep^-3*xil*ca^3
          - 3/8*ep^-3*xil^2*ca^3
          - 1/8*ep^-3*xil^3*ca^3
          + 115/96*ep^-2*xil*ca^3
          + 1/2*ep^-2*xil^2*ca^3
          + 3/32*ep^-2*xil^3*ca^3
          - 67/64*ep^-1*xil*ca^3
          - 13/64*ep^-1*xil^2*ca^3
          - 5/96*ep^-1*xil^3*ca^3
          )

       + a^3*nf * (
          + 1/6*ep^-3*xil*ca^2*tr
          - 5/12*ep^-2*xil*ca^2*tr
          + 5/8*ep^-1*xil*ca^2*tr
          )

       + a^4 * (
          + 1643/1152*ep^-4*xil*ca^4
          + 151/192*ep^-4*xil^2*ca^4
          + 9/32*ep^-4*xil^3*ca^4
          + 1/16*ep^-4*xil^4*ca^4
          - 4699/1152*ep^-3*xil*ca^4
          - 697/384*ep^-3*xil^2*ca^4
          - 69/128*ep^-3*xil^3*ca^4
          - 11/128*ep^-3*xil^4*ca^4
          + 20027/3456*ep^-2*xil*ca^4
          + 9/128*ep^-2*xil*ca^4*z3
          + 2957/1536*ep^-2*xil^2*ca^4
          + 3/32*ep^-2*xil^2*ca^4*z3
          + 27/64*ep^-2*xil^3*ca^4
          + 3/128*ep^-2*xil^3*ca^4*z3
          + 127/1536*ep^-2*xil^4*ca^4
          + 15/4*ep^-1*xil*[d4AA/n]*z5
          - 111/32*ep^-1*xil*[d4AA/n]*z3
          - 635749/124416*ep^-1*xil*ca^4
          + 725/512*ep^-1*xil*ca^4*z5
          - 9/256*ep^-1*xil*ca^4*z4
          - 1039/768*ep^-1*xil*ca^4*z3
          + 15/64*ep^-1*xil^2*[d4AA/n]*z5
          - 33/64*ep^-1*xil^2*[d4AA/n]*z3
          - 3283/4608*ep^-1*xil^2*ca^4
          + 5/32*ep^-1*xil^2*ca^4*z5
          - 3/64*ep^-1*xil^2*ca^4*z4
          - 353/1536*ep^-1*xil^2*ca^4*z3
          + 15/32*ep^-1*xil^3*[d4AA/n]*z5
          - 3/8*ep^-1*xil^3*[d4AA/n]*z3
          - 91/512*ep^-1*xil^3*ca^4
          + 25/512*ep^-1*xil^3*ca^4*z5
          - 3/256*ep^-1*xil^3*ca^4*z4
          - 1/16*ep^-1*xil^3*ca^4*z3
          - 5/64*ep^-1*xil^4*[d4AA/n]*z5
          + 7/64*ep^-1*xil^4*[d4AA/n]*z3
          - 19/512*ep^-1*xil^4*ca^4
          - 5/768*ep^-1*xil^4*ca^4*z5
          - 1/1536*ep^-1*xil^4*ca^4*z3
          )

       + a^4*nf * (
          - 115/144*ep^-4*xil*ca^3*tr
          - 1/6*ep^-4*xil^2*ca^3*tr
          + 3/8*ep^-3*xil*ca^2*cf*tr
          + 5/2*ep^-3*xil*ca^3*tr
          + 23/48*ep^-3*xil^2*ca^3*tr
          - 25/8*ep^-2*xil*ca^2*cf*tr
          + 3*ep^-2*xil*ca^2*cf*tr*z3
          - 319/108*ep^-2*xil*ca^3*tr
          - 9/4*ep^-2*xil*ca^3*tr*z3
          - 73/96*ep^-2*xil^2*ca^3*tr
          + 161/24*ep^-1*xil*ca^2*cf*tr
          - 3/2*ep^-1*xil*ca^2*cf*tr*z4
          - 4*ep^-1*xil*ca^2*cf*tr*z3
          + 8255/15552*ep^-1*xil*ca^3*tr
          + 9/8*ep^-1*xil*ca^3*tr*z4
          + 53/16*ep^-1*xil*ca^3*tr*z3
          + 151/576*ep^-1*xil^2*ca^3*tr
          + 5/48*ep^-1*xil^2*ca^3*tr*z3
          )

       + a^4*nf^2 * (
          + 1/9*ep^-4*xil*ca^2*tr^2
          - 5/18*ep^-3*xil*ca^2*tr^2
          + 5/54*ep^-2*xil*ca^2*tr^2
          + 251/486*ep^-1*xil*ca^2*tr^2
          - 2/3*ep^-1*xil*ca^2*tr^2*z3
          )

       + a^5 * (
          - 8215/2304*ep^-5*xil*ca^5
          - 2201/1152*ep^-5*xil^2*ca^5
          - 89/128*ep^-5*xil^3*ca^5
          - 3/16*ep^-5*xil^4*ca^5
          - 1/32*ep^-5*xil^5*ca^5
          + 157093/11520*ep^-4*xil*ca^5
          + 3611/576*ep^-4*xil^2*ca^5
          + 259/128*ep^-4*xil^3*ca^5
          + 31/64*ep^-4*xil^4*ca^5
          + 83/1280*ep^-4*xil^5*ca^5
          - 905717/34560*ep^-3*xil*ca^5
          - 279/1280*ep^-3*xil*ca^5*z3
          - 172789/17280*ep^-3*xil^2*ca^5
          - 41/128*ep^-3*xil^2*ca^5*z3
          - 13919/5120*ep^-3*xil^3*ca^5
          - 199/1280*ep^-3*xil^3*ca^5*z3
          - 93/160*ep^-3*xil^4*ca^5
          - 9/320*ep^-3*xil^4*ca^5*z3
          - 1343/15360*ep^-3*xil^5*ca^5
          - 69/160*ep^-2*xil*ca*[d4AA/n]
          - 3237/128*ep^-2*xil*ca*[d4AA/n]*z5
          + 7647/320*ep^-2*xil*ca*[d4AA/n]*z3
          + 9124667/248832*ep^-2*xil*ca^5
          - 6579/512*ep^-2*xil*ca^5*z5
          - 567/2560*ep^-2*xil*ca^5*z4
          + 109739/11520*ep^-2*xil*ca^5*z3
          - 3/40*ep^-2*xil^2*ca*[d4AA/n]
          - 135/32*ep^-2*xil^2*ca*[d4AA/n]*z5
          + 381/64*ep^-2*xil^2*ca*[d4AA/n]*z3
          + 12728779/1244160*ep^-2*xil^2*ca^5
          - 481/192*ep^-2*xil^2*ca^5*z5
          - 51/256*ep^-2*xil^2*ca^5*z4
          + 72629/23040*ep^-2*xil^2*ca^5*z3
          - 3/160*ep^-2*xil^3*ca*[d4AA/n]
          - 59/128*ep^-2*xil^3*ca*[d4AA/n]*z5
          + 163/128*ep^-2*xil^3*ca*[d4AA/n]*z3
          + 8707/4608*ep^-2*xil^3*ca^5
          - 749/3072*ep^-2*xil^3*ca^5*z5
          - 27/2560*ep^-2*xil^3*ca^5*z4
          + 1783/3072*ep^-2*xil^3*ca^5*z3
          - 7/64*ep^-2*xil^4*ca*[d4AA/n]*z5
          + 7/40*ep^-2*xil^4*ca*[d4AA/n]*z3
          + 451/1024*ep^-2*xil^4*ca^5
          - 29/1536*ep^-2*xil^4*ca^5*z5
          + 3/640*ep^-2*xil^4*ca^5*z4
          + 61/768*ep^-2*xil^4*ca^5*z3
          + 5/64*ep^-2*xil^5*ca*[d4AA/n]*z5
          - 11/128*ep^-2*xil^5*ca*[d4AA/n]*z3
          + 1127/15360*ep^-2*xil^5*ca^5
          + 41/3072*ep^-2*xil^5*ca^5*z5
          - 13/3072*ep^-2*xil^5*ca^5*z3
          + 2707/1280*ep^-1*xil*ca*[d4AA/n]
          + 15127/3840*ep^-1*xil*ca*[d4AA/n]*z7
          - 13815/1024*ep^-1*xil*ca*[d4AA/n]*z6
          + 78251/1024*ep^-1*xil*ca*[d4AA/n]*z5
          + 4671/640*ep^-1*xil*ca*[d4AA/n]*z4
          - 84619/1536*ep^-1*xil*ca*[d4AA/n]*z3
          - 33027/2560*ep^-1*xil*ca*[d4AA/n]*z3^2
          - 8154107/207360*ep^-1*xil*ca^5
          - 3899651/184320*ep^-1*xil*ca^5*z7
          - 24835/8192*ep^-1*xil*ca^5*z6
          + 6246457/122880*ep^-1*xil*ca^5*z5
          + 168797/61440*ep^-1*xil*ca^5*z4
          - 4473667/276480*ep^-1*xil*ca^5*z3
          - 55351/20480*ep^-1*xil*ca^5*z3^2
          + 23/64*ep^-1*xil^2*ca*[d4AA/n]
          + 7469/640*ep^-1*xil^2*ca*[d4AA/n]*z7
          - 625/512*ep^-1*xil^2*ca*[d4AA/n]*z6
          + 6139/1536*ep^-1*xil^2*ca*[d4AA/n]*z5
          + 273/256*ep^-1*xil^2*ca*[d4AA/n]*z4
          - 3335/192*ep^-1*xil^2*ca*[d4AA/n]*z3
          + 2051/1280*ep^-1*xil^2*ca*[d4AA/n]*z3^2
          - 27767149/4976640*ep^-1*xil^2*ca^5
          + 19943/122880*ep^-1*xil^2*ca^5*z7
          - 1345/4096*ep^-1*xil^2*ca^5*z6
          + 215527/36864*ep^-1*xil^2*ca^5*z5
          + 2729/15360*ep^-1*xil^2*ca^5*z4
          - 149749/30720*ep^-1*xil^2*ca^5*z3
          - 1523/10240*ep^-1*xil^2*ca^5*z3^2
          + 101/1280*ep^-1*xil^3*ca*[d4AA/n]
          - 1477/640*ep^-1*xil^3*ca*[d4AA/n]*z7
          - 595/256*ep^-1*xil^3*ca*[d4AA/n]*z6
          + 2495/768*ep^-1*xil^3*ca*[d4AA/n]*z5
          + 123/128*ep^-1*xil^3*ca*[d4AA/n]*z4
          - 29/240*ep^-1*xil^3*ca*[d4AA/n]*z3
          - 243/640*ep^-1*xil^3*ca*[d4AA/n]*z3^2
          - 101747/138240*ep^-1*xil^3*ca^5
          + 8183/122880*ep^-1*xil^3*ca^5*z7
          - 1495/6144*ep^-1*xil^3*ca^5*z6
          + 4189/5760*ep^-1*xil^3*ca^5*z5
          + 43/512*ep^-1*xil^3*ca^5*z4
          - 8249/9216*ep^-1*xil^3*ca^5*z3
          + 19/960*ep^-1*xil^3*ca^5*z3^2
          - 217/1280*ep^-1*xil^4*ca*[d4AA/n]*z7
          - 115/512*ep^-1*xil^4*ca*[d4AA/n]*z6
          + 651/512*ep^-1*xil^4*ca*[d4AA/n]*z5
          - 39/1280*ep^-1*xil^4*ca*[d4AA/n]*z4
          - 527/640*ep^-1*xil^4*ca*[d4AA/n]*z3
          + 137/1280*ep^-1*xil^4*ca*[d4AA/n]*z3^2
          - 7393/30720*ep^-1*xil^4*ca^5
          - 27167/122880*ep^-1*xil^4*ca^5*z7
          - 305/12288*ep^-1*xil^4*ca^5*z6
          + 4273/20480*ep^-1*xil^4*ca^5*z5
          + 1/64*ep^-1*xil^4*ca^5*z4
          - 281/30720*ep^-1*xil^4*ca^5*z3
          - 251/30720*ep^-1*xil^4*ca^5*z3^2
          + 75/1024*ep^-1*xil^5*ca*[d4AA/n]*z6
          - 167/1024*ep^-1*xil^5*ca*[d4AA/n]*z5
          - 9/128*ep^-1*xil^5*ca*[d4AA/n]*z4
          + 369/2560*ep^-1*xil^5*ca*[d4AA/n]*z3
          + 87/2560*ep^-1*xil^5*ca*[d4AA/n]*z3^2
          - 729/20480*ep^-1*xil^5*ca^5
          + 441/40960*ep^-1*xil^5*ca^5*z7
          + 15/8192*ep^-1*xil^5*ca^5*z6
          - 781/24576*ep^-1*xil^5*ca^5*z5
          + 9/4096*ep^-1*xil^5*ca^5*z4
          - 3/10240*ep^-1*xil^5*ca^5*z3
          + 47/20480*ep^-1*xil^5*ca^5*z3^2
          )

       + a^5*nf * (
          + 251/80*ep^-5*xil*ca^4*tr
          + 133/144*ep^-5*xil^2*ca^4*tr
          + 1/8*ep^-5*xil^3*ca^4*tr
          - 473/240*ep^-4*xil*ca^3*cf*tr
          - 17767/1440*ep^-4*xil*ca^4*tr
          - 3/8*ep^-4*xil^2*ca^3*cf*tr
          - 131/40*ep^-4*xil^2*ca^4*tr
          - 17/40*ep^-4*xil^3*ca^4*tr
          - 3/20*ep^-3*xil*ca^2*cf^2*tr
          + 105/8*ep^-3*xil*ca^3*cf*tr
          - 93/10*ep^-3*xil*ca^3*cf*tr*z3
          + 10511/480*ep^-3*xil*ca^4*tr
          + 225/32*ep^-3*xil*ca^4*tr*z3
          + 131/40*ep^-3*xil^2*ca^3*cf*tr
          - 3*ep^-3*xil^2*ca^3*cf*tr*z3
          + 1303/270*ep^-3*xil^2*ca^4*tr
          + 23/10*ep^-3*xil^2*ca^4*tr*z3
          + 243/320*ep^-3*xil^3*ca^4*tr
          + 1/160*ep^-3*xil^3*ca^4*tr*z3
          + 3*ep^-2*xil*tr*[d4AA/n]*z5
          - 111/40*ep^-2*xil*tr*[d4AA/n]*z3
          + 12*ep^-2*xil*ca*[d4RA/n]*z5
          - 48/5*ep^-2*xil*ca*[d4RA/n]*z3
          + 557/120*ep^-2*xil*ca^2*cf^2*tr
          - 24*ep^-2*xil*ca^2*cf^2*tr*z5
          + 74/5*ep^-2*xil*ca^2*cf^2*tr*z3
          - 28919/864*ep^-2*xil*ca^3*cf*tr
          + 12*ep^-2*xil*ca^3*cf*tr*z5
          - 189/20*ep^-2*xil*ca^3*cf*tr*z4
          + 291/10*ep^-2*xil*ca^3*cf*tr*z3
          - 230563/8640*ep^-2*xil*ca^4*tr
          + 1553/128*ep^-2*xil*ca^4*tr*z5
          + 459/64*ep^-2*xil*ca^4*tr*z4
          - 11407/320*ep^-2*xil*ca^4*tr*z3
          + 1/8*ep^-2*xil^2*tr*[d4AA/n]*z5
          - 11/40*ep^-2*xil^2*tr*[d4AA/n]*z3
          - 2003/240*ep^-2*xil^2*ca^3*cf*tr
          + 3/2*ep^-2*xil^2*ca^3*cf*tr*z4
          + 29/5*ep^-2*xil^2*ca^3*cf*tr*z3
          - 87835/31104*ep^-2*xil^2*ca^4*tr
          + 1/12*ep^-2*xil^2*ca^4*tr*z5
          - 21/20*ep^-2*xil^2*ca^4*tr*z4
          - 2981/576*ep^-2*xil^2*ca^4*tr*z3
          + 1/8*ep^-2*xil^3*tr*[d4AA/n]*z5
          - 1/10*ep^-2*xil^3*tr*[d4AA/n]*z3
          - 3097/5760*ep^-2*xil^3*ca^4*tr
          + 5/384*ep^-2*xil^3*ca^4*tr*z5
          + 3/320*ep^-2*xil^3*ca^4*tr*z4
          - 59/480*ep^-2*xil^3*ca^4*tr*z3
          - 147/40*ep^-1*xil*tr*[d4AA/n]*z7
          + 15/2*ep^-1*xil*tr*[d4AA/n]*z6
          - 95/12*ep^-1*xil*tr*[d4AA/n]*z5
          - 333/80*ep^-1*xil*tr*[d4AA/n]*z4
          + 389/60*ep^-1*xil*tr*[d4AA/n]*z3
          + 8/5*ep^-1*xil*tr*[d4AA/n]*z3^2
          - 441/40*ep^-1*xil*ca*[d4RA/n]*z7
          - 15/2*ep^-1*xil*ca*[d4RA/n]*z6
          - 63/2*ep^-1*xil*ca*[d4RA/n]*z5
          + 18/5*ep^-1*xil*ca*[d4RA/n]*z4
          + 34*ep^-1*xil*ca*[d4RA/n]*z3
          + 21/5*ep^-1*xil*ca*[d4RA/n]*z3^2
          - 3731/240*ep^-1*xil*ca^2*cf^2*tr
          + 15*ep^-1*xil*ca^2*cf^2*tr*z6
          + 45*ep^-1*xil*ca^2*cf^2*tr*z5
          - 111/20*ep^-1*xil*ca^2*cf^2*tr*z4
          - 799/20*ep^-1*xil*ca^2*cf^2*tr*z3
          + 6*ep^-1*xil*ca^2*cf^2*tr*z3^2
          + 13699/320*ep^-1*xil*ca^3*cf*tr
          - 15/2*ep^-1*xil*ca^3*cf*tr*z6
          - 201/10*ep^-1*xil*ca^3*cf*tr*z5
          + 69/10*ep^-1*xil*ca^3*cf*tr*z4
          - 299/24*ep^-1*xil*ca^3*cf*tr*z3
          - 21/5*ep^-1*xil*ca^3*cf*tr*z3^2
          + 5000363/155520*ep^-1*xil*ca^4*tr
          + 49/8*ep^-1*xil*ca^4*tr*z7
          - 1035/256*ep^-1*xil*ca^4*tr*z6
          - 44017/1152*ep^-1*xil*ca^4*tr*z5
          - 2231/640*ep^-1*xil*ca^4*tr*z4
          + 13339/288*ep^-1*xil*ca^4*tr*z3
          + 2377/1920*ep^-1*xil*ca^4*tr*z3^2
          + 5/16*ep^-1*xil^2*tr*[d4AA/n]*z6
          - 17/12*ep^-1*xil^2*tr*[d4AA/n]*z5
          - 33/80*ep^-1*xil^2*tr*[d4AA/n]*z4
          + 143/60*ep^-1*xil^2*tr*[d4AA/n]*z3
          - 3/8*ep^-1*xil^2*tr*[d4AA/n]*z3^2
          + 21/5*ep^-1*xil^2*ca^3*cf*tr
          - 21/20*ep^-1*xil^2*ca^3*cf*tr*z4
          - 93/40*ep^-1*xil^2*ca^3*cf*tr*z3
          + 914753/622080*ep^-1*xil^2*ca^4*tr
          + 5/24*ep^-1*xil^2*ca^4*tr*z6
          - 393/320*ep^-1*xil^2*ca^4*tr*z5
          + 133/384*ep^-1*xil^2*ca^4*tr*z4
          + 2737/720*ep^-1*xil^2*ca^4*tr*z3
          + 1/96*ep^-1*xil^2*ca^4*tr*z3^2
          + 5/16*ep^-1*xil^3*tr*[d4AA/n]*z6
          - 2/3*ep^-1*xil^3*tr*[d4AA/n]*z5
          - 3/20*ep^-1*xil^3*tr*[d4AA/n]*z4
          + 31/60*ep^-1*xil^3*tr*[d4AA/n]*z3
          + 1/40*ep^-1*xil^3*tr*[d4AA/n]*z3^2
          + 925/3456*ep^-1*xil^3*ca^4*tr
          + 25/768*ep^-1*xil^3*ca^4*tr*z6
          - 281/1920*ep^-1*xil^3*ca^4*tr*z5
          - 7/160*ep^-1*xil^3*ca^4*tr*z4
          + 677/2880*ep^-1*xil^3*ca^4*tr*z3
          - 7/640*ep^-1*xil^3*ca^4*tr*z3^2
          )

       + a^5*nf^2 * (
          - 11/12*ep^-5*xil*ca^3*tr^2
          - 1/9*ep^-5*xil^2*ca^3*tr^2
          + 17/30*ep^-4*xil*ca^2*cf*tr^2
          + 115/36*ep^-4*xil*ca^3*tr^2
          + 14/45*ep^-4*xil^2*ca^3*tr^2
          - 53/15*ep^-3*xil*ca^2*cf*tr^2
          + 12/5*ep^-3*xil*ca^2*cf*tr^2*z3
          - 184/45*ep^-3*xil*ca^3*tr^2
          - 9/5*ep^-3*xil*ca^3*tr^2*z3
          - 89/540*ep^-3*xil^2*ca^3*tr^2
          + 4063/540*ep^-2*xil*ca^2*cf*tr^2
          + 18/5*ep^-2*xil*ca^2*cf*tr^2*z4
          - 56/5*ep^-2*xil*ca^2*cf*tr^2*z3
          + 17903/6480*ep^-2*xil*ca^3*tr^2
          - 27/10*ep^-2*xil*ca^3*tr^2*z4
          + 619/60*ep^-2*xil*ca^3*tr^2*z3
          - 4741/9720*ep^-2*xil^2*ca^3*tr^2
          + 13/18*ep^-2*xil^2*ca^3*tr^2*z3
          - 557/60*ep^-1*xil*ca^2*cf*tr^2
          - 16/5*ep^-1*xil*ca^2*cf*tr^2*z5
          - 9/5*ep^-1*xil*ca^2*cf*tr^2*z4
          + 184/15*ep^-1*xil*ca^2*cf*tr^2*z3
          - 267601/77760*ep^-1*xil*ca^3*tr^2
          + 277/30*ep^-1*xil*ca^3*tr^2*z5
          + 169/40*ep^-1*xil*ca^3*tr^2*z4
          - 1193/60*ep^-1*xil*ca^3*tr^2*z3
          + 1571/7776*ep^-1*xil^2*ca^3*tr^2
          + 1/12*ep^-1*xil^2*ca^3*tr^2*z4
          - 26/45*ep^-1*xil^2*ca^3*tr^2*z3
          )

       + a^5*nf^3 * (
          + 4/45*ep^-5*xil*ca^2*tr^3
          - 2/9*ep^-4*xil*ca^2*tr^3
          + 2/27*ep^-3*xil*ca^2*tr^3
          + 4/1215*ep^-2*xil*ca^2*tr^3
          + 8/45*ep^-2*xil*ca^2*tr^3*z3
          + 2989/4860*ep^-1*xil*ca^2*tr^3
          - 16/15*ep^-1*xil*ca^2*tr^3*z4
          + 8/27*ep^-1*xil*ca^2*tr^3*z3
          )

       + 1
         
 )


*--#] Z1ccg :
*--#[ Z2 :


 (


       + a * (
          - ep^-1*xil*cf
          )

       + a^2 * (
          + 3/4*ep^-2*xil*ca*cf
          + 1/2*ep^-2*xil^2*cf^2
          + 1/4*ep^-2*xil^2*ca*cf
          + 3/4*ep^-1*cf^2
          - 25/8*ep^-1*ca*cf
          - ep^-1*xil*ca*cf
          - 1/8*ep^-1*xil^2*ca*cf
          )

       + a^2*nf * (
          + ep^-1*cf*tr
          )

       + a^3 * (
          - 31/24*ep^-3*xil*ca^2*cf
          - 3/4*ep^-3*xil^2*ca*cf^2
          - 3/8*ep^-3*xil^2*ca^2*cf
          - 1/6*ep^-3*xil^3*cf^3
          - 1/4*ep^-3*xil^3*ca*cf^2
          - 1/12*ep^-3*xil^3*ca^2*cf
          - 11/6*ep^-2*ca*cf^2
          + 275/36*ep^-2*ca^2*cf
          - 3/4*ep^-2*xil*cf^3
          + 25/8*ep^-2*xil*ca*cf^2
          + 73/24*ep^-2*xil*ca^2*cf
          + ep^-2*xil^2*ca*cf^2
          + 3/4*ep^-2*xil^2*ca^2*cf
          + 1/8*ep^-2*xil^3*ca*cf^2
          + 1/8*ep^-2*xil^3*ca^2*cf
          - 1/2*ep^-1*cf^3
          + 143/12*ep^-1*ca*cf^2
          - 4*ep^-1*ca*cf^2*z3
          - 9155/432*ep^-1*ca^2*cf
          + 23/8*ep^-1*ca^2*cf*z3
          - 263/96*ep^-1*xil*ca^2*cf
          - 1/4*ep^-1*xil*ca^2*cf*z3
          - 13/32*ep^-1*xil^2*ca^2*cf
          - 1/8*ep^-1*xil^2*ca^2*cf*z3
          - 5/48*ep^-1*xil^3*ca^2*cf
          )

       + a^3*nf * (
          + 1/3*ep^-3*xil*ca*cf*tr
          + 2/3*ep^-2*cf^2*tr
          - 47/9*ep^-2*ca*cf*tr
          - ep^-2*xil*cf^2*tr
          - ep^-2*xil*ca*cf*tr
          - ep^-1*cf^2*tr
          + 287/27*ep^-1*ca*cf*tr
          + 17/12*ep^-1*xil*ca*cf*tr
          )

       + a^3*nf^2 * (
          + 8/9*ep^-2*cf*tr^2
          - 20/27*ep^-1*cf*tr^2
          )

       + a^4 * (
          + 1643/576*ep^-4*xil*ca^3*cf
          + 151/96*ep^-4*xil^2*ca^2*cf^2
          + 151/192*ep^-4*xil^2*ca^3*cf
          + 3/8*ep^-4*xil^3*ca*cf^3
          + 9/16*ep^-4*xil^3*ca^2*cf^2
          + 3/16*ep^-4*xil^3*ca^3*cf
          + 1/24*ep^-4*xil^4*cf^4
          + 1/8*ep^-4*xil^4*ca*cf^3
          + 11/96*ep^-4*xil^4*ca^2*cf^2
          + 1/32*ep^-4*xil^4*ca^3*cf
          + 121/24*ep^-3*ca^2*cf^2
          - 3025/144*ep^-3*ca^3*cf
          + 115/48*ep^-3*xil*ca*cf^3
          - 2875/288*ep^-3*xil*ca^2*cf^2
          - 11041/1152*ep^-3*xil*ca^3*cf
          + 3/8*ep^-3*xil^2*cf^4
          - 11/8*ep^-3*xil^2*ca*cf^3
          - 439/96*ep^-3*xil^2*ca^2*cf^2
          - 305/128*ep^-3*xil^2*ca^3*cf
          - 1/2*ep^-3*xil^3*ca*cf^3
          - 35/32*ep^-3*xil^3*ca^2*cf^2
          - 35/64*ep^-3*xil^3*ca^3*cf
          - 1/16*ep^-3*xil^4*ca*cf^3
          - 5/32*ep^-3*xil^4*ca^2*cf^2
          - 5/64*ep^-3*xil^4*ca^3*cf
          + 9/32*ep^-2*cf^4
          - 31/32*ep^-2*ca*cf^3
          - 12341/384*ep^-2*ca^2*cf^2
          + 11*ep^-2*ca^2*cf^2*z3
          + 131305/1728*ep^-2*ca^3*cf
          - 253/32*ep^-2*ca^3*cf*z3
          + 1/2*ep^-2*xil*cf^4
          - 38/3*ep^-2*xil*ca*cf^3
          + 4*ep^-2*xil*ca*cf^3*z3
          + 10505/432*ep^-2*xil*ca^2*cf^2
          - 23/8*ep^-2*xil*ca^2*cf^2*z3
          + 99875/6912*ep^-2*xil*ca^3*cf
          + 133/192*ep^-2*xil*ca^3*cf*z3
          - 3/32*ep^-2*xil^2*ca*cf^3
          + 697/192*ep^-2*xil^2*ca^2*cf^2
          + 1/4*ep^-2*xil^2*ca^2*cf^2*z3
          + 2239/768*ep^-2*xil^2*ca^3*cf
          + 41/96*ep^-2*xil^2*ca^3*cf*z3
          + 17/32*ep^-2*xil^3*ca^2*cf^2
          + 1/8*ep^-2*xil^3*ca^2*cf^2*z3
          + 5/8*ep^-2*xil^3*ca^3*cf
          + 5/64*ep^-2*xil^3*ca^3*cf*z3
          + 43/384*ep^-2*xil^4*ca^2*cf^2
          + 7/64*ep^-2*xil^4*ca^3*cf
          + 67/4*ep^-1*[d4RA/nr]
          + 855/32*ep^-1*[d4RA/nr]*z5
          - 1113/32*ep^-1*[d4RA/nr]*z3
          + 1027/32*ep^-1*cf^4
          - 160*ep^-1*cf^4*z5
          + 100*ep^-1*cf^4*z3
          - 5131/48*ep^-1*ca*cf^3
          + 360*ep^-1*ca*cf^3*z5
          - 212*ep^-1*ca*cf^3*z3
          + 23885/144*ep^-1*ca^2*cf^2
          - 785/4*ep^-1*ca^2*cf^2*z5
          + 33/2*ep^-1*ca^2*cf^2*z4
          + 421/8*ep^-1*ca^2*cf^2*z3
          - 95261/648*ep^-1*ca^3*cf
          + 4145/128*ep^-1*ca^3*cf*z5
          - 759/64*ep^-1*ca^3*cf*z4
          + 6209/256*ep^-1*ca^3*cf*z3
          - 1/4*ep^-1*xil*[d4RA/nr]
          + 55/4*ep^-1*xil*[d4RA/nr]*z5
          - 101/8*ep^-1*xil*[d4RA/nr]*z3
          - 3/4*ep^-1*xil*ca^2*cf^2
          - 5/4*ep^-1*xil*ca^2*cf^2*z5
          + 7/8*ep^-1*xil*ca^2*cf^2*z3
          - 1596947/124416*ep^-1*xil*ca^3*cf
          + 575/96*ep^-1*xil*ca^3*cf*z5
          + 97/128*ep^-1*xil*ca^3*cf*z4
          - 909/128*ep^-1*xil*ca^3*cf*z3
          + 35/16*ep^-1*xil^2*[d4RA/nr]*z5
          - 11/16*ep^-1*xil^2*[d4RA/nr]*z3
          - 6467/4608*ep^-1*xil^2*ca^3*cf
          + 95/192*ep^-1*xil^2*ca^3*cf*z5
          + 17/64*ep^-1*xil^2*ca^3*cf*z4
          - 189/128*ep^-1*xil^2*ca^3*cf*z3
          + 3/8*ep^-1*xil^3*[d4RA/nr]*z3
          - 149/384*ep^-1*xil^3*ca^3*cf
          + 3/128*ep^-1*xil^3*ca^3*cf*z4
          - 21/128*ep^-1*xil^3*ca^3*cf*z3
          - 5/32*ep^-1*xil^4*[d4RA/nr]*z5
          + 7/32*ep^-1*xil^4*[d4RA/nr]*z3
          - 19/256*ep^-1*xil^4*ca^3*cf
          - 5/384*ep^-1*xil^4*ca^3*cf*z5
          - 1/768*ep^-1*xil^4*ca^3*cf*z3
          )

       + a^4*nf * (
          - 115/72*ep^-4*xil*ca^2*cf*tr
          - 1/3*ep^-4*xil^2*ca*cf^2*tr
          - 1/6*ep^-4*xil^2*ca^2*cf*tr
          - 11/3*ep^-3*ca*cf^2*tr
          + 22*ep^-3*ca^2*cf*tr
          - 2/3*ep^-3*xil*cf^3*tr
          + 121/18*ep^-3*xil*ca*cf^2*tr
          + 835/144*ep^-3*xil*ca^2*cf*tr
          + 1/2*ep^-3*xil^2*cf^3*tr
          + 5/4*ep^-3*xil^2*ca*cf^2*tr
          + 7/12*ep^-3*xil^2*ca^2*cf*tr
          + 7/4*ep^-2*cf^3*tr
          + 187/24*ep^-2*ca*cf^2*tr
          - 4*ep^-2*ca*cf^2*tr*z3
          - 9577/144*ep^-2*ca^2*cf*tr
          + 23/8*ep^-2*ca^2*cf*tr*z3
          + ep^-2*xil*cf^3*tr
          - 3943/216*ep^-2*xil*ca*cf^2*tr
          + 6*ep^-2*xil*ca*cf^2*tr*z3
          - 6469/864*ep^-2*xil*ca^2*cf*tr
          - 14/3*ep^-2*xil*ca^2*cf*tr*z3
          - 37/24*ep^-2*xil^2*ca*cf^2*tr
          - 11/12*ep^-2*xil^2*ca^2*cf*tr
          - 1/24*ep^-2*xil^2*ca^2*cf*tr*z3
          - 32*ep^-1*[d4RR/nr]
          - 19/3*ep^-1*cf^3*tr
          + 16*ep^-1*cf^3*tr*z3
          + 53/72*ep^-1*ca*cf^2*tr
          - 40*ep^-1*ca*cf^2*tr*z5
          - 6*ep^-1*ca*cf^2*tr*z4
          + 18371/216*ep^-1*ca^2*cf*tr
          + 20*ep^-1*ca^2*cf*tr*z5
          + 69/16*ep^-1*ca^2*cf*tr*z4
          + 3/8*ep^-1*ca^2*cf*tr*z3
          + 767/48*ep^-1*xil*ca*cf^2*tr
          - 3*ep^-1*xil*ca*cf^2*tr*z4
          - 11*ep^-1*xil*ca*cf^2*tr*z3
          + 37093/15552*ep^-1*xil*ca^2*cf*tr
          + 2*ep^-1*xil*ca^2*cf*tr*z4
          + 37/4*ep^-1*xil*ca^2*cf*tr*z3
          + 109/288*ep^-1*xil^2*ca^2*cf*tr
          - 1/16*ep^-1*xil^2*ca^2*cf*tr*z4
          + 7/24*ep^-1*xil^2*ca^2*cf*tr*z3
          )

       + a^4*nf^2 * (
          + 2/9*ep^-4*xil*ca*cf*tr^2
          + 2/3*ep^-3*cf^2*tr^2
          - 23/3*ep^-3*ca*cf*tr^2
          - 8/9*ep^-3*xil*cf^2*tr^2
          - 2/3*ep^-3*xil*ca*cf*tr^2
          + 3/2*ep^-2*cf^2*tr^2
          + 16*ep^-2*ca*cf*tr^2
          + 20/27*ep^-2*xil*cf^2*tr^2
          + 8/27*ep^-2*xil*ca*cf*tr^2
          - 76/9*ep^-1*cf^2*tr^2
          + 8*ep^-1*cf^2*tr^2*z3
          - 293/36*ep^-1*ca*cf*tr^2
          - 8*ep^-1*ca*cf*tr^2*z3
          + 269/243*ep^-1*xil*ca*cf*tr^2
          - 4/3*ep^-1*xil*ca*cf*tr^2*z3
          )

       + a^4*nf^3 * (
          + 8/9*ep^-3*cf*tr^3
          - 20/27*ep^-2*cf*tr^3
          - 70/81*ep^-1*cf*tr^3
          )

       + a^5 * (
          - 8215/1152*ep^-5*xil*ca^4*cf
          - 2201/576*ep^-5*xil^2*ca^3*cf^2
          - 2201/1152*ep^-5*xil^2*ca^4*cf
          - 89/96*ep^-5*xil^3*ca^2*cf^3
          - 89/64*ep^-5*xil^3*ca^3*cf^2
          - 89/192*ep^-5*xil^3*ca^4*cf
          - 1/8*ep^-5*xil^4*ca*cf^4
          - 3/8*ep^-5*xil^4*ca^2*cf^3
          - 11/32*ep^-5*xil^4*ca^3*cf^2
          - 3/32*ep^-5*xil^4*ca^4*cf
          - 1/120*ep^-5*xil^5*cf^5
          - 1/24*ep^-5*xil^5*ca*cf^4
          - 7/96*ep^-5*xil^5*ca^2*cf^3
          - 5/96*ep^-5*xil^5*ca^3*cf^2
          - 1/80*ep^-5*xil^5*ca^4*cf
          - 1331/90*ep^-4*ca^3*cf^2
          + 6655/108*ep^-4*ca^4*cf
          - 709/96*ep^-4*xil*ca^2*cf^3
          + 17725/576*ep^-4*xil*ca^3*cf^2
          + 355261/11520*ep^-4*xil*ca^4*cf
          - 71/48*ep^-4*xil^2*ca*cf^4
          + 781/144*ep^-4*xil^2*ca^2*cf^3
          + 18707/1152*ep^-4*xil^2*ca^3*cf^2
          + 17699/2304*ep^-4*xil^2*ca^4*cf
          - 1/8*ep^-4*xil^3*cf^5
          + 1/3*ep^-4*xil^3*ca*cf^4
          + 287/96*ep^-4*xil^3*ca^2*cf^3
          + 1729/384*ep^-4*xil^3*ca^3*cf^2
          + 353/192*ep^-4*xil^3*ca^4*cf
          + 1/6*ep^-4*xil^4*ca*cf^4
          + 23/32*ep^-4*xil^4*ca^2*cf^3
          + 23/24*ep^-4*xil^4*ca^3*cf^2
          + 233/640*ep^-4*xil^4*ca^4*cf
          + 1/48*ep^-4*xil^5*ca*cf^4
          + 3/32*ep^-4*xil^5*ca^2*cf^3
          + 23/192*ep^-4*xil^5*ca^3*cf^2
          + 7/160*ep^-4*xil^5*ca^4*cf
          - 11/8*ep^-3*ca*cf^4
          + 297/40*ep^-3*ca^2*cf^3
          + 46651/480*ep^-3*ca^3*cf^2
          - 484/15*ep^-3*ca^3*cf^2*z3
          - 356191/1296*ep^-3*ca^4*cf
          + 2783/120*ep^-3*ca^4*cf*z3
          - 9/32*ep^-3*xil*cf^5
          + 19/32*ep^-3*xil*ca*cf^4
          + 17353/384*ep^-3*xil*ca^2*cf^3
          - 14*ep^-3*xil*ca^2*cf^3*z3
          - 188395/1728*ep^-3*xil*ca^3*cf^2
          + 161/16*ep^-3*xil*ca^3*cf^2*z3
          - 4354751/69120*ep^-3*xil*ca^4*cf
          - 3487/1920*ep^-3*xil*ca^4*cf*z3
          - 1/4*ep^-3*xil^2*cf^5
          + 79/12*ep^-3*xil^2*ca*cf^4
          - 2*ep^-3*xil^2*ca*cf^4*z3
          - 8597/864*ep^-3*xil^2*ca^2*cf^3
          + 7/16*ep^-3*xil^2*ca^2*cf^3*z3
          - 194521/6912*ep^-3*xil^2*ca^3*cf^2
          - 31/192*ep^-3*xil^2*ca^3*cf^2*z3
          - 954373/69120*ep^-3*xil^2*ca^4*cf
          - 1291/1152*ep^-3*xil^2*ca^4*cf*z3
          + 3/32*ep^-3*xil^3*ca*cf^4
          - 13/6*ep^-3*xil^3*ca^2*cf^3
          - 1/8*ep^-3*xil^3*ca^2*cf^3*z3
          - 1389/256*ep^-3*xil^3*ca^3*cf^2
          - 7/12*ep^-3*xil^3*ca^3*cf^2*z3
          - 2413/768*ep^-3*xil^3*ca^4*cf
          - 607/1920*ep^-3*xil^3*ca^4*cf*z3
          - 21/64*ep^-3*xil^4*ca^2*cf^3
          - 1/16*ep^-3*xil^4*ca^2*cf^3*z3
          - 131/128*ep^-3*xil^4*ca^3*cf^2
          - 7/64*ep^-3*xil^4*ca^3*cf^2*z3
          - 81/128*ep^-3*xil^4*ca^4*cf
          - 27/640*ep^-3*xil^4*ca^4*cf*z3
          - 23/384*ep^-3*xil^5*ca^2*cf^3
          - 29/192*ep^-3*xil^5*ca^3*cf^2
          - 27/320*ep^-3*xil^5*ca^4*cf
          - 3/8*ep^-2*cf^5
          - 737/15*ep^-2*ca*[d4RA/nr]
          - 627/8*ep^-2*ca*[d4RA/nr]*z5
          + 4081/40*ep^-2*ca*[d4RA/nr]*z3
          - 10037/120*ep^-2*ca*cf^4
          + 1408/3*ep^-2*ca*cf^4*z5
          - 889/3*ep^-2*ca*cf^4*z3
          + 759823/2880*ep^-2*ca^2*cf^3
          - 1056*ep^-2*ca^2*cf^3*z5
          + 305531/480*ep^-2*ca^2*cf^3*z3
          - 8937673/17280*ep^-2*ca^3*cf^2
          + 1727/3*ep^-2*ca^3*cf^2*z5
          - 242/5*ep^-2*ca^3*cf^2*z4
          - 26141/192*ep^-2*ca^3*cf^2*z3
          + 779378/1215*ep^-2*ca^4*cf
          - 9119/96*ep^-2*ca^4*cf*z5
          + 2783/80*ep^-2*ca^4*cf*z4
          - 87067/960*ep^-2*ca^4*cf*z3
          - 67/4*ep^-2*xil*cf*[d4RA/nr]
          - 855/32*ep^-2*xil*cf*[d4RA/nr]*z5
          + 1113/32*ep^-2*xil*cf*[d4RA/nr]*z3
          - 69/80*ep^-2*xil*cf*[d4AA/n]
          - 2037/64*ep^-2*xil*cf*[d4AA/n]*z5
          + 609/20*ep^-2*xil*cf*[d4AA/n]*z3
          - 1027/32*ep^-2*xil*cf^5
          + 160*ep^-2*xil*cf^5*z5
          - 100*ep^-2*xil*cf^5*z3
          + 5/8*ep^-2*xil*ca*[d4RA/nr]
          - 275/8*ep^-2*xil*ca*[d4RA/nr]*z5
          + 505/16*ep^-2*xil*ca*[d4RA/nr]*z3
          + 5155/48*ep^-2*xil*ca*cf^4
          - 360*ep^-2*xil*ca*cf^4*z5
          + 212*ep^-2*xil*ca*cf^4*z3
          - 207175/1152*ep^-2*xil*ca^2*cf^3
          + 785/4*ep^-2*xil*ca^2*cf^3*z5
          - 33/2*ep^-2*xil*ca^2*cf^3*z4
          - 781/16*ep^-2*xil*ca^2*cf^3*z3
          + 3704197/20736*ep^-2*xil*ca^3*cf^2
          - 3745/128*ep^-2*xil*ca^3*cf^2*z5
          + 759/64*ep^-2*xil*ca^3*cf^2*z4
          - 7305/256*ep^-2*xil*ca^3*cf^2*z3
          + 110306771/1244160*ep^-2*xil*ca^4*cf
          - 51599/1536*ep^-2*xil*ca^4*cf*z5
          - 3217/1280*ep^-2*xil*ca^4*cf*z4
          + 18095/576*ep^-2*xil*ca^4*cf*z3
          + 1/4*ep^-2*xil^2*cf*[d4RA/nr]
          - 55/4*ep^-2*xil^2*cf*[d4RA/nr]*z5
          + 101/8*ep^-2*xil^2*cf*[d4RA/nr]*z3
          - 3/20*ep^-2*xil^2*cf*[d4AA/n]
          - 95/32*ep^-2*xil^2*cf*[d4AA/n]*z5
          + 449/80*ep^-2*xil^2*cf*[d4AA/n]*z3
          + 1/40*ep^-2*xil^2*ca*[d4RA/nr]
          - 283/48*ep^-2*xil^2*ca*[d4RA/nr]*z5
          + 161/60*ep^-2*xil^2*ca*[d4RA/nr]*z3
          + 1/16*ep^-2*xil^2*ca*cf^4
          - 401/384*ep^-2*xil^2*ca^2*cf^3
          + 5/4*ep^-2*xil^2*ca^2*cf^3*z5
          - 15/32*ep^-2*xil^2*ca^2*cf^3*z3
          + 12173281/622080*ep^-2*xil^2*ca^3*cf^2
          - 563/96*ep^-2*xil^2*ca^3*cf^2*z5
          - 97/128*ep^-2*xil^2*ca^3*cf^2*z4
          + 4669/640*ep^-2*xil^2*ca^3*cf^2*z3
          + 3852833/248832*ep^-2*xil^2*ca^4*cf
          - 9877/2304*ep^-2*xil^2*ca^4*cf*z5
          - 967/768*ep^-2*xil^2*ca^4*cf*z4
          + 10367/1280*ep^-2*xil^2*ca^4*cf*z3
          - 35/16*ep^-2*xil^3*cf*[d4RA/nr]*z5
          + 11/16*ep^-2*xil^3*cf*[d4RA/nr]*z3
          - 3/80*ep^-2*xil^3*cf*[d4AA/n]
          + 15/16*ep^-2*xil^3*cf*[d4AA/n]*z5
          + 3/5*ep^-2*xil^3*cf*[d4AA/n]*z3
          - 7/16*ep^-2*xil^3*ca*[d4RA/nr]*z5
          - 19/40*ep^-2*xil^3*ca*[d4RA/nr]*z3
          - 5/64*ep^-2*xil^3*ca^2*cf^3
          + 11417/4608*ep^-2*xil^3*ca^3*cf^2
          - 95/192*ep^-2*xil^3*ca^3*cf^2*z5
          - 17/64*ep^-2*xil^3*ca^3*cf^2*z4
          + 209/128*ep^-2*xil^3*ca^3*cf^2*z3
          + 22789/7680*ep^-2*xil^3*ca^4*cf
          - 5/24*ep^-2*xil^3*ca^4*cf*z5
          - 277/1280*ep^-2*xil^3*ca^4*cf*z4
          + 4967/3840*ep^-2*xil^3*ca^4*cf*z3
          - 3/8*ep^-2*xil^4*cf*[d4RA/nr]*z3
          + 11/32*ep^-2*xil^4*cf*[d4AA/n]*z5
          + 1/80*ep^-2*xil^4*cf*[d4AA/n]*z3
          + 3/16*ep^-2*xil^4*ca*[d4RA/nr]*z5
          - 3/8*ep^-2*xil^4*ca*[d4RA/nr]*z3
          + 139/256*ep^-2*xil^4*ca^3*cf^2
          - 3/128*ep^-2*xil^4*ca^3*cf^2*z4
          + 23/128*ep^-2*xil^4*ca^3*cf^2*z3
          + 1289/1920*ep^-2*xil^4*ca^4*cf
          + 31/768*ep^-2*xil^4*ca^4*cf*z5
          - 21/1280*ep^-2*xil^4*ca^4*cf*z4
          + 463/3840*ep^-2*xil^4*ca^4*cf*z3
          + 5/32*ep^-2*xil^5*cf*[d4RA/nr]*z5
          - 7/32*ep^-2*xil^5*cf*[d4RA/nr]*z3
          + 1/64*ep^-2*xil^5*cf*[d4AA/n]*z5
          + 1/40*ep^-2*xil^5*cf*[d4AA/n]*z3
          + 1/16*ep^-2*xil^5*ca*[d4RA/nr]*z5
          - 7/80*ep^-2*xil^5*ca*[d4RA/nr]*z3
          + 67/768*ep^-2*xil^5*ca^3*cf^2
          + 5/384*ep^-2*xil^5*ca^3*cf^2*z5
          + 1/768*ep^-2*xil^5*ca^3*cf^2*z3
          + 33/320*ep^-2*xil^5*ca^4*cf
          + 31/1536*ep^-2*xil^5*ca^4*cf*z5
          - 7/768*ep^-2*xil^5*ca^4*cf*z3
          - 113/30*ep^-1*cf*[d4RA/nr]
          + 125447/40*ep^-1*cf*[d4RA/nr]*z7
          - 203*ep^-1*cf*[d4RA/nr]*z5
          - 17554/5*ep^-1*cf*[d4RA/nr]*z3
          + 4884/5*ep^-1*cf*[d4RA/nr]*z3^2
          + 397/24*ep^-1*cf*[d4AA/n]
          - 781753/960*ep^-1*cf*[d4AA/n]*z7
          + 291769/384*ep^-1*cf*[d4AA/n]*z5
          - 135731/960*ep^-1*cf*[d4AA/n]*z3
          - 3577/320*ep^-1*cf*[d4AA/n]*z3^2
          - 4977/40*ep^-1*cf^5
          + 47628/5*ep^-1*cf^5*z7
          - 4520*ep^-1*cf^5*z5
          - 3200*ep^-1*cf^5*z3
          - 2496/5*ep^-1*cf^5*z3^2
          + 173959/720*ep^-1*ca*[d4RA/nr]
          - 3016307/1280*ep^-1*ca*[d4RA/nr]*z7
          - 3135/16*ep^-1*ca*[d4RA/nr]*z6
          - 121885/96*ep^-1*ca*[d4RA/nr]*z5
          + 12243/80*ep^-1*ca*[d4RA/nr]*z4
          + 574393/160*ep^-1*ca*[d4RA/nr]*z3
          - 3387/4*ep^-1*ca*[d4RA/nr]*z3^2
          + 835739/720*ep^-1*ca*cf^4
          - 123977/5*ep^-1*ca*cf^4*z7
          + 3520/3*ep^-1*ca*cf^4*z6
          + 49792/9*ep^-1*ca*cf^4*z5
          - 440*ep^-1*ca*cf^4*z4
          + 530884/45*ep^-1*ca*cf^4*z3
          + 24632/15*ep^-1*ca*cf^4*z3^2
          - 165443/72*ep^-1*ca^2*cf^3
          + 1789067/80*ep^-1*ca^2*cf^3*z7
          - 2640*ep^-1*ca^2*cf^3*z6
          + 37759/12*ep^-1*ca^2*cf^3*z5
          + 4664/5*ep^-1*ca^2*cf^3*z4
          - 1365227/90*ep^-1*ca^2*cf^3*z3
          - 18097/10*ep^-1*ca^2*cf^3*z3^2
          + 42214139/19440*ep^-1*ca^3*cf^2
          - 9074513/960*ep^-1*ca^3*cf^2*z7
          + 8635/6*ep^-1*ca^3*cf^2*z6
          - 5957573/1440*ep^-1*ca^3*cf^2*z5
          - 763/4*ep^-1*ca^3*cf^2*z4
          + 5503507/720*ep^-1*ca^3*cf^2*z3
          + 78041/120*ep^-1*ca^3*cf^2*z3^2
          - 368712343/311040*ep^-1*ca^4*cf
          + 312820991/184320*ep^-1*ca^4*cf*z7
          - 45595/192*ep^-1*ca^4*cf*z6
          + 16237513/15360*ep^-1*ca^4*cf*z5
          - 87067/640*ep^-1*ca^4*cf*z4
          - 46196783/34560*ep^-1*ca^4*cf*z3
          - 4711/128*ep^-1*ca^4*cf*z3^2
          + 16/5*ep^-1*xil*cf*[d4RA/nr]
          - 3409/40*ep^-1*xil*cf*[d4RA/nr]*z7
          + 64*ep^-1*xil*cf*[d4RA/nr]*z5
          - 168/5*ep^-1*xil*cf*[d4RA/nr]*z3
          + 207/5*ep^-1*xil*cf*[d4RA/nr]*z3^2
          + 2563/640*ep^-1*xil*cf*[d4AA/n]
          + 100793/768*ep^-1*xil*cf*[d4AA/n]*z7
          + 10185/512*ep^-1*xil*cf*[d4AA/n]*z6
          + 21121/1536*ep^-1*xil*cf*[d4AA/n]*z5
          - 1827/160*ep^-1*xil*cf*[d4AA/n]*z4
          - 93293/1280*ep^-1*xil*cf*[d4AA/n]*z3
          - 85523/1280*ep^-1*xil*cf*[d4AA/n]*z3^2
          - 547/240*ep^-1*xil*ca*[d4RA/nr]
          + 140567/1280*ep^-1*xil*ca*[d4RA/nr]*z7
          - 1375/16*ep^-1*xil*ca*[d4RA/nr]*z6
          + 5713/48*ep^-1*xil*ca*[d4RA/nr]*z5
          + 1515/32*ep^-1*xil*ca*[d4RA/nr]*z4
          - 43091/480*ep^-1*xil*ca*[d4RA/nr]*z3
          - 459/10*ep^-1*xil*ca*[d4RA/nr]*z3^2
          + 103/20*ep^-1*xil*ca^2*cf^3
          + 1239/80*ep^-1*xil*ca^2*cf^3*z7
          + 85/4*ep^-1*xil*ca^2*cf^3*z5
          - 31*ep^-1*xil*ca^2*cf^3*z3
          - 9/10*ep^-1*xil*ca^2*cf^3*z3^2
          - 4543/480*ep^-1*xil*ca^3*cf^2
          - 76363/1920*ep^-1*xil*ca^3*cf^2*z7
          + 125/16*ep^-1*xil*ca^3*cf^2*z6
          - 3227/48*ep^-1*xil*ca^3*cf^2*z5
          - 105/32*ep^-1*xil*ca^3*cf^2*z4
          + 2579/30*ep^-1*xil*ca^3*cf^2*z3
          - 99/80*ep^-1*xil*ca^3*cf^2*z3^2
          - 235222787/2488320*ep^-1*xil*ca^4*cf
          - 3638453/184320*ep^-1*xil*ca^4*cf*z7
          - 317005/12288*ep^-1*xil*ca^4*cf*z6
          + 32270251/184320*ep^-1*xil*ca^4*cf*z5
          + 147049/6144*ep^-1*xil*ca^4*cf*z4
          - 3156731/27648*ep^-1*xil*ca^4*cf*z3
          - 241909/30720*ep^-1*xil*ca^4*cf*z3^2
          - 1/10*ep^-1*xil^2*cf*[d4RA/nr]
          + 161/20*ep^-1*xil^2*cf*[d4RA/nr]*z7
          - 4*ep^-1*xil^2*cf*[d4RA/nr]*z5
          - 4*ep^-1*xil^2*cf*[d4RA/nr]*z3
          - 3/5*ep^-1*xil^2*cf*[d4RA/nr]*z3^2
          + 23/32*ep^-1*xil^2*cf*[d4AA/n]
          - 2121/640*ep^-1*xil^2*cf*[d4AA/n]*z7
          + 475/256*ep^-1*xil^2*cf*[d4AA/n]*z6
          + 11575/768*ep^-1*xil^2*cf*[d4AA/n]*z5
          - 1347/640*ep^-1*xil^2*cf*[d4AA/n]*z4
          - 1857/160*ep^-1*xil^2*cf*[d4AA/n]*z3
          - 2853/640*ep^-1*xil^2*cf*[d4AA/n]*z3^2
          - 7/80*ep^-1*xil^2*ca*[d4RA/nr]
          + 6741/1280*ep^-1*xil^2*ca*[d4RA/nr]*z7
          - 1415/96*ep^-1*xil^2*ca*[d4RA/nr]*z6
          + 9253/288*ep^-1*xil^2*ca*[d4RA/nr]*z5
          + 161/40*ep^-1*xil^2*ca*[d4RA/nr]*z4
          - 6727/720*ep^-1*xil^2*ca*[d4RA/nr]*z3
          - 617/240*ep^-1*xil^2*ca*[d4RA/nr]*z3^2
          - 241/480*ep^-1*xil^2*ca^3*cf^2
          - 3647/1920*ep^-1*xil^2*ca^3*cf^2*z7
          + 5/16*ep^-1*xil^2*ca^3*cf^2*z6
          + 49/96*ep^-1*xil^2*ca^3*cf^2*z5
          - 21/160*ep^-1*xil^2*ca^3*cf^2*z4
          + 47/48*ep^-1*xil^2*ca^3*cf^2*z3
          + 9/80*ep^-1*xil^2*ca^3*cf^2*z3^2
          - 2525755/248832*ep^-1*xil^2*ca^4*cf
          - 17913/10240*ep^-1*xil^2*ca^4*cf*z7
          - 44015/18432*ep^-1*xil^2*ca^4*cf*z6
          + 750001/55296*ep^-1*xil^2*ca^4*cf*z5
          + 3159/640*ep^-1*xil^2*ca^4*cf*z4
          - 2097473/138240*ep^-1*xil^2*ca^4*cf*z3
          - 32603/46080*ep^-1*xil^2*ca^4*cf*z3^2
          + 101/640*ep^-1*xil^3*cf*[d4AA/n]
          - 3731/3840*ep^-1*xil^3*cf*[d4AA/n]*z7
          - 75/128*ep^-1*xil^3*cf*[d4AA/n]*z6
          + 787/384*ep^-1*xil^3*cf*[d4AA/n]*z5
          - 9/40*ep^-1*xil^3*cf*[d4AA/n]*z4
          - 763/480*ep^-1*xil^3*cf*[d4AA/n]*z3
          + 9/320*ep^-1*xil^3*cf*[d4AA/n]*z3^2
          + 1/80*ep^-1*xil^3*ca*[d4RA/nr]
          + 1393/1280*ep^-1*xil^3*ca*[d4RA/nr]*z7
          - 35/32*ep^-1*xil^3*ca*[d4RA/nr]*z6
          + 59/32*ep^-1*xil^3*ca*[d4RA/nr]*z5
          - 57/80*ep^-1*xil^3*ca*[d4RA/nr]*z4
          + 65/48*ep^-1*xil^3*ca*[d4RA/nr]*z3
          + 31/80*ep^-1*xil^3*ca*[d4RA/nr]*z3^2
          - 253643/138240*ep^-1*xil^3*ca^4*cf
          - 175/2304*ep^-1*xil^3*ca^4*cf*z7
          - 275/1536*ep^-1*xil^3*ca^4*cf*z6
          + 12511/11520*ep^-1*xil^3*ca^4*cf*z5
          + 433/640*ep^-1*xil^3*ca^4*cf*z4
          - 48799/23040*ep^-1*xil^3*ca^4*cf*z3
          - 193/1920*ep^-1*xil^3*ca^4*cf*z3^2
          - 791/960*ep^-1*xil^4*cf*[d4AA/n]*z7
          - 55/256*ep^-1*xil^4*cf*[d4AA/n]*z6
          + 321/256*ep^-1*xil^4*cf*[d4AA/n]*z5
          - 3/640*ep^-1*xil^4*cf*[d4AA/n]*z4
          - 77/160*ep^-1*xil^4*cf*[d4AA/n]*z3
          + 27/640*ep^-1*xil^4*cf*[d4AA/n]*z3^2
          - 21/640*ep^-1*xil^4*ca*[d4RA/nr]*z7
          + 15/32*ep^-1*xil^4*ca*[d4RA/nr]*z6
          - 7/16*ep^-1*xil^4*ca*[d4RA/nr]*z5
          - 9/16*ep^-1*xil^4*ca*[d4RA/nr]*z4
          + 141/160*ep^-1*xil^4*ca*[d4RA/nr]*z3
          + 27/80*ep^-1*xil^4*ca*[d4RA/nr]*z3^2
          - 2413/5120*ep^-1*xil^4*ca^4*cf
          - 51569/184320*ep^-1*xil^4*ca^4*cf*z7
          + 145/6144*ep^-1*xil^4*ca^4*cf*z6
          + 3533/30720*ep^-1*xil^4*ca^4*cf*z5
          + 173/2560*ep^-1*xil^4*ca^4*cf*z4
          - 437/3072*ep^-1*xil^4*ca^4*cf*z3
          + 31/5120*ep^-1*xil^4*ca^4*cf*z3^2
          - 5/512*ep^-1*xil^5*cf*[d4AA/n]*z6
          - 23/512*ep^-1*xil^5*cf*[d4AA/n]*z5
          - 3/320*ep^-1*xil^5*cf*[d4AA/n]*z4
          + 5/256*ep^-1*xil^5*cf*[d4AA/n]*z3
          + 7/1280*ep^-1*xil^5*cf*[d4AA/n]*z3^2
          + 5/32*ep^-1*xil^5*ca*[d4RA/nr]*z6
          - 9/32*ep^-1*xil^5*ca*[d4RA/nr]*z5
          - 21/160*ep^-1*xil^5*ca*[d4RA/nr]*z4
          + 43/160*ep^-1*xil^5*ca*[d4RA/nr]*z3
          + 1/16*ep^-1*xil^5*ca*[d4RA/nr]*z3^2
          - 729/10240*ep^-1*xil^5*ca^4*cf
          + 441/20480*ep^-1*xil^5*ca^4*cf*z7
          + 15/4096*ep^-1*xil^5*ca^4*cf*z6
          - 781/12288*ep^-1*xil^5*ca^4*cf*z5
          + 9/2048*ep^-1*xil^5*ca^4*cf*z4
          - 3/5120*ep^-1*xil^5*ca^4*cf*z3
          + 47/10240*ep^-1*xil^5*ca^4*cf*z3^2
          )

       + a^5*nf * (
          + 251/40*ep^-5*xil*ca^3*cf*tr
          + 133/72*ep^-5*xil^2*ca^2*cf^2*tr
          + 133/144*ep^-5*xil^2*ca^3*cf*tr
          + 1/6*ep^-5*xil^3*ca*cf^3*tr
          + 1/4*ep^-5*xil^3*ca^2*cf^2*tr
          + 1/12*ep^-5*xil^3*ca^3*cf*tr
          + 242/15*ep^-4*ca^2*cf^2*tr
          - 11737/135*ep^-4*ca^3*cf*tr
          + 53/12*ep^-4*xil*ca*cf^3*tr
          - 3863/120*ep^-4*xil*ca^2*cf^2*tr
          - 10013/360*ep^-4*xil*ca^3*cf*tr
          + 1/3*ep^-4*xil^2*cf^4*tr
          - 71/18*ep^-4*xil^2*ca*cf^3*tr
          - 143/16*ep^-4*xil^2*ca^2*cf^2*tr
          - 1871/480*ep^-4*xil^2*ca^3*cf*tr
          - 1/6*ep^-4*xil^3*cf^4*tr
          - 3/4*ep^-4*xil^3*ca*cf^3*tr
          - 23/24*ep^-4*xil^3*ca^2*cf^2*tr
          - 29/80*ep^-4*xil^3*ca^3*cf*tr
          + 1/2*ep^-3*cf^4*tr
          - 137/10*ep^-3*ca*cf^3*tr
          - 14791/360*ep^-3*ca^2*cf^2*tr
          + 352/15*ep^-3*ca^2*cf^2*tr*z3
          + 277187/810*ep^-3*ca^3*cf*tr
          - 253/15*ep^-3*ca^3*cf*tr*z3
          - 7/4*ep^-3*xil*cf^4*tr
          - 1231/120*ep^-3*xil*ca*cf^3*tr
          + 4*ep^-3*xil*ca*cf^3*tr*z3
          + 5134/45*ep^-3*xil*ca^2*cf^2*tr
          - 859/40*ep^-3*xil*ca^2*cf^2*tr*z3
          + 6343/120*ep^-3*xil*ca^3*cf*tr
          + 3581/240*ep^-3*xil*ca^3*cf*tr*z3
          - 1/2*ep^-3*xil^2*cf^4*tr
          + 2723/216*ep^-3*xil^2*ca*cf^3*tr
          - 6*ep^-3*xil^2*ca*cf^3*tr*z3
          + 73969/4320*ep^-3*xil^2*ca^2*cf^2*tr
          + 5/3*ep^-3*xil^2*ca^2*cf^2*tr*z3
          + 55751/8640*ep^-3*xil^2*ca^3*cf*tr
          + 929/360*ep^-3*xil^2*ca^3*cf*tr*z3
          + 5/6*ep^-3*xil^3*ca*cf^3*tr
          + 73/48*ep^-3*xil^3*ca^2*cf^2*tr
          + 1/24*ep^-3*xil^3*ca^2*cf^2*tr*z3
          + 29/40*ep^-3*xil^3*ca^3*cf*tr
          + 7/240*ep^-3*xil^3*ca^3*cf*tr*z3
          + 268/15*ep^-2*tr*[d4RA/nr]
          + 57/2*ep^-2*tr*[d4RA/nr]*z5
          - 371/10*ep^-2*tr*[d4RA/nr]*z3
          + 1871/60*ep^-2*cf^4*tr
          - 512/3*ep^-2*cf^4*tr*z5
          + 320/3*ep^-2*cf^4*tr*z3
          + 1408/15*ep^-2*ca*[d4RR/nr]
          - 13139/360*ep^-2*ca*cf^3*tr
          + 384*ep^-2*ca*cf^3*tr*z5
          - 860/3*ep^-2*ca*cf^3*tr*z3
          + 8897/80*ep^-2*ca^2*cf^2*tr
          - 92*ep^-2*ca^2*cf^2*tr*z5
          + 176/5*ep^-2*ca^2*cf^2*tr*z4
          + 5989/120*ep^-2*ca^2*cf^2*tr*z3
          - 789766/1215*ep^-2*ca^3*cf*tr
          - 193/8*ep^-2*ca^3*cf*tr*z5
          - 253/10*ep^-2*ca^3*cf*tr*z4
          + 1741/48*ep^-2*ca^3*cf*tr*z3
          - 1/5*ep^-2*xil*tr*[d4RA/nr]
          + 35*ep^-2*xil*tr*[d4RA/nr]*z5
          - 293/10*ep^-2*xil*tr*[d4RA/nr]*z3
          + 32*ep^-2*xil*cf*[d4RR/nr]
          + 19/3*ep^-2*xil*cf^4*tr
          - 16*ep^-2*xil*cf^4*tr*z3
          + 7747/720*ep^-2*xil*ca*cf^3*tr
          - 8*ep^-2*xil*ca*cf^3*tr*z5
          + 6*ep^-2*xil*ca*cf^3*tr*z4
          + 148/5*ep^-2*xil*ca*cf^3*tr*z3
          - 782891/4320*ep^-2*xil*ca^2*cf^2*tr
          + 3*ep^-2*xil*ca^2*cf^2*tr*z5
          - 1857/80*ep^-2*xil*ca^2*cf^2*tr*z4
          + 2687/40*ep^-2*xil*ca^2*cf^2*tr*z3
          - 283663/4320*ep^-2*xil*ca^3*cf*tr
          + 643/24*ep^-2*xil*ca^3*cf*tr*z5
          + 2501/160*ep^-2*xil*ca^3*cf*tr*z4
          - 40067/480*ep^-2*xil*ca^3*cf*tr*z3
          + 7/6*ep^-2*xil^2*tr*[d4RA/nr]*z5
          - 11/30*ep^-2*xil^2*tr*[d4RA/nr]*z3
          - 761/48*ep^-2*xil^2*ca*cf^3*tr
          + 3*ep^-2*xil^2*ca*cf^3*tr*z4
          + 11*ep^-2*xil^2*ca*cf^3*tr*z3
          - 245353/15552*ep^-2*xil^2*ca^2*cf^2*tr
          - 1/2*ep^-2*xil^2*ca^2*cf^2*tr*z4
          - 63/40*ep^-2*xil^2*ca^2*cf^2*tr*z3
          - 147487/31104*ep^-2*xil^2*ca^3*cf*tr
          + 19/72*ep^-2*xil^2*ca^3*cf*tr*z5
          - 151/240*ep^-2*xil^2*ca^3*cf*tr*z4
          - 5951/720*ep^-2*xil^2*ca^3*cf*tr*z3
          + 1/10*ep^-2*xil^3*tr*[d4RA/nr]*z3
          - 95/144*ep^-2*xil^3*ca^2*cf^2*tr
          + 1/16*ep^-2*xil^3*ca^2*cf^2*tr*z4
          - 7/24*ep^-2*xil^3*ca^2*cf^2*tr*z3
          - 347/480*ep^-2*xil^3*ca^3*cf*tr
          + 7/160*ep^-2*xil^3*ca^3*cf*tr*z4
          - 27/160*ep^-2*xil^3*ca^3*cf*tr*z3
          - 1240/9*ep^-1*tr*[d4RA/nr]
          - 27377/30*ep^-1*tr*[d4RA/nr]*z7
          + 285/4*ep^-1*tr*[d4RA/nr]*z6
          + 1983/2*ep^-1*tr*[d4RA/nr]*z5
          - 1113/20*ep^-1*tr*[d4RA/nr]*z4
          + 2468/15*ep^-1*tr*[d4RA/nr]*z3
          - 91/10*ep^-1*tr*[d4RA/nr]*z3^2
          + 5984/15*ep^-1*cf*[d4RR/nr]
          + 1736*ep^-1*cf*[d4RR/nr]*z7
          - 3616*ep^-1*cf*[d4RR/nr]*z5
          + 12096/5*ep^-1*cf*[d4RR/nr]*z3
          - 3648/5*ep^-1*cf*[d4RR/nr]*z3^2
          - 29209/180*ep^-1*cf^4*tr
          - 1280/3*ep^-1*cf^4*tr*z6
          + 9376/9*ep^-1*cf^4*tr*z5
          + 160*ep^-1*cf^4*tr*z4
          - 22496/45*ep^-1*cf^4*tr*z3
          - 1024/15*ep^-1*cf^4*tr*z3^2
          - 33464/45*ep^-1*ca*[d4RR/nr]
          - 23632/15*ep^-1*ca*[d4RR/nr]*z7
          + 9728/3*ep^-1*ca*[d4RR/nr]*z5
          - 8992/5*ep^-1*ca*[d4RR/nr]*z3
          + 464*ep^-1*ca*[d4RR/nr]*z3^2
          + 167263/540*ep^-1*ca*cf^3*tr
          + 13944/5*ep^-1*ca*cf^3*tr*z7
          + 960*ep^-1*ca*cf^3*tr*z6
          - 11744/3*ep^-1*ca*cf^3*tr*z5
          - 424*ep^-1*ca*cf^3*tr*z4
          + 25804/45*ep^-1*ca*cf^3*tr*z3
          + 64/5*ep^-1*ca*cf^3*tr*z3^2
          - 717409/2160*ep^-1*ca^2*cf^2*tr
          - 42203/15*ep^-1*ca^2*cf^2*tr*z7
          - 230*ep^-1*ca^2*cf^2*tr*z6
          + 95792/45*ep^-1*ca^2*cf^2*tr*z5
          + 1411/20*ep^-1*ca^2*cf^2*tr*z4
          + 14287/120*ep^-1*ca^2*cf^2*tr*z3
          + 1214/5*ep^-1*ca^2*cf^2*tr*z3^2
          + 31919039/38880*ep^-1*ca^3*cf*tr
          + 440419/720*ep^-1*ca^3*cf*tr*z7
          - 965/16*ep^-1*ca^3*cf*tr*z6
          - 28721/90*ep^-1*ca^3*cf*tr*z5
          + 1741/32*ep^-1*ca^3*cf*tr*z4
          + 144377/4320*ep^-1*ca^3*cf*tr*z3
          - 4067/30*ep^-1*ca^3*cf*tr*z3^2
          + 14/15*ep^-1*xil*tr*[d4RA/nr]
          - 1029/10*ep^-1*xil*tr*[d4RA/nr]*z7
          + 25/2*ep^-1*xil*tr*[d4RA/nr]*z6
          - 323/3*ep^-1*xil*tr*[d4RA/nr]*z5
          - 159/20*ep^-1*xil*tr*[d4RA/nr]*z4
          + 4349/30*ep^-1*xil*tr*[d4RA/nr]*z3
          + 17*ep^-1*xil*tr*[d4RA/nr]*z3^2
          - 294/5*ep^-1*xil*ca*[d4RR/nr]*z7
          + 368/15*ep^-1*xil*ca*[d4RR/nr]*z3
          + 112/5*ep^-1*xil*ca*[d4RR/nr]*z3^2
          - 4261/120*ep^-1*xil*ca*cf^3*tr
          + 30*ep^-1*xil*ca*cf^3*tr*z6
          + 114*ep^-1*xil*ca*cf^3*tr*z5
          - 111/10*ep^-1*xil*ca*cf^3*tr*z4
          - 947/10*ep^-1*xil*ca*cf^3*tr*z3
          + 12*ep^-1*xil*ca*cf^3*tr*z3^2
          + 962741/8640*ep^-1*xil*ca^2*cf^2*tr
          - 35/2*ep^-1*xil*ca^2*cf^2*tr*z6
          - 231/5*ep^-1*xil*ca^2*cf^2*tr*z5
          + 237/10*ep^-1*xil*ca^2*cf^2*tr*z4
          - 229/5*ep^-1*xil*ca^2*cf^2*tr*z3
          - 69/5*ep^-1*xil*ca^2*cf^2*tr*z3^2
          + 11514733/155520*ep^-1*xil*ca^3*cf*tr
          + 49/40*ep^-1*xil*ca^3*cf*tr*z7
          - 85/48*ep^-1*xil*ca^3*cf*tr*z6
          - 61979/720*ep^-1*xil*ca^3*cf*tr*z5
          - 6997/320*ep^-1*xil*ca^3*cf*tr*z4
          + 5911/45*ep^-1*xil*ca^3*cf*tr*z3
          + 473/60*ep^-1*xil*ca^3*cf*tr*z3^2
          + 35/12*ep^-1*xil^2*tr*[d4RA/nr]*z6
          - 119/18*ep^-1*xil^2*tr*[d4RA/nr]*z5
          - 11/20*ep^-1*xil^2*tr*[d4RA/nr]*z4
          + 7/9*ep^-1*xil^2*tr*[d4RA/nr]*z3
          + 11/30*ep^-1*xil^2*tr*[d4RA/nr]*z3^2
          + 6839/960*ep^-1*xil^2*ca^2*cf^2*tr
          - 9/5*ep^-1*xil^2*ca^2*cf^2*tr*z4
          - 133/40*ep^-1*xil^2*ca^2*cf^2*tr*z3
          - 6/5*ep^-1*xil^2*ca^2*cf^2*tr*z3^2
          + 402451/155520*ep^-1*xil^2*ca^3*cf*tr
          + 95/144*ep^-1*xil^2*ca^3*cf*tr*z6
          - 1043/540*ep^-1*xil^2*ca^3*cf*tr*z5
          - 551/480*ep^-1*xil^2*ca^3*cf*tr*z4
          + 13583/1440*ep^-1*xil^2*ca^3*cf*tr*z3
          + 287/360*ep^-1*xil^2*ca^3*cf*tr*z3^2
          + 3/20*ep^-1*xil^3*tr*[d4RA/nr]*z4
          - 7/30*ep^-1*xil^3*tr*[d4RA/nr]*z3
          + 73/135*ep^-1*xil^3*ca^3*cf*tr
          - 3/20*ep^-1*xil^3*ca^3*cf*tr*z5
          - 41/320*ep^-1*xil^3*ca^3*cf*tr*z4
          + 9/32*ep^-1*xil^3*ca^3*cf*tr*z3
          )

       + a^5*nf^2 * (
          - 11/6*ep^-5*xil*ca^2*cf*tr^2
          - 2/9*ep^-5*xil^2*ca*cf^2*tr^2
          - 1/9*ep^-5*xil^2*ca^2*cf*tr^2
          - 88/15*ep^-4*ca*cf^2*tr^2
          + 2068/45*ep^-4*ca^2*cf*tr^2
          - 2/3*ep^-4*xil*cf^3*tr^2
          + 49/5*ep^-4*xil*ca*cf^2*tr^2
          + 263/36*ep^-4*xil*ca^2*cf*tr^2
          + 4/9*ep^-4*xil^2*cf^3*tr^2
          + 8/9*ep^-4*xil^2*ca*cf^2*tr^2
          + 17/45*ep^-4*xil^2*ca^2*cf*tr^2
          + 4*ep^-3*cf^3*tr^2
          - 412/45*ep^-3*ca*cf^2*tr^2
          - 64/15*ep^-3*ca*cf^2*tr^2*z3
          - 19549/135*ep^-3*ca^2*cf*tr^2
          + 46/15*ep^-3*ca^2*cf*tr^2*z3
          - 3/2*ep^-3*xil*cf^3*tr^2
          - 2347/90*ep^-3*xil*ca*cf^2*tr^2
          + 24/5*ep^-3*xil*ca*cf^2*tr^2*z3
          - 3679/360*ep^-3*xil*ca^2*cf*tr^2
          - 56/15*ep^-3*xil*ca^2*cf*tr^2*z3
          - 10/27*ep^-3*xil^2*cf^3*tr^2
          - 16/27*ep^-3*xil^2*ca*cf^2*tr^2
          - 7/27*ep^-3*xil^2*ca^2*cf*tr^2
          - 1/45*ep^-3*xil^2*ca^2*cf*tr^2*z3
          - 512/15*ep^-2*tr*[d4RR/nr]
          - 584/45*ep^-2*cf^3*tr^2
          + 256/15*ep^-2*cf^3*tr^2*z3
          + 6613/90*ep^-2*ca*cf^2*tr^2
          - 128/3*ep^-2*ca*cf^2*tr^2*z5
          - 32/5*ep^-2*ca*cf^2*tr^2*z4
          - 352/15*ep^-2*ca*cf^2*tr^2*z3
          + 154247/810*ep^-2*ca^2*cf*tr^2
          + 64/3*ep^-2*ca^2*cf*tr^2*z5
          + 23/5*ep^-2*ca^2*cf*tr^2*z4
          + 358/15*ep^-2*ca^2*cf*tr^2*z3
          + 76/9*ep^-2*xil*cf^3*tr^2
          - 8*ep^-2*xil*cf^3*tr^2*z3
          + 1009/36*ep^-2*xil*ca*cf^2*tr^2
          + 36/5*ep^-2*xil*ca*cf^2*tr^2*z4
          - 84/5*ep^-2*xil*ca*cf^2*tr^2*z3
          + 46291/6480*ep^-2*xil*ca^2*cf*tr^2
          - 28/5*ep^-2*xil*ca^2*cf*tr^2*z4
          + 341/15*ep^-2*xil*ca^2*cf*tr^2*z3
          - 493/486*ep^-2*xil^2*ca*cf^2*tr^2
          + 4/3*ep^-2*xil^2*ca*cf^2*tr^2*z3
          - 529/972*ep^-2*xil^2*ca^2*cf*tr^2
          - 1/30*ep^-2*xil^2*ca^2*cf*tr^2*z4
          + 37/45*ep^-2*xil^2*ca^2*cf*tr^2*z3
          + 1472/9*ep^-1*tr*[d4RR/nr]
          - 128*ep^-1*tr*[d4RR/nr]*z5
          - 704/15*ep^-1*tr*[d4RR/nr]*z3
          + 2497/135*ep^-1*cf^3*tr^2
          - 64*ep^-1*cf^3*tr^2*z5
          + 128/5*ep^-1*cf^3*tr^2*z4
          - 80/9*ep^-1*cf^3*tr^2*z3
          - 20297/162*ep^-1*ca*cf^2*tr^2
          - 320/3*ep^-1*ca*cf^2*tr^2*z6
          + 3712/15*ep^-1*ca*cf^2*tr^2*z5
          - 176/5*ep^-1*ca*cf^2*tr^2*z4
          + 1232/9*ep^-1*ca*cf^2*tr^2*z3
          - 256/15*ep^-1*ca*cf^2*tr^2*z3^2
          - 120037/810*ep^-1*ca^2*cf*tr^2
          + 441/10*ep^-1*ca^2*cf*tr^2*z7
          + 160/3*ep^-1*ca^2*cf*tr^2*z6
          - 3584/45*ep^-1*ca^2*cf*tr^2*z5
          + 179/5*ep^-1*ca^2*cf*tr^2*z4
          - 628/3*ep^-1*ca^2*cf*tr^2*z3
          + 128/15*ep^-1*ca^2*cf*tr^2*z3^2
          - 23831/1080*ep^-1*xil*ca*cf^2*tr^2
          - 32/5*ep^-1*xil*ca*cf^2*tr^2*z5
          - 36/5*ep^-1*xil*ca*cf^2*tr^2*z4
          + 482/15*ep^-1*xil*ca*cf^2*tr^2*z3
          - 71329/9720*ep^-1*xil*ca^2*cf*tr^2
          + 814/45*ep^-1*xil*ca^2*cf*tr^2*z5
          + 58/5*ep^-1*xil*ca^2*cf*tr^2*z4
          - 471/10*ep^-1*xil*ca^2*cf*tr^2*z3
          + 7591/19440*ep^-1*xil^2*ca^2*cf*tr^2
          - 7/45*ep^-1*xil^2*ca^2*cf*tr^2*z5
          + 7/30*ep^-1*xil^2*ca^2*cf*tr^2*z4
          - 136/135*ep^-1*xil^2*ca^2*cf*tr^2*z3
          )

       + a^5*nf^3 * (
          + 8/45*ep^-5*xil*ca*cf*tr^3
          + 32/45*ep^-4*cf^2*tr^3
          - 1456/135*ep^-4*ca*cf*tr^3
          - 8/9*ep^-4*xil*cf^2*tr^3
          - 8/15*ep^-4*xil*ca*cf*tr^3
          + 184/45*ep^-3*cf^2*tr^3
          + 9232/405*ep^-3*ca*cf*tr^3
          + 20/27*ep^-3*xil*cf^2*tr^3
          + 32/135*ep^-3*xil*ca*cf*tr^3
          - 364/27*ep^-2*cf^2*tr^3
          + 128/15*ep^-2*cf^2*tr^3*z3
          - 13912/1215*ep^-2*ca*cf*tr^3
          - 128/15*ep^-2*ca*cf*tr^3*z3
          + 70/81*ep^-2*xil*cf^2*tr^3
          + 16/243*ep^-2*xil*ca*cf*tr^3
          + 16/45*ep^-2*xil*ca*cf*tr^3*z3
          + 2636/1215*ep^-1*cf^2*tr^3
          + 64/5*ep^-1*cf^2*tr^3*z4
          - 832/45*ep^-1*cf^2*tr^3*z3
          + 3566/1215*ep^-1*ca*cf*tr^3
          - 64/5*ep^-1*ca*cf*tr^3*z4
          + 1984/135*ep^-1*ca*cf*tr^3*z3
          + 3197/2430*ep^-1*xil*ca*cf*tr^3
          - 32/15*ep^-1*xil*ca*cf*tr^3*z4
          + 56/135*ep^-1*xil*ca*cf*tr^3*z3
          )

       + a^5*nf^4 * (
          + 128/135*ep^-4*cf*tr^4
          - 64/81*ep^-3*cf*tr^4
          - 224/243*ep^-2*cf*tr^4
          - 1328/1215*ep^-1*cf*tr^4
          + 256/135*ep^-1*cf*tr^4*z3
          )

       + 1
         
 )


*--#] Z2 :
*--#[ Z1qqg :


 (


       + a * (
          - 3/4*ep^-1*ca
          - ep^-1*xil*cf
          - 1/4*ep^-1*xil*ca
          )

       + a^2 * (
          + 53/32*ep^-2*ca^2
          + 3/2*ep^-2*xil*ca*cf
          + 3/8*ep^-2*xil*ca^2
          + 1/2*ep^-2*xil^2*cf^2
          + 1/2*ep^-2*xil^2*ca*cf
          + 3/32*ep^-2*xil^2*ca^2
          + 3/4*ep^-1*cf^2
          - 25/8*ep^-1*ca*cf
          - 95/96*ep^-1*ca^2
          - ep^-1*xil*ca*cf
          - 11/32*ep^-1*xil*ca^2
          - 1/8*ep^-1*xil^2*ca*cf
          - 1/16*ep^-1*xil^2*ca^2
          )

       + a^2*nf * (
          - 1/2*ep^-2*ca*tr
          + ep^-1*cf*tr
          + 5/12*ep^-1*ca*tr
          )

       + a^3 * (
          - 5141/1152*ep^-3*ca^3
          - 337/96*ep^-3*xil*ca^2*cf
          - 337/384*ep^-3*xil*ca^3
          - 9/8*ep^-3*xil^2*ca*cf^2
          - 9/8*ep^-3*xil^2*ca^2*cf
          - 27/128*ep^-3*xil^2*ca^3
          - 1/6*ep^-3*xil^3*cf^3
          - 3/8*ep^-3*xil^3*ca*cf^2
          - 23/96*ep^-3*xil^3*ca^2*cf
          - 5/128*ep^-3*xil^3*ca^3
          - 115/48*ep^-2*ca*cf^2
          + 2875/288*ep^-2*ca^2*cf
          + 20717/3456*ep^-2*ca^3
          - 3/4*ep^-2*xil*cf^3
          + 47/16*ep^-2*xil*ca*cf^2
          + 89/16*ep^-2*xil*ca^2*cf
          + 137/96*ep^-2*xil*ca^3
          + ep^-2*xil^2*ca*cf^2
          + 23/16*ep^-2*xil^2*ca^2*cf
          + 47/128*ep^-2*xil^2*ca^3
          + 1/8*ep^-2*xil^3*ca*cf^2
          + 7/32*ep^-2*xil^3*ca^2*cf
          + 11/192*ep^-2*xil^3*ca^3
          - 1/2*ep^-1*cf^3
          + 143/12*ep^-1*ca*cf^2
          - 4*ep^-1*ca*cf^2*z3
          - 9155/432*ep^-1*ca^2*cf
          + 23/8*ep^-1*ca^2*cf*z3
          - 15817/5184*ep^-1*ca^3
          - 3/32*ep^-1*ca^3*z3
          - 263/96*ep^-1*xil*ca^2*cf
          - 1/4*ep^-1*xil*ca^2*cf*z3
          - 167/192*ep^-1*xil*ca^3
          - 1/8*ep^-1*xil*ca^3*z3
          - 13/32*ep^-1*xil^2*ca^2*cf
          - 1/8*ep^-1*xil^2*ca^2*cf*z3
          - 11/64*ep^-1*xil^2*ca^3
          - 1/32*ep^-1*xil^2*ca^3*z3
          - 5/48*ep^-1*xil^3*ca^2*cf
          - 7/192*ep^-1*xil^3*ca^3
          )

       + a^3*nf * (
          + 203/72*ep^-3*ca^2*tr
          + 5/6*ep^-3*xil*ca*cf*tr
          + 5/24*ep^-3*xil*ca^2*tr
          + 2/3*ep^-2*cf^2*tr
          - 251/36*ep^-2*ca*cf*tr
          - 1675/432*ep^-2*ca^2*tr
          - ep^-2*xil*cf^2*tr
          - 5/3*ep^-2*xil*ca*cf*tr
          - 19/48*ep^-2*xil*ca^2*tr
          - ep^-1*cf^2*tr
          + 1553/108*ep^-1*ca*cf*tr
          - 4*ep^-1*ca*cf*tr*z3
          + 97/324*ep^-1*ca^2*tr
          + 3*ep^-1*ca^2*tr*z3
          + 17/12*ep^-1*xil*ca*cf*tr
          + 1/3*ep^-1*xil*ca^2*tr
          )

       + a^3*nf^2 * (
          - 4/9*ep^-3*ca*tr^2
          + 8/9*ep^-2*cf*tr^2
          + 10/27*ep^-2*ca*tr^2
          - 20/27*ep^-1*cf*tr^2
          + 35/81*ep^-1*ca*tr^2
          )

       + a^4 * (
          + 241627/18432*ep^-4*ca^4
          + 1829/192*ep^-4*xil*ca^3*cf
          + 1829/768*ep^-4*xil*ca^4
          + 569/192*ep^-4*xil^2*ca^2*cf^2
          + 569/192*ep^-4*xil^2*ca^3*cf
          + 569/1024*ep^-4*xil^2*ca^4
          + 1/2*ep^-4*xil^3*ca*cf^3
          + 9/8*ep^-4*xil^3*ca^2*cf^2
          + 23/32*ep^-4*xil^3*ca^3*cf
          + 15/128*ep^-4*xil^3*ca^4
          + 1/24*ep^-4*xil^4*cf^4
          + 1/6*ep^-4*xil^4*ca*cf^3
          + 43/192*ep^-4*xil^4*ca^2*cf^2
          + 11/96*ep^-4*xil^4*ca^3*cf
          + 35/2048*ep^-4*xil^4*ca^4
          + 2941/384*ep^-3*ca^2*cf^2
          - 73525/2304*ep^-3*ca^3*cf
          - 768995/27648*ep^-3*ca^4
          + 71/24*ep^-3*xil*ca*cf^3
          - 3337/288*ep^-3*xil*ca^2*cf^2
          - 80663/3456*ep^-3*xil*ca^3*cf
          - 157525/27648*ep^-3*xil*ca^4
          + 3/8*ep^-3*xil^2*cf^4
          - 19/16*ep^-3*xil^2*ca*cf^3
          - 2507/384*ep^-3*xil^2*ca^2*cf^2
          - 2501/384*ep^-3*xil^2*ca^3*cf
          - 4379/3072*ep^-3*xil^2*ca^4
          - 1/2*ep^-3*xil^3*ca*cf^3
          - 103/64*ep^-3*xil^3*ca^2*cf^2
          - 47/32*ep^-3*xil^3*ca^3*cf
          - 313/1024*ep^-3*xil^3*ca^4
          - 1/16*ep^-3*xil^4*ca*cf^3
          - 7/32*ep^-3*xil^4*ca^2*cf^2
          - 149/768*ep^-3*xil^4*ca^3*cf
          - 61/1536*ep^-3*xil^4*ca^4
          + 9/32*ep^-2*cf^4
          - 19/32*ep^-2*ca*cf^3
          - 8029/192*ep^-2*ca^2*cf^2
          + 14*ep^-2*ca^2*cf^2*z3
          + 656455/6912*ep^-2*ca^3*cf
          - 161/16*ep^-2*ca^3*cf*z3
          + 4428601/165888*ep^-2*ca^4
          + 21/64*ep^-2*ca^4*z3
          + 1/2*ep^-2*xil*cf^4
          - 301/24*ep^-2*xil*ca*cf^3
          + 4*ep^-2*xil*ca*cf^3*z3
          + 72853/3456*ep^-2*xil*ca^2*cf^2
          - 15/8*ep^-2*xil*ca^2*cf^2*z3
          + 279077/10368*ep^-2*xil*ca^3*cf
          + 49/192*ep^-2*xil*ca^3*cf*z3
          + 254405/41472*ep^-2*xil*ca^4
          + 329/768*ep^-2*xil*ca^4*z3
          - 3/32*ep^-2*xil^2*ca*cf^3
          + 43/12*ep^-2*xil^2*ca^2*cf^2
          + 1/4*ep^-2*xil^2*ca^2*cf^2*z3
          + 87/16*ep^-2*xil^2*ca^3*cf
          + 17/24*ep^-2*xil^2*ca^3*cf*z3
          + 8789/6144*ep^-2*xil^2*ca^4
          + 65/384*ep^-2*xil^2*ca^4*z3
          + 17/32*ep^-2*xil^3*ca^2*cf^2
          + 1/8*ep^-2*xil^3*ca^2*cf^2*z3
          + 277/256*ep^-2*xil^3*ca^3*cf
          + 9/64*ep^-2*xil^3*ca^3*cf*z3
          + 39/128*ep^-2*xil^3*ca^4
          + 7/256*ep^-2*xil^3*ca^4*z3
          + 43/384*ep^-2*xil^4*ca^2*cf^2
          + 23/128*ep^-2*xil^4*ca^3*cf
          + 71/1536*ep^-2*xil^4*ca^4
          + 67/4*ep^-1*[d4RA/nr]
          + 855/32*ep^-1*[d4RA/nr]*z5
          - 1113/32*ep^-1*[d4RA/nr]*z3
          + 69/128*ep^-1*[d4AA/n]
          + 10185/512*ep^-1*[d4AA/n]*z5
          - 609/32*ep^-1*[d4AA/n]*z3
          + 1027/32*ep^-1*cf^4
          - 160*ep^-1*cf^4*z5
          + 100*ep^-1*cf^4*z3
          - 5131/48*ep^-1*ca*cf^3
          + 360*ep^-1*ca*cf^3*z5
          - 212*ep^-1*ca*cf^3*z3
          + 23885/144*ep^-1*ca^2*cf^2
          - 785/4*ep^-1*ca^2*cf^2*z5
          + 33/2*ep^-1*ca^2*cf^2*z4
          + 421/8*ep^-1*ca^2*cf^2*z3
          - 95261/648*ep^-1*ca^3*cf
          + 4145/128*ep^-1*ca^3*cf*z5
          - 759/64*ep^-1*ca^3*cf*z4
          + 6209/256*ep^-1*ca^3*cf*z3
          - 319561/18432*ep^-1*ca^4
          + 47665/4096*ep^-1*ca^4*z5
          + 99/256*ep^-1*ca^4*z4
          - 140743/18432*ep^-1*ca^4*z3
          - 1/4*ep^-1*xil*[d4RA/nr]
          + 55/4*ep^-1*xil*[d4RA/nr]*z5
          - 101/8*ep^-1*xil*[d4RA/nr]*z3
          + 3/32*ep^-1*xil*[d4AA/n]
          + 475/256*ep^-1*xil*[d4AA/n]*z5
          - 449/128*ep^-1*xil*[d4AA/n]*z3
          - 3/4*ep^-1*xil*ca^2*cf^2
          - 5/4*ep^-1*xil*ca^2*cf^2*z5
          + 7/8*ep^-1*xil*ca^2*cf^2*z3
          - 1596947/124416*ep^-1*xil*ca^3*cf
          + 575/96*ep^-1*xil*ca^3*cf*z5
          + 97/128*ep^-1*xil*ca^3*cf*z4
          - 909/128*ep^-1*xil*ca^3*cf*z3
          - 2184485/497664*ep^-1*xil*ca^4
          + 10235/6144*ep^-1*xil*ca^4*z5
          + 203/512*ep^-1*xil*ca^4*z4
          - 1155/512*ep^-1*xil*ca^4*z3
          + 35/16*ep^-1*xil^2*[d4RA/nr]*z5
          - 11/16*ep^-1*xil^2*[d4RA/nr]*z3
          + 3/128*ep^-1*xil^2*[d4AA/n]
          - 75/128*ep^-1*xil^2*[d4AA/n]*z5
          - 3/8*ep^-1*xil^2*[d4AA/n]*z3
          - 6467/4608*ep^-1*xil^2*ca^3*cf
          + 95/192*ep^-1*xil^2*ca^3*cf*z5
          + 17/64*ep^-1*xil^2*ca^3*cf*z4
          - 189/128*ep^-1*xil^2*ca^3*cf*z3
          - 3755/6144*ep^-1*xil^2*ca^4
          + 35/512*ep^-1*xil^2*ca^4*z5
          + 5/64*ep^-1*xil^2*ca^4*z4
          - 551/1536*ep^-1*xil^2*ca^4*z3
          + 3/8*ep^-1*xil^3*[d4RA/nr]*z3
          - 55/256*ep^-1*xil^3*[d4AA/n]*z5
          - 1/128*ep^-1*xil^3*[d4AA/n]*z3
          - 149/384*ep^-1*xil^3*ca^3*cf
          + 3/128*ep^-1*xil^3*ca^3*cf*z4
          - 21/128*ep^-1*xil^3*ca^3*cf*z3
          - 937/6144*ep^-1*xil^3*ca^4
          - 95/6144*ep^-1*xil^3*ca^4*z5
          + 3/512*ep^-1*xil^3*ca^4*z4
          - 23/768*ep^-1*xil^3*ca^4*z3
          - 5/32*ep^-1*xil^4*[d4RA/nr]*z5
          + 7/32*ep^-1*xil^4*[d4RA/nr]*z3
          - 5/512*ep^-1*xil^4*[d4AA/n]*z5
          - 1/64*ep^-1*xil^4*[d4AA/n]*z3
          - 19/256*ep^-1*xil^4*ca^3*cf
          - 5/384*ep^-1*xil^4*ca^3*cf*z5
          - 1/768*ep^-1*xil^4*ca^3*cf*z3
          - 15/512*ep^-1*xil^4*ca^4
          - 115/12288*ep^-1*xil^4*ca^4*z5
          + 37/6144*ep^-1*xil^4*ca^4*z3
          )

       + a^4*nf * (
          - 2447/192*ep^-4*ca^3*tr
          - 121/24*ep^-4*xil*ca^2*cf*tr
          - 121/96*ep^-4*xil*ca^3*tr
          - 7/12*ep^-4*xil^2*ca*cf^2*tr
          - 7/12*ep^-4*xil^2*ca^2*cf*tr
          - 7/64*ep^-4*xil^2*ca^3*tr
          - 109/24*ep^-3*ca*cf^2*tr
          + 3397/96*ep^-3*ca^2*cf*tr
          + 10111/384*ep^-3*ca^3*tr
          - 2/3*ep^-3*xil*cf^3*tr
          + 299/36*ep^-3*xil*ca*cf^2*tr
          + 2885/216*ep^-3*xil*ca^2*cf*tr
          + 5335/1728*ep^-3*xil*ca^3*tr
          + 1/2*ep^-3*xil^2*cf^3*tr
          + 41/24*ep^-3*xil^2*ca*cf^2*tr
          + 143/96*ep^-3*xil^2*ca^2*cf*tr
          + 119/384*ep^-3*xil^2*ca^3*tr
          + 7/4*ep^-2*cf^3*tr
          + 443/48*ep^-2*ca*cf^2*tr
          - 4*ep^-2*ca*cf^2*tr*z3
          - 4615/48*ep^-2*ca^2*cf*tr
          + 135/8*ep^-2*ca^2*cf*tr*z3
          - 7679/384*ep^-2*ca^3*tr
          - 339/32*ep^-2*ca^3*tr*z3
          + ep^-2*xil*cf^3*tr
          - 4699/216*ep^-2*xil*ca*cf^2*tr
          + 10*ep^-2*xil*ca*cf^2*tr*z3
          - 19381/1296*ep^-2*xil*ca^2*cf*tr
          - 31/6*ep^-2*xil*ca^2*cf*tr*z3
          - 13543/5184*ep^-2*xil*ca^3*tr
          - 47/24*ep^-2*xil*ca^3*tr*z3
          - 37/24*ep^-2*xil^2*ca*cf^2*tr
          - 55/32*ep^-2*xil^2*ca^2*cf*tr
          - 1/24*ep^-2*xil^2*ca^2*cf*tr*z3
          - 37/96*ep^-2*xil^2*ca^3*tr
          - 1/96*ep^-2*xil^2*ca^3*tr*z3
          - 32*ep^-1*[d4RR/nr]
          - 15*ep^-1*[d4RA/n]*z5
          + 12*ep^-1*[d4RA/n]*z3
          - 19/3*ep^-1*cf^3*tr
          + 16*ep^-1*cf^3*tr*z3
          - 707/144*ep^-1*ca*cf^2*tr
          - 10*ep^-1*ca*cf^2*tr*z5
          - 6*ep^-1*ca*cf^2*tr*z4
          - 37/2*ep^-1*ca*cf^2*tr*z3
          + 28885/288*ep^-1*ca^2*cf*tr
          + 5*ep^-1*ca^2*cf*tr*z5
          + 333/16*ep^-1*ca^2*cf*tr*z4
          - 173/8*ep^-1*ca^2*cf*tr*z3
          + 295855/20736*ep^-1*ca^3*tr
          - 55/4*ep^-1*ca^3*tr*z5
          - 801/64*ep^-1*ca^3*tr*z4
          + 3019/96*ep^-1*ca^3*tr*z3
          + 767/48*ep^-1*xil*ca*cf^2*tr
          - 3*ep^-1*xil*ca*cf^2*tr*z4
          - 11*ep^-1*xil*ca*cf^2*tr*z3
          + 26749/3888*ep^-1*xil*ca^2*cf*tr
          + 5/4*ep^-1*xil*ca^2*cf*tr*z4
          + 23/4*ep^-1*xil*ca^2*cf*tr*z3
          + 389/486*ep^-1*xil*ca^3*tr
          + 7/16*ep^-1*xil*ca^3*tr*z4
          + 3*ep^-1*xil*ca^3*tr*z3
          + 109/288*ep^-1*xil^2*ca^2*cf*tr
          - 1/16*ep^-1*xil^2*ca^2*cf*tr*z4
          + 7/24*ep^-1*xil^2*ca^2*cf*tr*z3
          + 43/256*ep^-1*xil^2*ca^3*tr
          - 1/64*ep^-1*xil^2*ca^3*tr*z4
          + 1/24*ep^-1*xil^2*ca^3*tr*z3
          )

       + a^4*nf^2 * (
          + 33/8*ep^-4*ca^2*tr^2
          + 2/3*ep^-4*xil*ca*cf*tr^2
          + 1/6*ep^-4*xil*ca^2*tr^2
          + 2/3*ep^-3*cf^2*tr^2
          - 65/6*ep^-3*ca*cf*tr^2
          - 485/72*ep^-3*ca^2*tr^2
          - 8/9*ep^-3*xil*cf^2*tr^2
          - 34/27*ep^-3*xil*ca*cf*tr^2
          - 31/108*ep^-3*xil*ca^2*tr^2
          + 3/2*ep^-2*cf^2*tr^2
          + 809/36*ep^-2*ca*cf*tr^2
          - 4*ep^-2*ca*cf*tr^2*z3
          + 1175/864*ep^-2*ca^2*tr^2
          + 3*ep^-2*ca^2*tr^2*z3
          + 20/27*ep^-2*xil*cf^2*tr^2
          + 4/81*ep^-2*xil*ca*cf*tr^2
          - 31/648*ep^-2*xil*ca^2*tr^2
          - 76/9*ep^-1*cf^2*tr^2
          + 8*ep^-1*cf^2*tr^2*z3
          - 497/54*ep^-1*ca*cf*tr^2
          - 6*ep^-1*ca*cf*tr^2*z4
          + 2*ep^-1*ca*cf*tr^2*z3
          - 157/81*ep^-1*ca^2*tr^2
          + 9/2*ep^-1*ca^2*tr^2*z4
          - 15/2*ep^-1*ca^2*tr^2*z3
          + 269/243*ep^-1*xil*ca*cf*tr^2
          - 4/3*ep^-1*xil*ca*cf*tr^2*z3
          + 1229/3888*ep^-1*xil*ca^2*tr^2
          - 1/3*ep^-1*xil*ca^2*tr^2*z3
          )

       + a^4*nf^3 * (
          - 4/9*ep^-4*ca*tr^3
          + 8/9*ep^-3*cf*tr^3
          + 10/27*ep^-3*ca*tr^3
          - 20/27*ep^-2*cf*tr^3
          + 35/81*ep^-2*ca*tr^3
          - 70/81*ep^-1*cf*tr^3
          + 83/162*ep^-1*ca*tr^3
          - 8/9*ep^-1*ca*tr^3*z3
          )

       + a^5 * (
          - 8940199/221184*ep^-5*ca^5
          - 513623/18432*ep^-5*xil*ca^4*cf
          - 513623/73728*ep^-5*xil*ca^5
          - 19525/2304*ep^-5*xil^2*ca^3*cf^2
          - 19525/2304*ep^-5*xil^2*ca^4*cf
          - 19525/12288*ep^-5*xil^2*ca^5
          - 95/64*ep^-5*xil^3*ca^2*cf^3
          - 855/256*ep^-5*xil^3*ca^3*cf^2
          - 2185/1024*ep^-5*xil^3*ca^4*cf
          - 1425/4096*ep^-5*xil^3*ca^5
          - 5/32*ep^-5*xil^4*ca*cf^4
          - 5/8*ep^-5*xil^4*ca^2*cf^3
          - 215/256*ep^-5*xil^4*ca^3*cf^2
          - 55/128*ep^-5*xil^4*ca^4*cf
          - 525/8192*ep^-5*xil^4*ca^5
          - 1/120*ep^-5*xil^5*cf^5
          - 5/96*ep^-5*xil^5*ca*cf^4
          - 23/192*ep^-5*xil^5*ca^2*cf^3
          - 95/768*ep^-5*xil^5*ca^3*cf^2
          - 563/10240*ep^-5*xil^5*ca^4*cf
          - 63/8192*ep^-5*xil^5*ca^5
          - 574931/23040*ep^-4*ca^3*cf^2
          + 2874655/27648*ep^-4*ca^4*cf
          + 195535117/1658880*ep^-4*ca^5
          - 4003/384*ep^-4*xil*ca^2*cf^3
          + 188141/4608*ep^-4*xil*ca^3*cf^2
          + 1589309/17280*ep^-4*xil*ca^4*cf
          + 3058333/138240*ep^-4*xil*ca^5
          - 169/96*ep^-4*xil^2*ca*cf^4
          + 3211/576*ep^-4*xil^2*ca^2*cf^3
          + 392623/13824*ep^-4*xil^2*ca^3*cf^2
          + 722723/27648*ep^-4*xil^2*ca^4*cf
          + 49615/9216*ep^-4*xil^2*ca^5
          - 1/8*ep^-4*xil^3*cf^5
          + 23/96*ep^-4*xil^3*ca*cf^4
          + 4381/1152*ep^-4*xil^3*ca^2*cf^3
          + 13103/1536*ep^-4*xil^3*ca^3*cf^2
          + 59077/9216*ep^-4*xil^3*ca^4*cf
          + 7499/6144*ep^-4*xil^3*ca^5
          + 1/6*ep^-4*xil^4*ca*cf^4
          + 91/96*ep^-4*xil^4*ca^2*cf^3
          + 1387/768*ep^-4*xil^4*ca^3*cf^2
          + 9481/7680*ep^-4*xil^4*ca^4*cf
          + 4599/20480*ep^-4*xil^4*ca^5
          + 1/48*ep^-4*xil^5*ca*cf^4
          + 23/192*ep^-4*xil^5*ca^2*cf^3
          + 55/256*ep^-4*xil^5*ca^3*cf^2
          + 2137/15360*ep^-4*xil^5*ca^4*cf
          + 253/10240*ep^-4*xil^5*ca^5
          - 203/128*ep^-3*ca*cf^4
          + 4687/640*ep^-3*ca^2*cf^3
          + 1697359/11520*ep^-3*ca^3*cf^2
          - 5657/120*ep^-3*ca^3*cf^2*z3
          - 32615269/82944*ep^-3*ca^4*cf
          + 130111/3840*ep^-3*ca^4*cf*z3
          - 1627683113/9953280*ep^-3*ca^5
          - 5657/5120*ep^-3*ca^5*z3
          - 9/32*ep^-3*xil*cf^5
          + 19/128*ep^-3*xil*ca*cf^4
          + 21307/384*ep^-3*xil*ca^2*cf^3
          - 17*ep^-3*xil*ca^2*cf^3*z3
          - 1605677/13824*ep^-3*xil*ca^3*cf^2
          + 255/32*ep^-3*xil*ca^3*cf^2*z3
          - 124744217/829440*ep^-3*xil*ca^4*cf
          - 359/3840*ep^-3*xil*ca^4*cf*z3
          - 111049373/3317760*ep^-3*xil*ca^5
          - 20569/15360*ep^-3*xil*ca^5*z3
          - 1/4*ep^-3*xil^2*cf^5
          + 155/24*ep^-3*xil^2*ca*cf^4
          - 2*ep^-3*xil^2*ca*cf^4*z3
          - 2809/432*ep^-3*xil^2*ca^2*cf^3
          - 9/16*ep^-3*xil^2*ca^2*cf^3*z3
          - 1618513/41472*ep^-3*xil^2*ca^3*cf^2
          - 5/96*ep^-3*xil^2*ca^3*cf^2*z3
          - 15109033/414720*ep^-3*xil^2*ca^4*cf
          - 631/288*ep^-3*xil^2*ca^4*cf*z3
          - 2950849/368640*ep^-3*xil^2*ca^5
          - 5357/9216*ep^-3*xil^2*ca^5*z3
          + 3/32*ep^-3*xil^3*ca*cf^4
          - 805/384*ep^-3*xil^3*ca^2*cf^3
          - 1/8*ep^-3*xil^3*ca^2*cf^3*z3
          - 1495/192*ep^-3*xil^3*ca^3*cf^2
          - 77/96*ep^-3*xil^3*ca^3*cf^2*z3
          - 49117/6144*ep^-3*xil^3*ca^4*cf
          - 993/1280*ep^-3*xil^3*ca^4*cf*z3
          - 669479/368640*ep^-3*xil^3*ca^5
          - 2263/15360*ep^-3*xil^3*ca^5*z3
          - 21/64*ep^-3*xil^4*ca^2*cf^3
          - 1/16*ep^-3*xil^4*ca^2*cf^3*z3
          - 733/512*ep^-3*xil^4*ca^3*cf^2
          - 5/32*ep^-3*xil^4*ca^3*cf^2*z3
          - 2329/1536*ep^-3*xil^4*ca^4*cf
          - 139/1280*ep^-3*xil^4*ca^4*cf*z3
          - 5269/15360*ep^-3*xil^4*ca^5
          - 47/2560*ep^-3*xil^4*ca^5*z3
          - 23/384*ep^-3*xil^5*ca^2*cf^3
          - 105/512*ep^-3*xil^5*ca^3*cf^2
          - 491/2560*ep^-3*xil^5*ca^4*cf
          - 631/15360*ep^-3*xil^5*ca^5
          - 3/8*ep^-2*cf^5
          - 14807/240*ep^-2*ca*[d4RA/nr]
          - 12597/128*ep^-2*ca*[d4RA/nr]*z5
          + 81991/640*ep^-2*ca*[d4RA/nr]*z3
          - 25489/7680*ep^-2*ca*[d4AA/n]
          - 150059/2048*ep^-2*ca*[d4AA/n]*z5
          + 67391/640*ep^-2*ca*[d4AA/n]*z3
          - 206807/1920*ep^-2*ca*cf^4
          + 1768/3*ep^-2*ca*cf^4*z5
          - 1114/3*ep^-2*ca*cf^4*z3
          + 992143/2880*ep^-2*ca^2*cf^3
          - 1326*ep^-2*ca^2*cf^3*z5
          + 381851/480*ep^-2*ca^2*cf^3*z3
          - 22661281/34560*ep^-2*ca^3*cf^2
          + 34697/48*ep^-2*ca^3*cf^2*z5
          - 2431/40*ep^-2*ca^3*cf^2*z4
          - 65945/384*ep^-2*ca^3*cf^2*z3
          + 243303353/311040*ep^-2*ca^4*cf
          - 183209/1536*ep^-2*ca^4*cf*z5
          + 55913/1280*ep^-2*ca^4*cf*z4
          - 570559/5120*ep^-2*ca^4*cf*z3
          + 1543418617/9953280*ep^-2*ca^5
          - 2106793/49152*ep^-2*ca^5*z5
          - 7293/5120*ep^-2*ca^5*z4
          + 31100819/1105920*ep^-2*ca^5*z3
          - 67/4*ep^-2*xil*cf*[d4RA/nr]
          - 855/32*ep^-2*xil*cf*[d4RA/nr]*z5
          + 1113/32*ep^-2*xil*cf*[d4RA/nr]*z3
          - 897/640*ep^-2*xil*cf*[d4AA/n]
          - 26481/512*ep^-2*xil*cf*[d4AA/n]*z5
          + 7917/160*ep^-2*xil*cf*[d4AA/n]*z3
          - 1027/32*ep^-2*xil*cf^5
          + 160*ep^-2*xil*cf^5*z5
          - 100*ep^-2*xil*cf^5*z3
          - 27/8*ep^-2*xil*ca*[d4RA/nr]
          - 6575/128*ep^-2*xil*ca*[d4RA/nr]*z5
          + 6365/128*ep^-2*xil*ca*[d4RA/nr]*z3
          - 1677/2560*ep^-2*xil*ca*[d4AA/n]
          - 38831/2048*ep^-2*xil*ca*[d4AA/n]*z5
          + 60853/2560*ep^-2*xil*ca*[d4AA/n]*z3
          + 38159/384*ep^-2*xil*ca*cf^4
          - 320*ep^-2*xil*ca*cf^4*z5
          + 187*ep^-2*xil*ca*cf^4*z3
          - 176191/1152*ep^-2*xil*ca^2*cf^3
          + 425/4*ep^-2*xil*ca^2*cf^3*z5
          - 33/2*ep^-2*xil*ca^2*cf^3*z4
          + 67/16*ep^-2*xil*ca^2*cf^3*z3
          + 689383/5184*ep^-2*xil*ca^3*cf^2
          + 2655/128*ep^-2*xil*ca^3*cf^2*z5
          + 495/64*ep^-2*xil*ca^3*cf^2*z4
          - 10513/256*ep^-2*xil*ca^3*cf^2*z3
          + 13074611/77760*ep^-2*xil*ca^4*cf
          - 710467/12288*ep^-2*xil*ca^4*cf*z5
          - 1289/2560*ep^-2*xil*ca^4*cf*z4
          + 701465/18432*ep^-2*xil*ca^4*cf*z3
          + 18399737/497664*ep^-2*xil*ca^5
          - 637897/49152*ep^-2*xil*ca^5*z5
          - 15769/10240*ep^-2*xil*ca^5*z4
          + 4849471/368640*ep^-2*xil*ca^5*z3
          + 1/4*ep^-2*xil^2*cf*[d4RA/nr]
          - 55/4*ep^-2*xil^2*cf*[d4RA/nr]*z5
          + 101/8*ep^-2*xil^2*cf*[d4RA/nr]*z3
          - 39/160*ep^-2*xil^2*cf*[d4AA/n]
          - 1235/256*ep^-2*xil^2*cf*[d4AA/n]*z5
          + 5837/640*ep^-2*xil^2*cf*[d4AA/n]*z3
          + 7/80*ep^-2*xil^2*ca*[d4RA/nr]
          - 2107/192*ep^-2*xil^2*ca*[d4RA/nr]*z5
          + 6101/960*ep^-2*xil^2*ca*[d4RA/nr]*z3
          - 349/2560*ep^-2*xil^2*ca*[d4AA/n]
          + 265/1024*ep^-2*xil^2*ca*[d4AA/n]*z5
          + 9439/2560*ep^-2*xil^2*ca*[d4AA/n]*z3
          + 1/16*ep^-2*xil^2*ca*cf^4
          - 389/384*ep^-2*xil^2*ca^2*cf^3
          + 5/4*ep^-2*xil^2*ca^2*cf^3*z5
          - 15/32*ep^-2*xil^2*ca^2*cf^3*z3
          + 11746411/622080*ep^-2*xil^2*ca^3*cf^2
          - 533/96*ep^-2*xil^2*ca^3*cf^2*z5
          - 97/128*ep^-2*xil^2*ca^3*cf^2*z4
          + 2337/320*ep^-2*xil^2*ca^3*cf^2*z3
          + 14228789/497664*ep^-2*xil^2*ca^4*cf
          - 144161/18432*ep^-2*xil^2*ca^4*cf*z5
          - 785/384*ep^-2*xil^2*ca^4*cf*z4
          + 103697/7680*ep^-2*xil^2*ca^4*cf*z3
          + 6130139/829440*ep^-2*xil^2*ca^5
          - 35437/24576*ep^-2*xil^2*ca^5*z5
          - 3179/6144*ep^-2*xil^2*ca^5*z4
          + 138349/46080*ep^-2*xil^2*ca^5*z3
          - 35/16*ep^-2*xil^3*cf*[d4RA/nr]*z5
          + 11/16*ep^-2*xil^3*cf*[d4RA/nr]*z3
          - 39/640*ep^-2*xil^3*cf*[d4AA/n]
          + 195/128*ep^-2*xil^3*cf*[d4AA/n]*z5
          + 39/40*ep^-2*xil^3*cf*[d4AA/n]*z3
          - 63/64*ep^-2*xil^3*ca*[d4RA/nr]*z5
          - 187/320*ep^-2*xil^3*ca*[d4RA/nr]*z3
          - 51/2560*ep^-2*xil^3*ca*[d4AA/n]
          + 3103/3072*ep^-2*xil^3*ca*[d4AA/n]*z5
          + 2591/7680*ep^-2*xil^3*ca*[d4AA/n]*z3
          - 5/64*ep^-2*xil^3*ca^2*cf^3
          + 11291/4608*ep^-2*xil^3*ca^3*cf^2
          - 95/192*ep^-2*xil^3*ca^3*cf^2*z5
          - 17/64*ep^-2*xil^3*ca^3*cf^2*z4
          + 209/128*ep^-2*xil^3*ca^3*cf^2*z3
          + 77243/15360*ep^-2*xil^3*ca^4*cf
          - 205/512*ep^-2*xil^3*ca^4*cf*z5
          - 969/2560*ep^-2*xil^3*ca^4*cf*z4
          + 17279/7680*ep^-2*xil^3*ca^4*cf*z3
          + 11201/7680*ep^-2*xil^3*ca^5
          - 1567/73728*ep^-2*xil^3*ca^5*z5
          - 823/10240*ep^-2*xil^3*ca^5*z4
          + 8293/18432*ep^-2*xil^3*ca^5*z3
          - 3/8*ep^-2*xil^4*cf*[d4RA/nr]*z3
          + 143/256*ep^-2*xil^4*cf*[d4AA/n]*z5
          + 13/640*ep^-2*xil^4*cf*[d4AA/n]*z3
          + 39/128*ep^-2*xil^4*ca*[d4RA/nr]*z5
          - 81/128*ep^-2*xil^4*ca*[d4RA/nr]*z3
          + 457/2048*ep^-2*xil^4*ca*[d4AA/n]*z5
          + 97/2560*ep^-2*xil^4*ca*[d4AA/n]*z3
          + 139/256*ep^-2*xil^4*ca^3*cf^2
          - 3/128*ep^-2*xil^4*ca^3*cf^2*z4
          + 23/128*ep^-2*xil^4*ca^3*cf^2*z3
          + 33659/30720*ep^-2*xil^4*ca^4*cf
          + 403/6144*ep^-2*xil^4*ca^4*cf*z5
          - 9/320*ep^-2*xil^4*ca^4*cf*z4
          + 3137/15360*ep^-2*xil^4*ca^4*cf*z3
          + 38507/122880*ep^-2*xil^4*ca^5
          + 1619/49152*ep^-2*xil^4*ca^5*z5
          - 57/10240*ep^-2*xil^4*ca^5*z4
          + 3253/122880*ep^-2*xil^4*ca^5*z3
          + 5/32*ep^-2*xil^5*cf*[d4RA/nr]*z5
          - 7/32*ep^-2*xil^5*cf*[d4RA/nr]*z3
          + 13/512*ep^-2*xil^5*cf*[d4AA/n]*z5
          + 13/320*ep^-2*xil^5*cf*[d4AA/n]*z3
          + 13/128*ep^-2*xil^5*ca*[d4RA/nr]*z5
          - 91/640*ep^-2*xil^5*ca*[d4RA/nr]*z3
          + 21/2048*ep^-2*xil^5*ca*[d4AA/n]*z5
          + 21/1280*ep^-2*xil^5*ca*[d4AA/n]*z3
          + 67/768*ep^-2*xil^5*ca^3*cf^2
          + 5/384*ep^-2*xil^5*ca^3*cf^2*z5
          + 1/768*ep^-2*xil^5*ca^3*cf^2*z3
          + 2489/15360*ep^-2*xil^5*ca^4*cf
          + 403/12288*ep^-2*xil^5*ca^4*cf*z5
          - 91/6144*ep^-2*xil^5*ca^4*cf*z3
          + 1351/30720*ep^-2*xil^5*ca^5
          + 161/16384*ep^-2*xil^5*ca^5*z5
          - 259/40960*ep^-2*xil^5*ca^5*z3
          - 113/30*ep^-1*cf*[d4RA/nr]
          + 125447/40*ep^-1*cf*[d4RA/nr]*z7
          - 203*ep^-1*cf*[d4RA/nr]*z5
          - 17554/5*ep^-1*cf*[d4RA/nr]*z3
          + 4884/5*ep^-1*cf*[d4RA/nr]*z3^2
          + 397/24*ep^-1*cf*[d4AA/n]
          - 781753/960*ep^-1*cf*[d4AA/n]*z7
          + 291769/384*ep^-1*cf*[d4AA/n]*z5
          - 135731/960*ep^-1*cf*[d4AA/n]*z3
          - 3577/320*ep^-1*cf*[d4AA/n]*z3^2
          - 4977/40*ep^-1*cf^5
          + 47628/5*ep^-1*cf^5*z7
          - 4520*ep^-1*cf^5*z5
          - 3200*ep^-1*cf^5*z3
          - 2496/5*ep^-1*cf^5*z3^2
          + 173959/720*ep^-1*ca*[d4RA/nr]
          - 3016307/1280*ep^-1*ca*[d4RA/nr]*z7
          - 3135/16*ep^-1*ca*[d4RA/nr]*z6
          - 121885/96*ep^-1*ca*[d4RA/nr]*z5
          + 12243/80*ep^-1*ca*[d4RA/nr]*z4
          + 574393/160*ep^-1*ca*[d4RA/nr]*z3
          - 3387/4*ep^-1*ca*[d4RA/nr]*z3^2
          - 1429/2304*ep^-1*ca*[d4AA/n]
          - 6235831/40960*ep^-1*ca*[d4AA/n]*z7
          - 37345/256*ep^-1*ca*[d4AA/n]*z6
          + 704075/1536*ep^-1*ca*[d4AA/n]*z5
          + 5643/80*ep^-1*ca*[d4AA/n]*z4
          - 813841/3072*ep^-1*ca*[d4AA/n]*z3
          + 16887/5120*ep^-1*ca*[d4AA/n]*z3^2
          + 835739/720*ep^-1*ca*cf^4
          - 123977/5*ep^-1*ca*cf^4*z7
          + 3520/3*ep^-1*ca*cf^4*z6
          + 49792/9*ep^-1*ca*cf^4*z5
          - 440*ep^-1*ca*cf^4*z4
          + 530884/45*ep^-1*ca*cf^4*z3
          + 24632/15*ep^-1*ca*cf^4*z3^2
          - 165443/72*ep^-1*ca^2*cf^3
          + 1789067/80*ep^-1*ca^2*cf^3*z7
          - 2640*ep^-1*ca^2*cf^3*z6
          + 37759/12*ep^-1*ca^2*cf^3*z5
          + 4664/5*ep^-1*ca^2*cf^3*z4
          - 1365227/90*ep^-1*ca^2*cf^3*z3
          - 18097/10*ep^-1*ca^2*cf^3*z3^2
          + 42214139/19440*ep^-1*ca^3*cf^2
          - 9074513/960*ep^-1*ca^3*cf^2*z7
          + 8635/6*ep^-1*ca^3*cf^2*z6
          - 5957573/1440*ep^-1*ca^3*cf^2*z5
          - 763/4*ep^-1*ca^3*cf^2*z4
          + 5503507/720*ep^-1*ca^3*cf^2*z3
          + 78041/120*ep^-1*ca^3*cf^2*z3^2
          - 368712343/311040*ep^-1*ca^4*cf
          + 312820991/184320*ep^-1*ca^4*cf*z7
          - 45595/192*ep^-1*ca^4*cf*z6
          + 16237513/15360*ep^-1*ca^4*cf*z5
          - 87067/640*ep^-1*ca^4*cf*z4
          - 46196783/34560*ep^-1*ca^4*cf*z3
          - 4711/128*ep^-1*ca^4*cf*z3^2
          - 47894269/552960*ep^-1*ca^5
          - 194793683/983040*ep^-1*ca^5*z7
          - 524315/6144*ep^-1*ca^5*z6
          + 128829827/368640*ep^-1*ca^5*z5
          + 1604909/46080*ep^-1*ca^5*z4
          - 224465897/3317760*ep^-1*ca^5*z3
          - 567483/40960*ep^-1*ca^5*z3^2
          + 16/5*ep^-1*xil*cf*[d4RA/nr]
          - 3409/40*ep^-1*xil*cf*[d4RA/nr]*z7
          + 64*ep^-1*xil*cf*[d4RA/nr]*z5
          - 168/5*ep^-1*xil*cf*[d4RA/nr]*z3
          + 207/5*ep^-1*xil*cf*[d4RA/nr]*z3^2
          + 2563/640*ep^-1*xil*cf*[d4AA/n]
          + 100793/768*ep^-1*xil*cf*[d4AA/n]*z7
          + 10185/512*ep^-1*xil*cf*[d4AA/n]*z6
          + 21121/1536*ep^-1*xil*cf*[d4AA/n]*z5
          - 1827/160*ep^-1*xil*cf*[d4AA/n]*z4
          - 93293/1280*ep^-1*xil*cf*[d4AA/n]*z3
          - 85523/1280*ep^-1*xil*cf*[d4AA/n]*z3^2
          - 547/240*ep^-1*xil*ca*[d4RA/nr]
          + 140567/1280*ep^-1*xil*ca*[d4RA/nr]*z7
          - 1375/16*ep^-1*xil*ca*[d4RA/nr]*z6
          + 5713/48*ep^-1*xil*ca*[d4RA/nr]*z5
          + 1515/32*ep^-1*xil*ca*[d4RA/nr]*z4
          - 43091/480*ep^-1*xil*ca*[d4RA/nr]*z3
          - 459/10*ep^-1*xil*ca*[d4RA/nr]*z3^2
          + 4661/4608*ep^-1*xil*ca*[d4AA/n]
          + 3274327/122880*ep^-1*xil*ca*[d4AA/n]*z7
          - 13565/2048*ep^-1*xil*ca*[d4AA/n]*z6
          + 88445/2048*ep^-1*xil*ca*[d4AA/n]*z5
          + 26367/2560*ep^-1*xil*ca*[d4AA/n]*z4
          - 103715/1536*ep^-1*xil*ca*[d4AA/n]*z3
          - 21839/2560*ep^-1*xil*ca*[d4AA/n]*z3^2
          + 103/20*ep^-1*xil*ca^2*cf^3
          + 1239/80*ep^-1*xil*ca^2*cf^3*z7
          + 85/4*ep^-1*xil*ca^2*cf^3*z5
          - 31*ep^-1*xil*ca^2*cf^3*z3
          - 9/10*ep^-1*xil*ca^2*cf^3*z3^2
          - 4543/480*ep^-1*xil*ca^3*cf^2
          - 76363/1920*ep^-1*xil*ca^3*cf^2*z7
          + 125/16*ep^-1*xil*ca^3*cf^2*z6
          - 3227/48*ep^-1*xil*ca^3*cf^2*z5
          - 105/32*ep^-1*xil*ca^3*cf^2*z4
          + 2579/30*ep^-1*xil*ca^3*cf^2*z3
          - 99/80*ep^-1*xil*ca^3*cf^2*z3^2
          - 235222787/2488320*ep^-1*xil*ca^4*cf
          - 3638453/184320*ep^-1*xil*ca^4*cf*z7
          - 317005/12288*ep^-1*xil*ca^4*cf*z6
          + 32270251/184320*ep^-1*xil*ca^4*cf*z5
          + 147049/6144*ep^-1*xil*ca^4*cf*z4
          - 3156731/27648*ep^-1*xil*ca^4*cf*z3
          - 241909/30720*ep^-1*xil*ca^4*cf*z3^2
          - 314168671/9953280*ep^-1*xil*ca^5
          - 12292301/589824*ep^-1*xil*ca^5*z7
          - 368755/49152*ep^-1*xil*ca^5*z6
          + 12017617/245760*ep^-1*xil*ca^5*z5
          + 1016693/122880*ep^-1*xil*ca^5*z4
          - 21850133/1105920*ep^-1*xil*ca^5*z3
          - 12631/3840*ep^-1*xil*ca^5*z3^2
          - 1/10*ep^-1*xil^2*cf*[d4RA/nr]
          + 161/20*ep^-1*xil^2*cf*[d4RA/nr]*z7
          - 4*ep^-1*xil^2*cf*[d4RA/nr]*z5
          - 4*ep^-1*xil^2*cf*[d4RA/nr]*z3
          - 3/5*ep^-1*xil^2*cf*[d4RA/nr]*z3^2
          + 23/32*ep^-1*xil^2*cf*[d4AA/n]
          - 2121/640*ep^-1*xil^2*cf*[d4AA/n]*z7
          + 475/256*ep^-1*xil^2*cf*[d4AA/n]*z6
          + 11575/768*ep^-1*xil^2*cf*[d4AA/n]*z5
          - 1347/640*ep^-1*xil^2*cf*[d4AA/n]*z4
          - 1857/160*ep^-1*xil^2*cf*[d4AA/n]*z3
          - 2853/640*ep^-1*xil^2*cf*[d4AA/n]*z3^2
          - 7/80*ep^-1*xil^2*ca*[d4RA/nr]
          + 6741/1280*ep^-1*xil^2*ca*[d4RA/nr]*z7
          - 1415/96*ep^-1*xil^2*ca*[d4RA/nr]*z6
          + 9253/288*ep^-1*xil^2*ca*[d4RA/nr]*z5
          + 161/40*ep^-1*xil^2*ca*[d4RA/nr]*z4
          - 6727/720*ep^-1*xil^2*ca*[d4RA/nr]*z3
          - 617/240*ep^-1*xil^2*ca*[d4RA/nr]*z3^2
          + 869/2880*ep^-1*xil^2*ca*[d4AA/n]
          + 97517/61440*ep^-1*xil^2*ca*[d4AA/n]*z7
          + 775/256*ep^-1*xil^2*ca*[d4AA/n]*z6
          - 1073/192*ep^-1*xil^2*ca*[d4AA/n]*z5
          + 93/80*ep^-1*xil^2*ca*[d4AA/n]*z4
          - 62071/7680*ep^-1*xil^2*ca*[d4AA/n]*z3
          - 1359/2560*ep^-1*xil^2*ca*[d4AA/n]*z3^2
          - 241/480*ep^-1*xil^2*ca^3*cf^2
          - 3647/1920*ep^-1*xil^2*ca^3*cf^2*z7
          + 5/16*ep^-1*xil^2*ca^3*cf^2*z6
          + 49/96*ep^-1*xil^2*ca^3*cf^2*z5
          - 21/160*ep^-1*xil^2*ca^3*cf^2*z4
          + 47/48*ep^-1*xil^2*ca^3*cf^2*z3
          + 9/80*ep^-1*xil^2*ca^3*cf^2*z3^2
          - 2525755/248832*ep^-1*xil^2*ca^4*cf
          - 17913/10240*ep^-1*xil^2*ca^4*cf*z7
          - 44015/18432*ep^-1*xil^2*ca^4*cf*z6
          + 750001/55296*ep^-1*xil^2*ca^4*cf*z5
          + 3159/640*ep^-1*xil^2*ca^4*cf*z4
          - 2097473/138240*ep^-1*xil^2*ca^4*cf*z3
          - 32603/46080*ep^-1*xil^2*ca^4*cf*z3^2
          - 2064745/497664*ep^-1*xil^2*ca^5
          + 326977/1474560*ep^-1*xil^2*ca^5*z7
          - 1085/3072*ep^-1*xil^2*ca^5*z6
          + 104285/36864*ep^-1*xil^2*ca^5*z5
          + 19637/15360*ep^-1*xil^2*ca^5*z4
          - 2248453/552960*ep^-1*xil^2*ca^5*z3
          - 5657/20480*ep^-1*xil^2*ca^5*z3^2
          + 101/640*ep^-1*xil^3*cf*[d4AA/n]
          - 3731/3840*ep^-1*xil^3*cf*[d4AA/n]*z7
          - 75/128*ep^-1*xil^3*cf*[d4AA/n]*z6
          + 787/384*ep^-1*xil^3*cf*[d4AA/n]*z5
          - 9/40*ep^-1*xil^3*cf*[d4AA/n]*z4
          - 763/480*ep^-1*xil^3*cf*[d4AA/n]*z3
          + 9/320*ep^-1*xil^3*cf*[d4AA/n]*z3^2
          + 1/80*ep^-1*xil^3*ca*[d4RA/nr]
          + 1393/1280*ep^-1*xil^3*ca*[d4RA/nr]*z7
          - 35/32*ep^-1*xil^3*ca*[d4RA/nr]*z6
          + 59/32*ep^-1*xil^3*ca*[d4RA/nr]*z5
          - 57/80*ep^-1*xil^3*ca*[d4RA/nr]*z4
          + 65/48*ep^-1*xil^3*ca*[d4RA/nr]*z3
          + 31/80*ep^-1*xil^3*ca*[d4RA/nr]*z3^2
          + 83/7680*ep^-1*xil^3*ca*[d4AA/n]
          + 11501/61440*ep^-1*xil^3*ca*[d4AA/n]*z7
          + 3145/3072*ep^-1*xil^3*ca*[d4AA/n]*z6
          - 35771/9216*ep^-1*xil^3*ca*[d4AA/n]*z5
          + 193/2560*ep^-1*xil^3*ca*[d4AA/n]*z4
          - 13213/23040*ep^-1*xil^3*ca*[d4AA/n]*z3
          + 601/1920*ep^-1*xil^3*ca*[d4AA/n]*z3^2
          - 253643/138240*ep^-1*xil^3*ca^4*cf
          - 175/2304*ep^-1*xil^3*ca^4*cf*z7
          - 275/1536*ep^-1*xil^3*ca^4*cf*z6
          + 12511/11520*ep^-1*xil^3*ca^4*cf*z5
          + 433/640*ep^-1*xil^3*ca^4*cf*z4
          - 48799/23040*ep^-1*xil^3*ca^4*cf*z3
          - 193/1920*ep^-1*xil^3*ca^4*cf*z3^2
          - 376547/552960*ep^-1*xil^3*ca^5
          - 151739/1474560*ep^-1*xil^3*ca^5*z7
          + 3395/73728*ep^-1*xil^3*ca^5*z6
          + 77293/1105920*ep^-1*xil^3*ca^5*z5
          + 803/6144*ep^-1*xil^3*ca^5*z4
          - 127363/276480*ep^-1*xil^3*ca^5*z3
          + 2041/92160*ep^-1*xil^3*ca^5*z3^2
          - 791/960*ep^-1*xil^4*cf*[d4AA/n]*z7
          - 55/256*ep^-1*xil^4*cf*[d4AA/n]*z6
          + 321/256*ep^-1*xil^4*cf*[d4AA/n]*z5
          - 3/640*ep^-1*xil^4*cf*[d4AA/n]*z4
          - 77/160*ep^-1*xil^4*cf*[d4AA/n]*z3
          + 27/640*ep^-1*xil^4*cf*[d4AA/n]*z3^2
          - 21/640*ep^-1*xil^4*ca*[d4RA/nr]*z7
          + 15/32*ep^-1*xil^4*ca*[d4RA/nr]*z6
          - 7/16*ep^-1*xil^4*ca*[d4RA/nr]*z5
          - 9/16*ep^-1*xil^4*ca*[d4RA/nr]*z4
          + 141/160*ep^-1*xil^4*ca*[d4RA/nr]*z3
          + 27/80*ep^-1*xil^4*ca*[d4RA/nr]*z3^2
          - 5803/8192*ep^-1*xil^4*ca*[d4AA/n]*z7
          + 35/256*ep^-1*xil^4*ca*[d4AA/n]*z6
          - 137/1536*ep^-1*xil^4*ca*[d4AA/n]*z5
          + 39/1280*ep^-1*xil^4*ca*[d4AA/n]*z4
          - 491/5120*ep^-1*xil^4*ca*[d4AA/n]*z3
          + 639/5120*ep^-1*xil^4*ca*[d4AA/n]*z3^2
          - 2413/5120*ep^-1*xil^4*ca^4*cf
          - 51569/184320*ep^-1*xil^4*ca^4*cf*z7
          + 145/6144*ep^-1*xil^4*ca^4*cf*z6
          + 3533/30720*ep^-1*xil^4*ca^4*cf*z5
          + 173/2560*ep^-1*xil^4*ca^4*cf*z4
          - 437/3072*ep^-1*xil^4*ca^4*cf*z3
          + 31/5120*ep^-1*xil^4*ca^4*cf*z3^2
          - 10909/61440*ep^-1*xil^4*ca^5
          - 73843/983040*ep^-1*xil^4*ca^5*z7
          + 55/1536*ep^-1*xil^4*ca^5*z6
          - 19321/368640*ep^-1*xil^4*ca^5*z5
          - 19/10240*ep^-1*xil^4*ca^5*z4
          + 1913/122880*ep^-1*xil^4*ca^5*z3
          + 389/40960*ep^-1*xil^4*ca^5*z3^2
          - 5/512*ep^-1*xil^5*cf*[d4AA/n]*z6
          - 23/512*ep^-1*xil^5*cf*[d4AA/n]*z5
          - 3/320*ep^-1*xil^5*cf*[d4AA/n]*z4
          + 5/256*ep^-1*xil^5*cf*[d4AA/n]*z3
          + 7/1280*ep^-1*xil^5*cf*[d4AA/n]*z3^2
          + 5/32*ep^-1*xil^5*ca*[d4RA/nr]*z6
          - 9/32*ep^-1*xil^5*ca*[d4RA/nr]*z5
          - 21/160*ep^-1*xil^5*ca*[d4RA/nr]*z4
          + 43/160*ep^-1*xil^5*ca*[d4RA/nr]*z3
          + 1/16*ep^-1*xil^5*ca*[d4RA/nr]*z3^2
          - 2891/40960*ep^-1*xil^5*ca*[d4AA/n]*z7
          + 15/2048*ep^-1*xil^5*ca*[d4AA/n]*z6
          + 17/2048*ep^-1*xil^5*ca*[d4AA/n]*z5
          + 9/1280*ep^-1*xil^5*ca*[d4AA/n]*z4
          - 1/32*ep^-1*xil^5*ca*[d4AA/n]*z3
          + 39/2560*ep^-1*xil^5*ca*[d4AA/n]*z3^2
          - 729/10240*ep^-1*xil^5*ca^4*cf
          + 441/20480*ep^-1*xil^5*ca^4*cf*z7
          + 15/4096*ep^-1*xil^5*ca^4*cf*z6
          - 781/12288*ep^-1*xil^5*ca^4*cf*z5
          + 9/2048*ep^-1*xil^5*ca^4*cf*z4
          - 3/5120*ep^-1*xil^5*ca^4*cf*z3
          + 47/10240*ep^-1*xil^5*ca^4*cf*z3^2
          - 671/24576*ep^-1*xil^5*ca^5
          + 7469/983040*ep^-1*xil^5*ca^5*z7
          + 115/16384*ep^-1*xil^5*ca^5*z6
          - 1415/49152*ep^-1*xil^5*ca^5*z5
          - 111/40960*ep^-1*xil^5*ca^5*z4
          + 709/122880*ep^-1*xil^5*ca^5*z3
          + 5/2048*ep^-1*xil^5*ca^5*z3^2
          )

       + a^5*nf * (
          + 1841339/34560*ep^-5*ca^4*tr
          + 22589/960*ep^-5*xil*ca^3*cf*tr
          + 22589/3840*ep^-5*xil*ca^4*tr
          + 559/144*ep^-5*xil^2*ca^2*cf^2*tr
          + 559/144*ep^-5*xil^2*ca^3*cf*tr
          + 559/768*ep^-5*xil^2*ca^4*tr
          + 1/4*ep^-5*xil^3*ca*cf^3*tr
          + 9/16*ep^-5*xil^3*ca^2*cf^2*tr
          + 23/64*ep^-5*xil^3*ca^3*cf*tr
          + 15/256*ep^-5*xil^3*ca^4*tr
          + 3683/160*ep^-4*ca^2*cf^2*tr
          - 2750357/17280*ep^-4*ca^3*cf*tr
          - 31049497/207360*ep^-4*ca^4*tr
          + 127/24*ep^-4*xil*ca*cf^3*tr
          - 11071/240*ep^-4*xil*ca^2*cf^2*tr
          - 19231/240*ep^-4*xil*ca^3*cf*tr
          - 28285/1536*ep^-4*xil*ca^4*tr
          + 1/3*ep^-4*xil^2*cf^4*tr
          - 335/72*ep^-4*xil^2*ca*cf^3*tr
          - 13225/864*ep^-4*xil^2*ca^2*cf^2*tr
          - 218681/17280*ep^-4*xil^2*ca^3*cf*tr
          - 58147/23040*ep^-4*xil^2*ca^4*tr
          - 1/6*ep^-4*xil^3*cf^4*tr
          - 17/18*ep^-4*xil^3*ca*cf^3*tr
          - 83/48*ep^-4*xil^3*ca^2*cf^2*tr
          - 3439/2880*ep^-4*xil^3*ca^3*cf*tr
          - 1691/7680*ep^-4*xil^3*ca^4*tr
          + 1/2*ep^-3*cf^4*tr
          - 1241/80*ep^-3*ca*cf^3*tr
          - 55903/960*ep^-3*ca^2*cf^2*tr
          + 427/15*ep^-3*ca^2*cf^2*tr*z3
          + 28350707/51840*ep^-3*ca^3*cf*tr
          - 32449/480*ep^-3*ca^3*cf*tr*z3
          + 23580137/124416*ep^-3*ca^4*tr
          + 4611/128*ep^-3*ca^4*tr*z3
          - 7/4*ep^-3*xil*cf^4*tr
          - 182/15*ep^-3*xil*ca*cf^3*tr
          + 4*ep^-3*xil*ca*cf^3*tr*z3
          + 86539/576*ep^-3*xil*ca^2*cf^2*tr
          - 1679/40*ep^-3*xil*ca^2*cf^2*tr*z3
          + 110911/864*ep^-3*xil*ca^3*cf*tr
          + 991/48*ep^-3*xil*ca^3*cf*tr*z3
          + 1719149/69120*ep^-3*xil*ca^4*tr
          + 15599/1920*ep^-3*xil*ca^4*tr*z3
          - 1/2*ep^-3*xil^2*cf^4*tr
          + 1537/108*ep^-3*xil^2*ca*cf^3*tr
          - 8*ep^-3*xil^2*ca*cf^3*tr*z3
          + 354677/12960*ep^-3*xil^2*ca^2*cf^2*tr
          - 11/6*ep^-3*xil^2*ca^2*cf^2*tr*z3
          + 458449/25920*ep^-3*xil^2*ca^3*cf*tr
          + 7271/1440*ep^-3*xil^2*ca^3*cf*tr*z3
          + 4933/1440*ep^-3*xil^2*ca^4*tr
          + 7259/5760*ep^-3*xil^2*ca^4*tr*z3
          + 5/6*ep^-3*xil^3*ca*cf^3*tr
          + 35/16*ep^-3*xil^3*ca^2*cf^2*tr
          + 1/24*ep^-3*xil^3*ca^2*cf^2*tr*z3
          + 439/240*ep^-3*xil^3*ca^3*cf*tr
          + 1/20*ep^-3*xil^3*ca^3*cf*tr*z3
          + 1091/2880*ep^-3*xil^3*ca^4*tr
          + 19/1920*ep^-3*xil^3*ca^4*tr*z3
          + 268/15*ep^-2*tr*[d4RA/nr]
          + 57/2*ep^-2*tr*[d4RA/nr]*z5
          - 371/10*ep^-2*tr*[d4RA/nr]*z3
          + 23/40*ep^-2*tr*[d4AA/n]
          + 679/32*ep^-2*tr*[d4AA/n]*z5
          - 203/10*ep^-2*tr*[d4AA/n]*z3
          + 1871/60*ep^-2*cf^4*tr
          - 512/3*ep^-2*cf^4*tr*z5
          + 320/3*ep^-2*cf^4*tr*z3
          + 1768/15*ep^-2*ca*[d4RR/nr]
          + 128/15*ep^-2*ca*[d4RA/n]
          + 221/4*ep^-2*ca*[d4RA/n]*z5
          - 637/5*ep^-2*ca*[d4RA/n]*z3
          - 3203/144*ep^-2*ca*cf^3*tr
          + 384*ep^-2*ca*cf^3*tr*z5
          - 905/3*ep^-2*ca*cf^3*tr*z3
          + 892967/8640*ep^-2*ca^2*cf^2*tr
          - 345/2*ep^-2*ca^2*cf^2*tr*z5
          + 397/10*ep^-2*ca^2*cf^2*tr*z4
          + 137*ep^-2*ca^2*cf^2*tr*z3
          - 64888411/77760*ep^-2*ca^3*cf*tr
          + 129/8*ep^-2*ca^3*cf*tr*z5
          - 28579/320*ep^-2*ca^3*cf*tr*z4
          + 61801/480*ep^-2*ca^3*cf*tr*z3
          - 235025783/1244160*ep^-2*ca^4*tr
          + 16143/256*ep^-2*ca^4*tr*z5
          + 11907/256*ep^-2*ca^4*tr*z4
          - 2435803/17280*ep^-2*ca^4*tr*z3
          - 1/5*ep^-2*xil*tr*[d4RA/nr]
          + 35*ep^-2*xil*tr*[d4RA/nr]*z5
          - 293/10*ep^-2*xil*tr*[d4RA/nr]*z3
          + 3/40*ep^-2*xil*tr*[d4AA/n]
          + 95/64*ep^-2*xil*tr*[d4AA/n]*z5
          - 449/160*ep^-2*xil*tr*[d4AA/n]*z3
          + 32*ep^-2*xil*cf*[d4RR/nr]
          + 15*ep^-2*xil*cf*[d4RA/n]*z5
          - 12*ep^-2*xil*cf*[d4RA/n]*z3
          + 19/3*ep^-2*xil*cf^4*tr
          - 16*ep^-2*xil*cf^4*tr*z3
          + 8*ep^-2*xil*ca*[d4RR/nr]
          + 39/4*ep^-2*xil*ca*[d4RA/n]*z5
          - 39/5*ep^-2*xil*ca*[d4RA/n]*z3
          + 1619/90*ep^-2*xil*ca*cf^3*tr
          - 38*ep^-2*xil*ca*cf^3*tr*z5
          + 6*ep^-2*xil*ca*cf^3*tr*z4
          + 441/10*ep^-2*xil*ca*cf^3*tr*z3
          - 898501/4320*ep^-2*xil*ca^2*cf^2*tr
          + 17/2*ep^-2*xil*ca^2*cf^2*tr*z5
          - 2877/80*ep^-2*xil*ca^2*cf^2*tr*z4
          + 2269/20*ep^-2*xil*ca^2*cf^2*tr*z3
          - 4897171/34560*ep^-2*xil*ca^3*cf*tr
          + 1087/24*ep^-2*xil*ca^3*cf*tr*z5
          + 553/32*ep^-2*xil*ca^3*cf*tr*z4
          - 15469/160*ep^-2*xil*ca^3*cf*tr*z3
          - 1119421/46080*ep^-2*xil*ca^4*tr
          + 15775/1536*ep^-2*xil*ca^4*tr*z5
          + 8999/1280*ep^-2*xil*ca^4*tr*z4
          - 4163/120*ep^-2*xil*ca^4*tr*z3
          + 7/6*ep^-2*xil^2*tr*[d4RA/nr]*z5
          - 11/30*ep^-2*xil^2*tr*[d4RA/nr]*z3
          + 1/80*ep^-2*xil^2*tr*[d4AA/n]
          - 5/16*ep^-2*xil^2*tr*[d4AA/n]*z5
          - 1/5*ep^-2*xil^2*tr*[d4AA/n]*z3
          - 761/48*ep^-2*xil^2*ca*cf^3*tr
          + 3*ep^-2*xil^2*ca*cf^3*tr*z4
          + 11*ep^-2*xil^2*ca*cf^3*tr*z3
          - 383701/15552*ep^-2*xil^2*ca^2*cf^2*tr
          + ep^-2*xil^2*ca^2*cf^2*tr*z4
          + 207/40*ep^-2*xil^2*ca^2*cf^2*tr*z3
          - 1958149/155520*ep^-2*xil^2*ca^3*cf*tr
          + 19/72*ep^-2*xil^2*ca^3*cf*tr*z5
          - 919/960*ep^-2*xil^2*ca^3*cf*tr*z4
          - 15559/1440*ep^-2*xil^2*ca^3*cf*tr*z3
          - 921553/414720*ep^-2*xil^2*ca^4*tr
          + 7/192*ep^-2*xil^2*ca^4*tr*z5
          - 931/3840*ep^-2*xil^2*ca^4*tr*z4
          - 3769/1152*ep^-2*xil^2*ca^4*tr*z3
          + 1/10*ep^-2*xil^3*tr*[d4RA/nr]*z3
          - 11/192*ep^-2*xil^3*tr*[d4AA/n]*z5
          - 1/480*ep^-2*xil^3*tr*[d4AA/n]*z3
          - 95/144*ep^-2*xil^3*ca^2*cf^2*tr
          + 1/16*ep^-2*xil^3*ca^2*cf^2*tr*z4
          - 7/24*ep^-2*xil^3*ca^2*cf^2*tr*z3
          - 4591/3840*ep^-2*xil^3*ca^3*cf*tr
          + 3/40*ep^-2*xil^3*ca^3*cf*tr*z4
          - 17/60*ep^-2*xil^3*ca^3*cf*tr*z3
          - 991/3072*ep^-2*xil^3*ca^4*tr
          - 19/4608*ep^-2*xil^3*ca^4*tr*z5
          + 19/1280*ep^-2*xil^3*ca^4*tr*z4
          - 25/576*ep^-2*xil^3*ca^4*tr*z3
          - 1240/9*ep^-1*tr*[d4RA/nr]
          - 27377/30*ep^-1*tr*[d4RA/nr]*z7
          + 285/4*ep^-1*tr*[d4RA/nr]*z6
          + 1983/2*ep^-1*tr*[d4RA/nr]*z5
          - 1113/20*ep^-1*tr*[d4RA/nr]*z4
          + 2468/15*ep^-1*tr*[d4RA/nr]*z3
          - 91/10*ep^-1*tr*[d4RA/nr]*z3^2
          - 191/120*ep^-1*tr*[d4AA/n]
          - 1057/8*ep^-1*tr*[d4AA/n]*z7
          + 3395/64*ep^-1*tr*[d4AA/n]*z6
          + 2323/64*ep^-1*tr*[d4AA/n]*z5
          - 609/20*ep^-1*tr*[d4AA/n]*z4
          + 52709/960*ep^-1*tr*[d4AA/n]*z3
          + 2017/160*ep^-1*tr*[d4AA/n]*z3^2
          + 5984/15*ep^-1*cf*[d4RR/nr]
          + 1736*ep^-1*cf*[d4RR/nr]*z7
          - 3616*ep^-1*cf*[d4RR/nr]*z5
          + 12096/5*ep^-1*cf*[d4RR/nr]*z3
          - 3648/5*ep^-1*cf*[d4RR/nr]*z3^2
          + 8/15*ep^-1*cf*[d4RA/n]
          + 238/5*ep^-1*cf*[d4RA/n]*z7
          - 94*ep^-1*cf*[d4RA/n]*z5
          + 44/5*ep^-1*cf*[d4RA/n]*z3
          + 144/5*ep^-1*cf*[d4RA/n]*z3^2
          - 29209/180*ep^-1*cf^4*tr
          - 1280/3*ep^-1*cf^4*tr*z6
          + 9376/9*ep^-1*cf^4*tr*z5
          + 160*ep^-1*cf^4*tr*z4
          - 22496/45*ep^-1*cf^4*tr*z3
          - 1024/15*ep^-1*cf^4*tr*z3^2
          - 33464/45*ep^-1*ca*[d4RR/nr]
          - 23632/15*ep^-1*ca*[d4RR/nr]*z7
          + 9728/3*ep^-1*ca*[d4RR/nr]*z5
          - 8992/5*ep^-1*ca*[d4RR/nr]*z3
          + 464*ep^-1*ca*[d4RR/nr]*z3^2
          - 52/3*ep^-1*ca*[d4RA/n]
          + 392/5*ep^-1*ca*[d4RA/n]*z7
          + 110*ep^-1*ca*[d4RA/n]*z6
          - 2309/6*ep^-1*ca*[d4RA/n]*z5
          - 108/5*ep^-1*ca*[d4RA/n]*z4
          + 2279/6*ep^-1*ca*[d4RA/n]*z3
          - 893/10*ep^-1*ca*[d4RA/n]*z3^2
          + 169531/540*ep^-1*ca*cf^3*tr
          + 12264/5*ep^-1*ca*cf^3*tr*z7
          + 960*ep^-1*ca*cf^3*tr*z6
          - 10862/3*ep^-1*ca*cf^3*tr*z5
          - 424*ep^-1*ca*cf^3*tr*z4
          + 26506/45*ep^-1*ca*cf^3*tr*z3
          + 64/5*ep^-1*ca*cf^3*tr*z3^2
          - 704933/2160*ep^-1*ca^2*cf^2*tr
          - 37163/15*ep^-1*ca^2*cf^2*tr*z7
          - 450*ep^-1*ca^2*cf^2*tr*z6
          + 101987/45*ep^-1*ca^2*cf^2*tr*z5
          + 599/4*ep^-1*ca^2*cf^2*tr*z4
          - 11977/360*ep^-1*ca^2*cf^2*tr*z3
          + 774/5*ep^-1*ca^2*cf^2*tr*z3^2
          + 2311945/2592*ep^-1*ca^3*cf*tr
          + 340333/720*ep^-1*ca^3*cf*tr*z7
          + 795/16*ep^-1*ca^3*cf*tr*z6
          - 47729/90*ep^-1*ca^3*cf*tr*z5
          + 31323/160*ep^-1*ca^3*cf*tr*z4
          - 36865/432*ep^-1*ca^3*cf*tr*z3
          - 158/3*ep^-1*ca^3*cf*tr*z3^2
          + 60298109/622080*ep^-1*ca^4*tr
          + 224581/960*ep^-1*ca^4*tr*z7
          + 67515/512*ep^-1*ca^4*tr*z6
          - 1734989/4608*ep^-1*ca^4*tr*z5
          - 2123143/11520*ep^-1*ca^4*tr*z4
          + 46881313/207360*ep^-1*ca^4*tr*z3
          + 887/3840*ep^-1*ca^4*tr*z3^2
          + 14/15*ep^-1*xil*tr*[d4RA/nr]
          - 1029/10*ep^-1*xil*tr*[d4RA/nr]*z7
          + 25/2*ep^-1*xil*tr*[d4RA/nr]*z6
          - 323/3*ep^-1*xil*tr*[d4RA/nr]*z5
          - 159/20*ep^-1*xil*tr*[d4RA/nr]*z4
          + 4349/30*ep^-1*xil*tr*[d4RA/nr]*z3
          + 17*ep^-1*xil*tr*[d4RA/nr]*z3^2
          - 67/240*ep^-1*xil*tr*[d4AA/n]
          - 441/80*ep^-1*xil*tr*[d4AA/n]*z7
          + 475/128*ep^-1*xil*tr*[d4AA/n]*z6
          + 259/384*ep^-1*xil*tr*[d4AA/n]*z5
          - 1347/320*ep^-1*xil*tr*[d4AA/n]*z4
          + 4269/320*ep^-1*xil*tr*[d4AA/n]*z3
          - 357/320*ep^-1*xil*tr*[d4AA/n]*z3^2
          - 294/5*ep^-1*xil*ca*[d4RR/nr]*z7
          + 368/15*ep^-1*xil*ca*[d4RR/nr]*z3
          + 112/5*ep^-1*xil*ca*[d4RR/nr]*z3^2
          - 2/15*ep^-1*xil*ca*[d4RA/n]
          - 441/80*ep^-1*xil*ca*[d4RA/n]*z7
          - 15/4*ep^-1*xil*ca*[d4RA/n]*z6
          - 75/4*ep^-1*xil*ca*[d4RA/n]*z5
          + 9/5*ep^-1*xil*ca*[d4RA/n]*z4
          + 173/10*ep^-1*xil*ca*[d4RA/n]*z3
          + 21/5*ep^-1*xil*ca*[d4RA/n]*z3^2
          - 4261/120*ep^-1*xil*ca*cf^3*tr
          + 30*ep^-1*xil*ca*cf^3*tr*z6
          + 114*ep^-1*xil*ca*cf^3*tr*z5
          - 111/10*ep^-1*xil*ca*cf^3*tr*z4
          - 947/10*ep^-1*xil*ca*cf^3*tr*z3
          + 12*ep^-1*xil*ca*cf^3*tr*z3^2
          + 876989/8640*ep^-1*xil*ca^2*cf^2*tr
          - 10*ep^-1*xil*ca^2*cf^2*tr*z6
          - 117/10*ep^-1*xil*ca^2*cf^2*tr*z5
          + 837/40*ep^-1*xil*ca^2*cf^2*tr*z4
          - 2927/40*ep^-1*xil*ca^2*cf^2*tr*z3
          - 54/5*ep^-1*xil*ca^2*cf^2*tr*z3^2
          + 16911457/155520*ep^-1*xil*ca^3*cf*tr
          + 49/40*ep^-1*xil*ca^3*cf*tr*z7
          - 265/48*ep^-1*xil*ca^3*cf*tr*z6
          - 14743/144*ep^-1*xil*ca^3*cf*tr*z5
          - 4477/320*ep^-1*xil*ca^3*cf*tr*z4
          + 41099/360*ep^-1*xil*ca^3*cf*tr*z3
          + 203/60*ep^-1*xil*ca^3*cf*tr*z3^2
          + 795943/38880*ep^-1*xil*ca^4*tr
          + 1029/320*ep^-1*xil*ca^4*tr*z7
          - 325/3072*ep^-1*xil*ca^4*tr*z6
          - 1223513/46080*ep^-1*xil*ca^4*tr*z5
          - 10963/1280*ep^-1*xil*ca^4*tr*z4
          + 484373/11520*ep^-1*xil*ca^4*tr*z3
          + 8221/2560*ep^-1*xil*ca^4*tr*z3^2
          + 35/12*ep^-1*xil^2*tr*[d4RA/nr]*z6
          - 119/18*ep^-1*xil^2*tr*[d4RA/nr]*z5
          - 11/20*ep^-1*xil^2*tr*[d4RA/nr]*z4
          + 7/9*ep^-1*xil^2*tr*[d4RA/nr]*z3
          + 11/30*ep^-1*xil^2*tr*[d4RA/nr]*z3^2
          - 37/480*ep^-1*xil^2*tr*[d4AA/n]
          - 25/32*ep^-1*xil^2*tr*[d4AA/n]*z6
          + 79/48*ep^-1*xil^2*tr*[d4AA/n]*z5
          - 3/10*ep^-1*xil^2*tr*[d4AA/n]*z4
          + 749/960*ep^-1*xil^2*tr*[d4AA/n]*z3
          + 33/40*ep^-1*xil^2*tr*[d4AA/n]*z3^2
          + 6839/960*ep^-1*xil^2*ca^2*cf^2*tr
          - 9/5*ep^-1*xil^2*ca^2*cf^2*tr*z4
          - 133/40*ep^-1*xil^2*ca^2*cf^2*tr*z3
          - 6/5*ep^-1*xil^2*ca^2*cf^2*tr*z3^2
          + 868687/155520*ep^-1*xil^2*ca^3*cf*tr
          + 95/144*ep^-1*xil^2*ca^3*cf*tr*z6
          - 1043/540*ep^-1*xil^2*ca^3*cf*tr*z5
          - 857/480*ep^-1*xil^2*ca^3*cf*tr*z4
          + 5401/720*ep^-1*xil^2*ca^3*cf*tr*z3
          + 179/360*ep^-1*xil^2*ca^3*cf*tr*z3^2
          + 687401/622080*ep^-1*xil^2*ca^4*tr
          + 35/384*ep^-1*xil^2*ca^4*tr*z6
          + 311/1920*ep^-1*xil^2*ca^4*tr*z5
          - 23/384*ep^-1*xil^2*ca^4*tr*z4
          + 164201/69120*ep^-1*xil^2*ca^4*tr*z3
          + 139/640*ep^-1*xil^2*ca^4*tr*z3^2
          + 3/20*ep^-1*xil^3*tr*[d4RA/nr]*z4
          - 7/30*ep^-1*xil^3*tr*[d4RA/nr]*z3
          - 55/384*ep^-1*xil^3*tr*[d4AA/n]*z6
          + 281/1152*ep^-1*xil^3*tr*[d4AA/n]*z5
          - 1/320*ep^-1*xil^3*tr*[d4AA/n]*z4
          + 53/576*ep^-1*xil^3*tr*[d4AA/n]*z3
          + 17/960*ep^-1*xil^3*tr*[d4AA/n]*z3^2
          + 73/135*ep^-1*xil^3*ca^3*cf*tr
          - 3/20*ep^-1*xil^3*ca^3*cf*tr*z5
          - 41/320*ep^-1*xil^3*ca^3*cf*tr*z4
          + 9/32*ep^-1*xil^3*ca^3*cf*tr*z3
          + 121/864*ep^-1*xil^3*ca^4*tr
          - 95/9216*ep^-1*xil^3*ca^4*tr*z6
          + 761/138240*ep^-1*xil^3*ca^4*tr*z5
          - 7/384*ep^-1*xil^3*ca^4*tr*z4
          + 221/6912*ep^-1*xil^3*ca^4*tr*z3
          - 59/23040*ep^-1*xil^3*ca^4*tr*z3^2
          )

       + a^5*nf^2 * (
          - 37891/1440*ep^-5*ca^3*tr^2
          - 53/8*ep^-5*xil*ca^2*cf*tr^2
          - 53/32*ep^-5*xil*ca^3*tr^2
          - 4/9*ep^-5*xil^2*ca*cf^2*tr^2
          - 4/9*ep^-5*xil^2*ca^2*cf*tr^2
          - 1/12*ep^-5*xil^2*ca^3*tr^2
          - 211/30*ep^-4*ca*cf^2*tr^2
          + 5731/72*ep^-4*ca^2*cf*tr^2
          + 275623/4320*ep^-4*ca^3*tr^2
          - 2/3*ep^-4*xil*cf^3*tr^2
          + 64/5*ep^-4*xil*ca*cf^2*tr^2
          + 1723/90*ep^-4*xil*ca^2*cf*tr^2
          + 1235/288*ep^-4*xil*ca^3*tr^2
          + 4/9*ep^-4*xil^2*cf^3*tr^2
          + 35/27*ep^-4*xil^2*ca*cf^2*tr^2
          + 287/270*ep^-4*xil^2*ca^2*cf*tr^2
          + 79/360*ep^-4*xil^2*ca^3*tr^2
          + 4*ep^-3*cf^3*tr^2
          - 473/40*ep^-3*ca*cf^2*tr^2
          - 64/15*ep^-3*ca*cf^2*tr^2*z3
          - 99989/432*ep^-3*ca^2*cf*tr^2
          + 473/15*ep^-3*ca^2*cf*tr^2*z3
          - 3025543/51840*ep^-3*ca^3*tr^2
          - 429/20*ep^-3*ca^3*tr^2*z3
          - 3/2*ep^-3*xil*cf^3*tr^2
          - 1317/40*ep^-3*xil*ca*cf^2*tr^2
          + 44/5*ep^-3*xil*ca*cf^2*tr^2*z3
          - 10261/480*ep^-3*xil*ca^2*cf*tr^2
          - 68/15*ep^-3*xil*ca^2*cf*tr^2*z3
          - 2293/640*ep^-3*xil*ca^3*tr^2
          - 103/60*ep^-3*xil*ca^3*tr^2*z3
          - 10/27*ep^-3*xil^2*cf^3*tr^2
          - 91/162*ep^-3*xil^2*ca*cf^2*tr^2
          - 113/324*ep^-3*xil^2*ca^2*cf*tr^2
          - 1/45*ep^-3*xil^2*ca^2*cf*tr^2*z3
          - 31/360*ep^-3*xil^2*ca^3*tr^2
          - 1/180*ep^-3*xil^2*ca^3*tr^2*z3
          - 512/15*ep^-2*tr*[d4RR/nr]
          - 16*ep^-2*tr*[d4RA/n]*z5
          + 64/5*ep^-2*tr*[d4RA/n]*z3
          - 584/45*ep^-2*cf^3*tr^2
          + 256/15*ep^-2*cf^3*tr^2*z3
          - 176/15*ep^-2*ca*[d4RR/n]
          + 128/5*ep^-2*ca*[d4RR/n]*z3
          + 50557/540*ep^-2*ca*cf^2*tr^2
          - 32/3*ep^-2*ca*cf^2*tr^2*z5
          - 32/5*ep^-2*ca*cf^2*tr^2*z4
          - 1118/15*ep^-2*ca*cf^2*tr^2*z3
          + 183187/720*ep^-2*ca^2*cf*tr^2
          + 16/3*ep^-2*ca^2*cf*tr^2*z5
          + 443/10*ep^-2*ca^2*cf*tr^2*z4
          - 913/30*ep^-2*ca^2*cf*tr^2*z3
          + 66313/1440*ep^-2*ca^3*tr^2
          - 44/3*ep^-2*ca^3*tr^2*z5
          - 1197/40*ep^-2*ca^3*tr^2*z4
          + 5627/72*ep^-2*ca^3*tr^2*z3
          + 76/9*ep^-2*xil*cf^3*tr^2
          - 8*ep^-2*xil*cf^3*tr^2*z3
          + 1685/54*ep^-2*xil*ca*cf^2*tr^2
          + 66/5*ep^-2*xil*ca*cf^2*tr^2*z4
          - 144/5*ep^-2*xil*ca*cf^2*tr^2*z3
          + 104911/6480*ep^-2*xil*ca^2*cf*tr^2
          - 34/5*ep^-2*xil*ca^2*cf*tr^2*z4
          + 359/15*ep^-2*xil*ca^2*cf*tr^2*z3
          + 54103/25920*ep^-2*xil*ca^3*tr^2
          - 103/40*ep^-2*xil*ca^3*tr^2*z4
          + 1003/120*ep^-2*xil*ca^3*tr^2*z3
          - 493/486*ep^-2*xil^2*ca*cf^2*tr^2
          + 4/3*ep^-2*xil^2*ca*cf^2*tr^2*z3
          - 4451/3888*ep^-2*xil^2*ca^2*cf*tr^2
          - 1/30*ep^-2*xil^2*ca^2*cf*tr^2*z4
          + 67/45*ep^-2*xil^2*ca^2*cf*tr^2*z3
          - 6203/25920*ep^-2*xil^2*ca^3*tr^2
          - 1/120*ep^-2*xil^2*ca^3*tr^2*z4
          + 49/180*ep^-2*xil^2*ca^3*tr^2*z3
          + 1472/9*ep^-1*tr*[d4RR/nr]
          - 128*ep^-1*tr*[d4RR/nr]*z5
          - 704/15*ep^-1*tr*[d4RR/nr]*z3
          - 40*ep^-1*tr*[d4RA/n]*z6
          + 200/3*ep^-1*tr*[d4RA/n]*z5
          + 96/5*ep^-1*tr*[d4RA/n]*z4
          - 416/15*ep^-1*tr*[d4RA/n]*z3
          - 48/5*ep^-1*tr*[d4RA/n]*z3^2
          + 2497/135*ep^-1*cf^3*tr^2
          - 64*ep^-1*cf^3*tr^2*z5
          + 128/5*ep^-1*cf^3*tr^2*z4
          - 80/9*ep^-1*cf^3*tr^2*z3
          + 428/15*ep^-1*ca*[d4RR/n]
          + 48*ep^-1*ca*[d4RR/n]*z5
          - 48/5*ep^-1*ca*[d4RR/n]*z4
          - 436/15*ep^-1*ca*[d4RR/n]*z3
          - 128/5*ep^-1*ca*[d4RR/n]*z3^2
          - 567721/3240*ep^-1*ca*cf^2*tr^2
          - 80/3*ep^-1*ca*cf^2*tr^2*z6
          + 1712/15*ep^-1*ca*cf^2*tr^2*z5
          - 374/5*ep^-1*ca*cf^2*tr^2*z4
          + 13748/45*ep^-1*ca*cf^2*tr^2*z3
          - 928/15*ep^-1*ca*cf^2*tr^2*z3^2
          - 414871/2430*ep^-1*ca^2*cf*tr^2
          + 441/10*ep^-1*ca^2*cf*tr^2*z7
          + 40/3*ep^-1*ca^2*cf*tr^2*z6
          + 1528/45*ep^-1*ca^2*cf*tr^2*z5
          - 297/5*ep^-1*ca^2*cf*tr^2*z4
          - 10396/45*ep^-1*ca^2*cf*tr^2*z3
          + 304/3*ep^-1*ca^2*cf*tr^2*z3^2
          + 41593/9720*ep^-1*ca^3*tr^2
          - 110/3*ep^-1*ca^3*tr^2*z6
          + 157/120*ep^-1*ca^3*tr^2*z5
          + 1199/12*ep^-1*ca^3*tr^2*z4
          - 187019/2160*ep^-1*ca^3*tr^2*z3
          - 664/15*ep^-1*ca^3*tr^2*z3^2
          - 23831/1080*ep^-1*xil*ca*cf^2*tr^2
          - 32/5*ep^-1*xil*ca*cf^2*tr^2*z5
          - 36/5*ep^-1*xil*ca*cf^2*tr^2*z4
          + 482/15*ep^-1*xil*ca*cf^2*tr^2*z3
          - 249407/19440*ep^-1*xil*ca^2*cf*tr^2
          + 742/45*ep^-1*xil*ca^2*cf*tr^2*z5
          + 89/10*ep^-1*xil*ca^2*cf*tr^2*z4
          - 571/15*ep^-1*xil*ca^2*cf*tr^2*z3
          - 108599/77760*ep^-1*xil*ca^3*tr^2
          + 473/120*ep^-1*xil*ca^3*tr^2*z5
          + 149/40*ep^-1*xil*ca^3*tr^2*z4
          - 9259/720*ep^-1*xil*ca^3*tr^2*z3
          + 7591/19440*ep^-1*xil^2*ca^2*cf*tr^2
          - 7/45*ep^-1*xil^2*ca^2*cf*tr^2*z5
          + 7/30*ep^-1*xil^2*ca^2*cf*tr^2*z4
          - 136/135*ep^-1*xil^2*ca^2*cf*tr^2*z3
          + 1477/38880*ep^-1*xil^2*ca^3*tr^2
          - 7/180*ep^-1*xil^2*ca^3*tr^2*z5
          + 1/30*ep^-1*xil^2*ca^3*tr^2*z4
          - 317/1080*ep^-1*xil^2*ca^3*tr^2*z3
          )

       + a^5*nf^3 * (
          + 779/135*ep^-5*ca^2*tr^3
          + 28/45*ep^-5*xil*ca*cf*tr^3
          + 7/45*ep^-5*xil*ca^2*tr^3
          + 32/45*ep^-4*cf^2*tr^3
          - 2098/135*ep^-4*ca*cf*tr^3
          - 1649/162*ep^-4*ca^2*tr^3
          - 8/9*ep^-4*xil*cf^2*tr^3
          - 152/135*ep^-4*xil*ca*cf*tr^3
          - 67/270*ep^-4*xil*ca^2*tr^3
          + 184/45*ep^-3*cf^2*tr^3
          + 13039/405*ep^-3*ca*cf*tr^3
          - 64/15*ep^-3*ca*cf*tr^3*z3
          + 13133/4860*ep^-3*ca^2*tr^3
          + 16/5*ep^-3*ca^2*tr^3*z3
          + 20/27*ep^-3*xil*cf^2*tr^3
          - 4/405*ep^-3*xil*ca*cf*tr^3
          - 97/1620*ep^-3*xil*ca^2*tr^3
          - 364/27*ep^-2*cf^2*tr^3
          + 128/15*ep^-2*cf^2*tr^3*z3
          - 26321/2430*ep^-2*ca*cf*tr^3
          - 32/5*ep^-2*ca*cf*tr^3*z4
          + 32/15*ep^-2*ca*cf*tr^3*z3
          - 5365/1944*ep^-2*ca^2*tr^3
          + 24/5*ep^-2*ca^2*tr^3*z4
          - 638/135*ep^-2*ca^2*tr^3*z3
          + 70/81*ep^-2*xil*cf^2*tr^3
          - 56/243*ep^-2*xil*ca*cf*tr^3
          + 56/45*ep^-2*xil*ca*cf*tr^3*z3
          - 779/9720*ep^-2*xil*ca^2*tr^3
          + 14/45*ep^-2*xil*ca^2*tr^3*z3
          + 2636/1215*ep^-1*cf^2*tr^3
          + 64/5*ep^-1*cf^2*tr^3*z4
          - 832/45*ep^-1*cf^2*tr^3*z3
          - 7633/2430*ep^-1*ca*cf*tr^3
          - 128/15*ep^-1*ca*cf*tr^3*z5
          + 16/5*ep^-1*ca*cf*tr^3*z4
          + 1288/135*ep^-1*ca*cf*tr^3*z3
          - 23837/4860*ep^-1*ca^2*tr^3
          + 928/45*ep^-1*ca^2*tr^3*z5
          - 364/45*ep^-1*ca^2*tr^3*z4
          - 764/81*ep^-1*ca^2*tr^3*z3
          + 3197/2430*ep^-1*xil*ca*cf*tr^3
          - 32/15*ep^-1*xil*ca*cf*tr^3*z4
          + 56/135*ep^-1*xil*ca*cf*tr^3*z3
          + 617/1620*ep^-1*xil*ca^2*tr^3
          - 8/15*ep^-1*xil*ca^2*tr^3*z4
          + 8/135*ep^-1*xil*ca^2*tr^3*z3
          )

       + a^5*nf^4 * (
          - 64/135*ep^-5*ca*tr^4
          + 128/135*ep^-4*cf*tr^4
          + 32/81*ep^-4*ca*tr^4
          - 64/81*ep^-3*cf*tr^4
          + 112/243*ep^-3*ca*tr^4
          - 224/243*ep^-2*cf*tr^4
          + 664/1215*ep^-2*ca*tr^4
          - 128/135*ep^-2*ca*tr^4*z3
          - 1328/1215*ep^-1*cf*tr^4
          + 256/135*ep^-1*cf*tr^4*z3
          + 52/81*ep^-1*ca*tr^4
          - 64/45*ep^-1*ca*tr^4*z4
          + 64/81*ep^-1*ca*tr^4*z3
          )

       + 1
         
 )


*--#] Z1qqg :
*--#[ Z1ggg :


 (


       + a * (
          + 17/12*ep^-1*ca
          - 3/4*ep^-1*xil*ca
          )

       + a*nf * (
          - 4/3*ep^-1*tr
          )

       + a^2 * (
          - 51/32*ep^-2*ca^2
          - 1/2*ep^-2*xil*ca^2
          + 15/32*ep^-2*xil^2*ca^2
          + 259/96*ep^-1*ca^2
          - 33/32*ep^-1*xil*ca^2
          - 3/16*ep^-1*xil^2*ca^2
          )

       + a^2*nf * (
          + 3/2*ep^-2*ca*tr
          + ep^-2*xil*ca*tr
          - 2*ep^-1*cf*tr
          - 25/12*ep^-1*ca*tr
          )

       + a^3 * (
          + 1207/384*ep^-3*ca^3
          + 131/128*ep^-3*xil*ca^3
          - 5/128*ep^-3*xil^2*ca^3
          - 35/128*ep^-3*xil^3*ca^3
          - 28079/3456*ep^-2*ca^3
          - 23/32*ep^-2*xil*ca^3
          + 155/128*ep^-2*xil^2*ca^3
          + 17/64*ep^-2*xil^3*ca^3
          + 43973/5184*ep^-1*ca^3
          - 9/32*ep^-1*ca^3*z3
          - 167/64*ep^-1*xil*ca^3
          - 3/8*ep^-1*xil*ca^3*z3
          - 33/64*ep^-1*xil^2*ca^3
          - 3/32*ep^-1*xil^2*ca^3*z3
          - 7/64*ep^-1*xil^3*ca^3
          )

       + a^3*nf * (
          - 11/3*ep^-3*ca^2*tr
          - 13/8*ep^-3*xil*ca^2*tr
          - 5/8*ep^-3*xil^2*ca^2*tr
          + 71/18*ep^-2*ca*cf*tr
          + 3943/432*ep^-2*ca^2*tr
          + 3/2*ep^-2*xil*ca*cf*tr
          + 33/16*ep^-2*xil*ca^2*tr
          + 1/4*ep^-2*xil^2*ca^2*tr
          + 2/3*ep^-1*cf^2*tr
          + 395/108*ep^-1*ca*cf*tr
          - 12*ep^-1*ca*cf*tr*z3
          - 5369/324*ep^-1*ca^2*tr
          + 9*ep^-1*ca^2*tr*z3
          + ep^-1*xil*ca^2*tr
          )

       + a^3*nf^2 * (
          + 2/3*ep^-3*ca*tr^2
          - 8/9*ep^-2*cf*tr^2
          - 55/27*ep^-2*ca*tr^2
          + 44/27*ep^-1*cf*tr^2
          + 263/81*ep^-1*ca*tr^2
          )

       + a^4 * (
          - 138805/18432*ep^-4*ca^4
          - 955/384*ep^-4*xil*ca^4
          - 275/1024*ep^-4*xil^2*ca^4
          + 175/768*ep^-4*xil^3*ca^4
          + 315/2048*ep^-4*xil^4*ca^4
          + 2185309/82944*ep^-3*ca^4
          + 45295/9216*ep^-3*xil*ca^4
          - 1107/1024*ep^-3*xil^2*ca^4
          - 3749/3072*ep^-3*xil^3*ca^4
          - 129/512*ep^-3*xil^4*ca^4
          - 20750989/497664*ep^-2*ca^4
          + 3/8*ep^-2*ca^4*z3
          + 1025/3456*ep^-2*xil*ca^4
          + 157/256*ep^-2*xil*ca^4*z3
          + 8483/2048*ep^-2*xil^2*ca^4
          + 63/128*ep^-2*xil^2*ca^4*z3
          + 817/768*ep^-2*xil^3*ca^4
          + 33/256*ep^-2*xil^3*ca^4*z3
          + 105/512*ep^-2*xil^4*ca^4
          - 697/1152*ep^-1*[d4AA/n]
          + 30555/512*ep^-1*[d4AA/n]*z5
          + 151/96*ep^-1*[d4AA/n]*z3
          + 12682727/497664*ep^-1*ca^4
          + 142995/4096*ep^-1*ca^4*z5
          + 297/256*ep^-1*ca^4*z4
          - 444757/18432*ep^-1*ca^4*z3
          + 9/32*ep^-1*xil*[d4AA/n]
          + 1425/256*ep^-1*xil*[d4AA/n]*z5
          - 1347/128*ep^-1*xil*[d4AA/n]*z3
          - 2184485/165888*ep^-1*xil*ca^4
          + 10235/2048*ep^-1*xil*ca^4*z5
          + 609/512*ep^-1*xil*ca^4*z4
          - 3465/512*ep^-1*xil*ca^4*z3
          + 9/128*ep^-1*xil^2*[d4AA/n]
          - 225/128*ep^-1*xil^2*[d4AA/n]*z5
          - 9/8*ep^-1*xil^2*[d4AA/n]*z3
          - 3755/2048*ep^-1*xil^2*ca^4
          + 105/512*ep^-1*xil^2*ca^4*z5
          + 15/64*ep^-1*xil^2*ca^4*z4
          - 551/512*ep^-1*xil^2*ca^4*z3
          - 165/256*ep^-1*xil^3*[d4AA/n]*z5
          - 3/128*ep^-1*xil^3*[d4AA/n]*z3
          - 937/2048*ep^-1*xil^3*ca^4
          - 95/2048*ep^-1*xil^3*ca^4*z5
          + 9/512*ep^-1*xil^3*ca^4*z4
          - 23/256*ep^-1*xil^3*ca^4*z3
          - 15/512*ep^-1*xil^4*[d4AA/n]*z5
          - 3/64*ep^-1*xil^4*[d4AA/n]*z3
          - 45/512*ep^-1*xil^4*ca^4
          - 115/4096*ep^-1*xil^4*ca^4*z5
          + 37/2048*ep^-1*xil^4*ca^4*z3
          )

       + a^4*nf * (
          + 2089/192*ep^-4*ca^3*tr
          + 97/24*ep^-4*xil*ca^3*tr
          + 85/64*ep^-4*xil^2*ca^3*tr
          + 35/96*ep^-4*xil^3*ca^3*tr
          - 4771/432*ep^-3*ca^2*cf*tr
          - 129299/3456*ep^-3*ca^3*tr
          - 169/48*ep^-3*xil*ca^2*cf*tr
          - 5497/576*ep^-3*xil*ca^3*tr
          - 15/16*ep^-3*xil^2*ca^2*cf*tr
          - 265/128*ep^-3*xil^2*ca^3*tr
          - 17/48*ep^-3*xil^3*ca^3*tr
          - 115/72*ep^-2*ca*cf^2*tr
          + 18823/1296*ep^-2*ca^2*cf*tr
          + 16*ep^-2*ca^2*cf*tr*z3
          + 732415/10368*ep^-2*ca^3*tr
          - 381/32*ep^-2*ca^3*tr*z3
          - 1/2*ep^-2*xil*ca*cf^2*tr
          - 427/72*ep^-2*xil*ca^2*cf*tr
          + 27/2*ep^-2*xil*ca^2*cf*tr*z3
          + 5633/432*ep^-2*xil*ca^3*tr
          - 79/8*ep^-2*xil*ca^3*tr*z3
          + 3/8*ep^-2*xil^2*ca^2*cf*tr
          - 1/2*ep^-2*xil^2*ca^3*tr
          + 3/32*ep^-2*xil^2*ca^3*tr*z3
          + 7/48*ep^-2*xil^3*ca^3*tr
          + 128/9*ep^-1*[d4RA/n]
          - 45*ep^-1*[d4RA/n]*z5
          - 308/3*ep^-1*[d4RA/n]*z3
          + 23/2*ep^-1*cf^3*tr
          - 24133/432*ep^-1*ca*cf^2*tr
          + 90*ep^-1*ca*cf^2*tr*z5
          - 823/18*ep^-1*ca*cf^2*tr*z3
          + 412201/7776*ep^-1*ca^2*cf*tr
          - 45*ep^-1*ca^2*cf*tr*z5
          + 99/2*ep^-1*ca^2*cf*tr*z4
          - 758/9*ep^-1*ca^2*cf*tr*z3
          - 1617587/20736*ep^-1*ca^3*tr
          - 165/4*ep^-1*ca^3*tr*z5
          - 2403/64*ep^-1*ca^3*tr*z4
          + 10145/96*ep^-1*ca^3*tr*z3
          + 863/64*ep^-1*xil*ca^2*cf*tr
          - 9/4*ep^-1*xil*ca^2*cf*tr*z4
          - 21/2*ep^-1*xil*ca^2*cf*tr*z3
          + 389/162*ep^-1*xil*ca^3*tr
          + 21/16*ep^-1*xil*ca^3*tr*z4
          + 9*ep^-1*xil*ca^3*tr*z3
          + 129/256*ep^-1*xil^2*ca^3*tr
          - 3/64*ep^-1*xil^2*ca^3*tr*z4
          + 1/8*ep^-1*xil^2*ca^3*tr*z3
          )

       + a^4*nf^2 * (
          - 97/24*ep^-4*ca^2*tr^2
          - 2/3*ep^-4*xil*ca^2*tr^2
          + 169/27*ep^-3*ca*cf*tr^2
          + 1037/72*ep^-3*ca^2*tr^2
          + 2/3*ep^-3*xil*ca*cf*tr^2
          + 19/9*ep^-3*xil*ca^2*tr^2
          - 14/9*ep^-2*cf^2*tr^2
          - 1570/81*ep^-2*ca*cf*tr^2
          + 4*ep^-2*ca*cf*tr^2*z3
          - 6659/288*ep^-2*ca^2*tr^2
          - 3*ep^-2*ca^2*tr^2*z3
          - 11/9*ep^-2*xil*ca*cf*tr^2
          - 775/216*ep^-2*xil*ca^2*tr^2
          - 176/9*ep^-1*[d4RR/n]
          + 128/3*ep^-1*[d4RR/n]*z3
          + 338/27*ep^-1*cf^2*tr^2
          - 176/9*ep^-1*cf^2*tr^2*z3
          + 14047/972*ep^-1*ca*cf*tr^2
          - 18*ep^-1*ca*cf*tr^2*z4
          + 382/9*ep^-1*ca*cf*tr^2*z3
          + 3023/162*ep^-1*ca^2*tr^2
          + 27/2*ep^-1*ca^2*tr^2*z4
          - 293/18*ep^-1*ca^2*tr^2*z3
          + 1229/1296*ep^-1*xil*ca^2*tr^2
          - ep^-1*xil*ca^2*tr^2*z3
          )

       + a^4*nf^3 * (
          + 4/9*ep^-4*ca*tr^3
          - 16/27*ep^-3*cf*tr^3
          - 110/81*ep^-3*ca*tr^3
          + 88/81*ep^-2*cf*tr^3
          + 211/243*ep^-2*ca*tr^3
          + 308/243*ep^-1*cf*tr^3
          + 959/486*ep^-1*ca*tr^3
          - 8/3*ep^-1*ca*tr^3*z3
          )

       + a^5 * (
          + 1471333/73728*ep^-5*ca^5
          + 489731/73728*ep^-5*xil*ca^5
          + 13525/12288*ep^-5*xil^2*ca^5
          - 875/4096*ep^-5*xil^3*ca^5
          - 1995/8192*ep^-5*xil^4*ca^5
          - 693/8192*ep^-5*xil^5*ca^5
          - 29130235/331776*ep^-4*ca^5
          - 1416163/69120*ep^-4*xil*ca^5
          - 19/144*ep^-4*xil^2*ca^5
          + 14069/6144*ep^-4*xil^3*ca^5
          + 23047/20480*ep^-4*xil^4*ca^5
          + 2049/10240*ep^-4*xil^5*ca^5
          + 1817406521/9953280*ep^-3*ca^5
          - 3711/5120*ep^-3*ca^5*z3
          + 63276701/3317760*ep^-3*xil*ca^5
          - 14077/15360*ep^-3*xil*ca^5*z3
          - 9910981/1105920*ep^-3*xil^2*ca^5
          - 961/1024*ep^-3*xil^2*ca^5*z3
          - 694979/122880*ep^-3*xil^3*ca^5
          - 2793/5120*ep^-3*xil^3*ca^5*z3
          - 3817/2560*ep^-3*xil^4*ca^5
          - 153/1280*ep^-3*xil^4*ca^5*z3
          - 1251/5120*ep^-3*xil^5*ca^5
          + 79169/23040*ep^-2*ca*[d4AA/n]
          - 185367/2048*ep^-2*ca*[d4AA/n]*z5
          - 132239/1920*ep^-2*ca*[d4AA/n]*z3
          - 724507153/3317760*ep^-2*ca^5
          - 867503/16384*ep^-2*ca^5*z5
          - 9009/5120*ep^-2*ca^5*z4
          + 1602989/40960*ep^-2*ca^5*z3
          - 3823/7680*ep^-2*xil*ca*[d4AA/n]
          - 152903/2048*ep^-2*xil*ca*[d4AA/n]*z5
          + 84629/2560*ep^-2*xil*ca*[d4AA/n]*z3
          + 14309135/497664*ep^-2*xil*ca^5
          - 2239441/49152*ep^-2*xil*ca^5*z5
          - 26857/10240*ep^-2*xil*ca^5*z4
          + 4421581/122880*ep^-2*xil*ca^5*z3
          - 1017/2560*ep^-2*xil^2*ca*[d4AA/n]
          - 5955/1024*ep^-2*xil^2*ca*[d4AA/n]*z5
          + 35547/2560*ep^-2*xil^2*ca*[d4AA/n]*z3
          + 18673817/829440*ep^-2*xil^2*ca^5
          - 52267/8192*ep^-2*xil^2*ca^5*z5
          - 3357/2048*ep^-2*xil^2*ca^5*z4
          + 51233/5120*ep^-2*xil^2*ca^5*z3
          - 243/2560*ep^-2*xil^3*ca*[d4AA/n]
          + 2573/1024*ep^-2*xil^3*ca*[d4AA/n]*z5
          + 3901/2560*ep^-2*xil^3*ca*[d4AA/n]*z3
          + 70321/15360*ep^-2*xil^3*ca^5
          - 6557/24576*ep^-2*xil^3*ca^5*z5
          - 3279/10240*ep^-2*xil^3*ca^5*z4
          + 11087/6144*ep^-2*xil^3*ca^5*z3
          + 1901/2048*ep^-2*xil^4*ca*[d4AA/n]*z5
          + 61/2560*ep^-2*xil^4*ca*[d4AA/n]*z3
          + 45797/40960*ep^-2*xil^4*ca^5
          + 3007/49152*ep^-2*xil^4*ca^5*z5
          - 261/10240*ep^-2*xil^4*ca^5*z4
          + 21529/122880*ep^-2*xil^4*ca^5*z3
          + 93/2048*ep^-2*xil^5*ca*[d4AA/n]*z5
          + 93/1280*ep^-2*xil^5*ca*[d4AA/n]*z3
          + 1941/10240*ep^-2*xil^5*ca^5
          + 713/16384*ep^-2*xil^5*ca^5*z5
          - 1147/40960*ep^-2*xil^5*ca^5*z3
          - 46243/1280*ep^-1*ca*[d4AA/n]
          - 18707493/40960*ep^-1*ca*[d4AA/n]*z7
          - 112035/256*ep^-1*ca*[d4AA/n]*z6
          + 535265/1536*ep^-1*ca*[d4AA/n]*z5
          + 1441/80*ep^-1*ca*[d4AA/n]*z4
          + 6957569/15360*ep^-1*ca*[d4AA/n]*z3
          + 50661/5120*ep^-1*ca*[d4AA/n]*z3^2
          + 830690897/4976640*ep^-1*ca^5
          - 194793683/327680*ep^-1*ca^5*z7
          - 524315/2048*ep^-1*ca^5*z6
          + 377928841/368640*ep^-1*ca^5*z5
          + 1666861/15360*ep^-1*ca^5*z4
          - 686750651/3317760*ep^-1*ca^5*z3
          - 1702449/40960*ep^-1*ca^5*z3^2
          + 4661/1536*ep^-1*xil*ca*[d4AA/n]
          + 3274327/40960*ep^-1*xil*ca*[d4AA/n]*z7
          - 40695/2048*ep^-1*xil*ca*[d4AA/n]*z6
          + 265335/2048*ep^-1*xil*ca*[d4AA/n]*z5
          + 79101/2560*ep^-1*xil*ca*[d4AA/n]*z4
          - 103715/512*ep^-1*xil*ca*[d4AA/n]*z3
          - 65517/2560*ep^-1*xil*ca*[d4AA/n]*z3^2
          - 314168671/3317760*ep^-1*xil*ca^5
          - 12292301/196608*ep^-1*xil*ca^5*z7
          - 368755/16384*ep^-1*xil*ca^5*z6
          + 12017617/81920*ep^-1*xil*ca^5*z5
          + 1016693/40960*ep^-1*xil*ca^5*z4
          - 21850133/368640*ep^-1*xil*ca^5*z3
          - 12631/1280*ep^-1*xil*ca^5*z3^2
          + 869/960*ep^-1*xil^2*ca*[d4AA/n]
          + 97517/20480*ep^-1*xil^2*ca*[d4AA/n]*z7
          + 2325/256*ep^-1*xil^2*ca*[d4AA/n]*z6
          - 1073/64*ep^-1*xil^2*ca*[d4AA/n]*z5
          + 279/80*ep^-1*xil^2*ca*[d4AA/n]*z4
          - 62071/2560*ep^-1*xil^2*ca*[d4AA/n]*z3
          - 4077/2560*ep^-1*xil^2*ca*[d4AA/n]*z3^2
          - 2064745/165888*ep^-1*xil^2*ca^5
          + 326977/491520*ep^-1*xil^2*ca^5*z7
          - 1085/1024*ep^-1*xil^2*ca^5*z6
          + 104285/12288*ep^-1*xil^2*ca^5*z5
          + 19637/5120*ep^-1*xil^2*ca^5*z4
          - 2248453/184320*ep^-1*xil^2*ca^5*z3
          - 16971/20480*ep^-1*xil^2*ca^5*z3^2
          + 83/2560*ep^-1*xil^3*ca*[d4AA/n]
          + 11501/20480*ep^-1*xil^3*ca*[d4AA/n]*z7
          + 3145/1024*ep^-1*xil^3*ca*[d4AA/n]*z6
          - 35771/3072*ep^-1*xil^3*ca*[d4AA/n]*z5
          + 579/2560*ep^-1*xil^3*ca*[d4AA/n]*z4
          - 13213/7680*ep^-1*xil^3*ca*[d4AA/n]*z3
          + 601/640*ep^-1*xil^3*ca*[d4AA/n]*z3^2
          - 376547/184320*ep^-1*xil^3*ca^5
          - 151739/491520*ep^-1*xil^3*ca^5*z7
          + 3395/24576*ep^-1*xil^3*ca^5*z6
          + 77293/368640*ep^-1*xil^3*ca^5*z5
          + 803/2048*ep^-1*xil^3*ca^5*z4
          - 127363/92160*ep^-1*xil^3*ca^5*z3
          + 2041/30720*ep^-1*xil^3*ca^5*z3^2
          - 17409/8192*ep^-1*xil^4*ca*[d4AA/n]*z7
          + 105/256*ep^-1*xil^4*ca*[d4AA/n]*z6
          - 137/512*ep^-1*xil^4*ca*[d4AA/n]*z5
          + 117/1280*ep^-1*xil^4*ca*[d4AA/n]*z4
          - 1473/5120*ep^-1*xil^4*ca*[d4AA/n]*z3
          + 1917/5120*ep^-1*xil^4*ca*[d4AA/n]*z3^2
          - 10909/20480*ep^-1*xil^4*ca^5
          - 73843/327680*ep^-1*xil^4*ca^5*z7
          + 55/512*ep^-1*xil^4*ca^5*z6
          - 19321/122880*ep^-1*xil^4*ca^5*z5
          - 57/10240*ep^-1*xil^4*ca^5*z4
          + 1913/40960*ep^-1*xil^4*ca^5*z3
          + 1167/40960*ep^-1*xil^4*ca^5*z3^2
          - 8673/40960*ep^-1*xil^5*ca*[d4AA/n]*z7
          + 45/2048*ep^-1*xil^5*ca*[d4AA/n]*z6
          + 51/2048*ep^-1*xil^5*ca*[d4AA/n]*z5
          + 27/1280*ep^-1*xil^5*ca*[d4AA/n]*z4
          - 3/32*ep^-1*xil^5*ca*[d4AA/n]*z3
          + 117/2560*ep^-1*xil^5*ca*[d4AA/n]*z3^2
          - 671/8192*ep^-1*xil^5*ca^5
          + 7469/327680*ep^-1*xil^5*ca^5*z7
          + 345/16384*ep^-1*xil^5*ca^5*z6
          - 1415/16384*ep^-1*xil^5*ca^5*z5
          - 333/40960*ep^-1*xil^5*ca^5*z4
          + 709/40960*ep^-1*xil^5*ca^5*z3
          + 15/2048*ep^-1*xil^5*ca^5*z3^2
          )

       + a^5*nf * (
          - 803107/23040*ep^-5*ca^4*tr
          - 45763/3840*ep^-5*xil*ca^4*tr
          - 1325/384*ep^-5*xil^2*ca^4*tr
          - 245/256*ep^-5*xil^3*ca^4*tr
          - 105/512*ep^-5*xil^4*ca^4*tr
          + 59263/1728*ep^-4*ca^3*cf*tr
          + 31342793/207360*ep^-4*ca^4*tr
          + 14803/1440*ep^-4*xil*ca^3*cf*tr
          + 184399/4608*ep^-4*xil*ca^4*tr
          + 245/96*ep^-4*xil^2*ca^3*cf*tr
          + 204319/23040*ep^-4*xil^2*ca^4*tr
          + 35/64*ep^-4*xil^3*ca^3*cf*tr
          + 15067/7680*ep^-4*xil^3*ca^4*tr
          + 43/128*ep^-4*xil^4*ca^4*tr
          + 7013/1440*ep^-3*ca^2*cf^2*tr
          - 954599/10368*ep^-3*ca^3*cf*tr
          - 1237/40*ep^-3*ca^3*cf*tr*z3
          - 105808487/311040*ep^-3*ca^4*tr
          + 2943/128*ep^-3*ca^4*tr*z3
          + 647/480*ep^-3*xil*ca^2*cf^2*tr
          - 27893/8640*ep^-3*xil*ca^3*cf*tr
          - 1053/40*ep^-3*xil*ca^3*cf*tr*z3
          - 4584623/69120*ep^-3*xil*ca^4*tr
          + 36257/1920*ep^-3*xil*ca^4*tr*z3
          + 5/16*ep^-3*xil^2*ca^2*cf^2*tr
          + 27269/5760*ep^-3*xil^2*ca^3*cf*tr
          - 45/4*ep^-3*xil^2*ca^3*cf*tr*z3
          - 728753/69120*ep^-3*xil^2*ca^4*tr
          + 5043/640*ep^-3*xil^2*ca^4*tr*z3
          - 17/32*ep^-3*xil^3*ca^3*cf*tr
          - 833/1920*ep^-3*xil^3*ca^4*tr
          - 81/640*ep^-3*xil^3*ca^4*tr*z3
          - 35/128*ep^-3*xil^4*ca^4*tr
          - 3181/1440*ep^-2*tr*[d4AA/n]
          - 2037/128*ep^-2*tr*[d4AA/n]*z5
          + 7459/120*ep^-2*tr*[d4AA/n]*z3
          - 1696/45*ep^-2*ca*[d4RA/n]
          + 273/4*ep^-2*ca*[d4RA/n]*z5
          + 4693/15*ep^-2*ca*[d4RA/n]*z3
          - 1219/40*ep^-2*ca*cf^3*tr
          + 1070921/8640*ep^-2*ca^2*cf^2*tr
          - 273/2*ep^-2*ca^2*cf^2*tr*z5
          + 4195/72*ep^-2*ca^2*cf^2*tr*z3
          - 2593111/77760*ep^-2*ca^3*cf*tr
          + 273/4*ep^-2*ca^3*cf*tr*z5
          - 3003/40*ep^-2*ca^3*cf*tr*z4
          + 142201/720*ep^-2*ca^3*cf*tr*z3
          + 641960971/1244160*ep^-2*ca^4*tr
          + 54531/1024*ep^-2*ca^4*tr*z5
          + 14499/256*ep^-2*ca^4*tr*z4
          - 1577843/7680*ep^-2*ca^4*tr*z3
          - 3/20*ep^-2*xil*tr*[d4AA/n]
          - 95/32*ep^-2*xil*tr*[d4AA/n]*z5
          + 449/80*ep^-2*xil*tr*[d4AA/n]*z3
          - 32/3*ep^-2*xil*ca*[d4RA/n]
          + 207/4*ep^-2*xil*ca*[d4RA/n]*z5
          + 313/5*ep^-2*xil*ca*[d4RA/n]*z3
          - 69/8*ep^-2*xil*ca*cf^3*tr
          + 27877/576*ep^-2*xil*ca^2*cf^2*tr
          - 207/2*ep^-2*xil*ca^2*cf^2*tr*z5
          + 6779/120*ep^-2*xil*ca^2*cf^2*tr*z3
          - 8784253/103680*ep^-2*xil*ca^3*cf*tr
          + 207/4*ep^-2*xil*ca^3*cf*tr*z5
          - 4359/80*ep^-2*xil*ca^3*cf*tr*z4
          + 1421/12*ep^-2*xil*ca^3*cf*tr*z3
          + 19366333/414720*ep^-2*xil*ca^4*tr
          + 34385/768*ep^-2*xil*ca^4*tr*z5
          + 52637/1280*ep^-2*xil*ca^4*tr*z4
          - 87343/640*ep^-2*xil*ca^4*tr*z3
          - 9/160*ep^-2*xil^2*tr*[d4AA/n]
          + 45/32*ep^-2*xil^2*tr*[d4AA/n]*z5
          + 9/10*ep^-2*xil^2*tr*[d4AA/n]*z3
          - 1/8*ep^-2*xil^2*ca^2*cf^2*tr
          - 214387/11520*ep^-2*xil^2*ca^3*cf*tr
          + 45/16*ep^-2*xil^2*ca^3*cf*tr*z4
          + 1383/80*ep^-2*xil^2*ca^3*cf*tr*z3
          - 234619/414720*ep^-2*xil^2*ca^4*tr
          - 21/128*ep^-2*xil^2*ca^4*tr*z5
          - 2301/1280*ep^-2*xil^2*ca^4*tr*z4
          - 27/2*ep^-2*xil^2*ca^4*tr*z3
          + 11/16*ep^-2*xil^3*tr*[d4AA/n]*z5
          + 1/40*ep^-2*xil^3*tr*[d4AA/n]*z3
          + 7/32*ep^-2*xil^3*ca^3*cf*tr
          - 1417/3072*ep^-2*xil^3*ca^4*tr
          + 19/384*ep^-2*xil^3*ca^4*tr*z5
          + 57/1280*ep^-2*xil^3*ca^4*tr*z4
          - 7/96*ep^-2*xil^3*ca^4*tr*z3
          + 5/128*ep^-2*xil^4*tr*[d4AA/n]*z5
          + 1/16*ep^-2*xil^4*tr*[d4AA/n]*z3
          + 15/128*ep^-2*xil^4*ca^4*tr
          + 115/3072*ep^-2*xil^4*ca^4*tr*z5
          - 37/1536*ep^-2*xil^4*ca^4*tr*z3
          + 5513/360*ep^-1*tr*[d4AA/n]
          - 3171/8*ep^-1*tr*[d4AA/n]*z7
          + 10185/64*ep^-1*tr*[d4AA/n]*z6
          + 113921/576*ep^-1*tr*[d4AA/n]*z5
          - 419/20*ep^-1*tr*[d4AA/n]*z4
          - 853747/2880*ep^-1*tr*[d4AA/n]*z3
          + 6051/160*ep^-1*tr*[d4AA/n]*z3^2
          - 312/5*ep^-1*cf*[d4RA/n]
          + 714/5*ep^-1*cf*[d4RA/n]*z7
          + 434/3*ep^-1*cf*[d4RA/n]*z5
          + 1676/15*ep^-1*cf*[d4RA/n]*z3
          + 432/5*ep^-1*cf*[d4RA/n]*z3^2
          - 4157/30*ep^-1*cf^4*tr
          - 128/5*ep^-1*cf^4*tr*z3
          + 8972/45*ep^-1*ca*[d4RA/n]
          + 1176/5*ep^-1*ca*[d4RA/n]*z7
          + 330*ep^-1*ca*[d4RA/n]*z6
          + 6227/18*ep^-1*ca*[d4RA/n]*z5
          + 1964/5*ep^-1*ca*[d4RA/n]*z4
          - 152917/90*ep^-1*ca*[d4RA/n]*z3
          - 2679/10*ep^-1*ca*[d4RA/n]*z3^2
          + 756*ep^-1*ca*cf^3*tr
          - 1008*ep^-1*ca*cf^3*tr*z7
          + 1150/3*ep^-1*ca*cf^3*tr*z5
          + 6398/15*ep^-1*ca*cf^3*tr*z3
          - 2166857/1620*ep^-1*ca^2*cf^2*tr
          + 1008*ep^-1*ca^2*cf^2*tr*z7
          - 660*ep^-1*ca^2*cf^2*tr*z6
          + 3803/3*ep^-1*ca^2*cf^2*tr*z5
          + 616/3*ep^-1*ca^2*cf^2*tr*z4
          - 89819/108*ep^-1*ca^2*cf^2*tr*z3
          - 264*ep^-1*ca^2*cf^2*tr*z3^2
          + 10212097/9720*ep^-1*ca^3*cf*tr
          - 16681/40*ep^-1*ca^3*cf*tr*z7
          + 330*ep^-1*ca^3*cf*tr*z6
          - 18224/15*ep^-1*ca^3*cf*tr*z5
          + 116213/240*ep^-1*ca^3*cf*tr*z4
          - 52331/160*ep^-1*ca^3*cf*tr*z3
          + 2487/10*ep^-1*ca^3*cf*tr*z3^2
          - 93074485/124416*ep^-1*ca^4*tr
          + 224581/320*ep^-1*ca^4*tr*z7
          + 202545/512*ep^-1*ca^4*tr*z6
          - 1357133/1536*ep^-1*ca^4*tr*z5
          - 2272391/3840*ep^-1*ca^4*tr*z4
          + 146022499/207360*ep^-1*ca^4*tr*z3
          + 887/1280*ep^-1*ca^4*tr*z3^2
          - 67/80*ep^-1*xil*tr*[d4AA/n]
          - 1323/80*ep^-1*xil*tr*[d4AA/n]*z7
          + 1425/128*ep^-1*xil*tr*[d4AA/n]*z6
          + 259/128*ep^-1*xil*tr*[d4AA/n]*z5
          - 4041/320*ep^-1*xil*tr*[d4AA/n]*z4
          + 12807/320*ep^-1*xil*tr*[d4AA/n]*z3
          - 1071/320*ep^-1*xil*tr*[d4AA/n]*z3^2
          - 2/5*ep^-1*xil*ca*[d4RA/n]
          - 1323/80*ep^-1*xil*ca*[d4RA/n]*z7
          - 45/4*ep^-1*xil*ca*[d4RA/n]*z6
          - 225/4*ep^-1*xil*ca*[d4RA/n]*z5
          + 27/5*ep^-1*xil*ca*[d4RA/n]*z4
          + 519/10*ep^-1*xil*ca*[d4RA/n]*z3
          + 63/5*ep^-1*xil*ca*[d4RA/n]*z3^2
          - 1191/40*ep^-1*xil*ca^2*cf^2*tr
          + 45/2*ep^-1*xil*ca^2*cf^2*tr*z6
          + 207/2*ep^-1*xil*ca^2*cf^2*tr*z5
          - 333/40*ep^-1*xil*ca^2*cf^2*tr*z4
          - 657/8*ep^-1*xil*ca^2*cf^2*tr*z3
          + 9*ep^-1*xil*ca^2*cf^2*tr*z3^2
          + 149909/1440*ep^-1*xil*ca^3*cf*tr
          - 45/4*ep^-1*xil*ca^3*cf*tr*z6
          - 489/10*ep^-1*xil*ca^3*cf*tr*z5
          + 189/8*ep^-1*xil*ca^3*cf*tr*z4
          - 2063/40*ep^-1*xil*ca^3*cf*tr*z3
          - 27/2*ep^-1*xil*ca^3*cf*tr*z3^2
          + 795943/12960*ep^-1*xil*ca^4*tr
          + 3087/320*ep^-1*xil*ca^4*tr*z7
          - 325/1024*ep^-1*xil*ca^4*tr*z6
          - 1223513/15360*ep^-1*xil*ca^4*tr*z5
          - 32889/1280*ep^-1*xil*ca^4*tr*z4
          + 484373/3840*ep^-1*xil*ca^4*tr*z3
          + 24663/2560*ep^-1*xil*ca^4*tr*z3^2
          - 37/160*ep^-1*xil^2*tr*[d4AA/n]
          - 75/32*ep^-1*xil^2*tr*[d4AA/n]*z6
          + 79/16*ep^-1*xil^2*tr*[d4AA/n]*z5
          - 9/10*ep^-1*xil^2*tr*[d4AA/n]*z4
          + 749/320*ep^-1*xil^2*tr*[d4AA/n]*z3
          + 99/40*ep^-1*xil^2*tr*[d4AA/n]*z3^2
          + 1439/160*ep^-1*xil^2*ca^3*cf*tr
          - 153/80*ep^-1*xil^2*ca^3*cf*tr*z4
          - 927/160*ep^-1*xil^2*ca^3*cf*tr*z3
          - 9/10*ep^-1*xil^2*ca^3*cf*tr*z3^2
          + 687401/207360*ep^-1*xil^2*ca^4*tr
          + 35/128*ep^-1*xil^2*ca^4*tr*z6
          + 311/640*ep^-1*xil^2*ca^4*tr*z5
          - 23/128*ep^-1*xil^2*ca^4*tr*z4
          + 164201/23040*ep^-1*xil^2*ca^4*tr*z3
          + 417/640*ep^-1*xil^2*ca^4*tr*z3^2
          - 55/128*ep^-1*xil^3*tr*[d4AA/n]*z6
          + 281/384*ep^-1*xil^3*tr*[d4AA/n]*z5
          - 3/320*ep^-1*xil^3*tr*[d4AA/n]*z4
          + 53/192*ep^-1*xil^3*tr*[d4AA/n]*z3
          + 17/320*ep^-1*xil^3*tr*[d4AA/n]*z3^2
          + 121/288*ep^-1*xil^3*ca^4*tr
          - 95/3072*ep^-1*xil^3*ca^4*tr*z6
          + 761/46080*ep^-1*xil^3*ca^4*tr*z5
          - 7/128*ep^-1*xil^3*ca^4*tr*z4
          + 221/2304*ep^-1*xil^3*ca^4*tr*z3
          - 59/7680*ep^-1*xil^3*ca^4*tr*z3^2
          )

       + a^5*nf^2 * (
          + 9319/480*ep^-5*ca^3*tr^2
          + 407/96*ep^-5*xil*ca^3*tr^2
          + 25/48*ep^-5*xil^2*ca^3*tr^2
          - 1408/45*ep^-4*ca^2*cf*tr^2
          - 180409/2160*ep^-4*ca^3*tr^2
          - 1007/180*ep^-4*xil*ca^2*cf*tr^2
          - 4529/288*ep^-4*xil*ca^3*tr^2
          - 5/12*ep^-4*xil^2*ca^2*cf*tr^2
          - 2677/1440*ep^-4*xil^2*ca^3*tr^2
          + 77/9*ep^-3*ca*cf^2*tr^2
          + 61387/540*ep^-3*ca^2*cf*tr^2
          - 43/5*ep^-3*ca^2*cf*tr^2*z3
          + 9097843/51840*ep^-3*ca^3*tr^2
          + 261/40*ep^-3*ca^3*tr^2*z3
          + 7/6*ep^-3*xil*ca*cf^2*tr^2
          + 2561/135*ep^-3*xil*ca^2*cf*tr^2
          - 27/5*ep^-3*xil*ca^2*cf*tr^2*z3
          + 47683/1920*ep^-3*xil*ca^3*tr^2
          + 251/60*ep^-3*xil*ca^3*tr^2*z3
          + 67/72*ep^-3*xil^2*ca^2*cf*tr^2
          + 487/135*ep^-3*xil^2*ca^3*tr^2
          + 1/40*ep^-3*xil^2*ca^3*tr^2*z3
          + 512/45*ep^-2*tr*[d4RA/n]
          + 12*ep^-2*tr*[d4RA/n]*z5
          - 1808/15*ep^-2*tr*[d4RA/n]*z3
          + 166/15*ep^-2*cf^3*tr^2
          + 2332/45*ep^-2*ca*[d4RR/n]
          - 1696/15*ep^-2*ca*[d4RR/n]*z3
          - 39751/540*ep^-2*ca*cf^2*tr^2
          - 24*ep^-2*ca*cf^2*tr^2*z5
          + 3134/45*ep^-2*ca*cf^2*tr^2*z3
          - 1087/9*ep^-2*ca^2*cf*tr^2
          + 12*ep^-2*ca^2*cf*tr^2*z5
          + 141/10*ep^-2*ca^2*cf*tr^2*z4
          - 8537/90*ep^-2*ca^2*cf*tr^2*z3
          - 2239247/8640*ep^-2*ca^3*tr^2
          + 11*ep^-2*ca^3*tr^2*z5
          - 837/80*ep^-2*ca^3*tr^2*z4
          + 3383/180*ep^-2*ca^3*tr^2*z3
          + 44/3*ep^-2*xil*ca*[d4RR/n]
          - 32*ep^-2*xil*ca*[d4RR/n]*z3
          - 169/18*ep^-2*xil*ca*cf^2*tr^2
          + 44/3*ep^-2*xil*ca*cf^2*tr^2*z3
          - 23101/1296*ep^-2*xil*ca^2*cf*tr^2
          + 219/10*ep^-2*xil*ca^2*cf*tr^2*z4
          - 1147/30*ep^-2*xil*ca^2*cf*tr^2*z3
          - 135967/8640*ep^-2*xil*ca^3*tr^2
          - 649/40*ep^-2*xil*ca^3*tr^2*z4
          + 2099/120*ep^-2*xil*ca^3*tr^2*z3
          - 11/36*ep^-2*xil^2*ca^2*cf*tr^2
          - 30997/12960*ep^-2*xil^2*ca^3*tr^2
          + 3/80*ep^-2*xil^2*ca^3*tr^2*z4
          + 23/20*ep^-2*xil^2*ca^3*tr^2*z3
          - 736/9*ep^-1*tr*[d4RA/n]
          - 120*ep^-1*tr*[d4RA/n]*z6
          + 1544/9*ep^-1*tr*[d4RA/n]*z5
          - 544/5*ep^-1*tr*[d4RA/n]*z4
          + 36416/45*ep^-1*tr*[d4RA/n]*z3
          - 144/5*ep^-1*tr*[d4RA/n]*z3^2
          + 832/3*ep^-1*cf*[d4RR/n]
          - 2560/3*ep^-1*cf*[d4RR/n]*z5
          + 1024/3*ep^-1*cf*[d4RR/n]*z3
          - 5018/45*ep^-1*cf^3*tr^2
          + 928/3*ep^-1*cf^3*tr^2*z5
          - 2144/15*ep^-1*cf^3*tr^2*z3
          - 1180/3*ep^-1*ca*[d4RR/n]
          + 1744/9*ep^-1*ca*[d4RR/n]*z5
          - 848/5*ep^-1*ca*[d4RR/n]*z4
          + 36412/45*ep^-1*ca*[d4RR/n]*z3
          - 384/5*ep^-1*ca*[d4RR/n]*z3^2
          + 1609/8*ep^-1*ca*cf^2*tr^2
          + 240*ep^-1*ca*cf^2*tr^2*z6
          - 2080/3*ep^-1*ca*cf^2*tr^2*z5
          - 638/15*ep^-1*ca*cf^2*tr^2*z4
          + 39664/135*ep^-1*ca*cf^2*tr^2*z3
          - 672/5*ep^-1*ca*cf^2*tr^2*z3^2
          - 1817/30*ep^-1*ca^2*cf*tr^2
          - 120*ep^-1*ca^2*cf*tr^2*z6
          + 6712/15*ep^-1*ca^2*cf*tr^2*z5
          - 5228/15*ep^-1*ca^2*cf*tr^2*z4
          + 17668/135*ep^-1*ca^2*cf*tr^2*z3
          + 1392/5*ep^-1*ca^2*cf*tr^2*z3^2
          + 3497047/9720*ep^-1*ca^3*tr^2
          - 110*ep^-1*ca^3*tr^2*z6
          - 17129/120*ep^-1*ca^3*tr^2*z5
          + 17569/60*ep^-1*ca^3*tr^2*z4
          - 265921/2160*ep^-1*ca^3*tr^2*z3
          - 664/5*ep^-1*ca^3*tr^2*z3^2
          - 11861/720*ep^-1*xil*ca^2*cf*tr^2
          - 24/5*ep^-1*xil*ca^2*cf*tr^2*z5
          - 81/10*ep^-1*xil*ca^2*cf*tr^2*z4
          + 271/10*ep^-1*xil*ca^2*cf*tr^2*z3
          - 108599/25920*ep^-1*xil*ca^3*tr^2
          + 473/40*ep^-1*xil*ca^3*tr^2*z5
          + 447/40*ep^-1*xil*ca^3*tr^2*z4
          - 9259/240*ep^-1*xil*ca^3*tr^2*z3
          + 1477/12960*ep^-1*xil^2*ca^3*tr^2
          - 7/60*ep^-1*xil^2*ca^3*tr^2*z5
          + 1/10*ep^-1*xil^2*ca^3*tr^2*z4
          - 317/360*ep^-1*xil^2*ca^3*tr^2*z3
          )

       + a^5*nf^3 * (
          - 397/90*ep^-5*ca^2*tr^3
          - 19/45*ep^-5*xil*ca^2*tr^3
          + 344/45*ep^-4*ca*cf*tr^3
          + 6979/405*ep^-4*ca^2*tr^3
          + 4/9*ep^-4*xil*ca*cf*tr^3
          + 359/270*ep^-4*xil*ca^2*tr^3
          - 8/3*ep^-3*cf^2*tr^3
          - 700/27*ep^-3*ca*cf*tr^3
          + 16/5*ep^-3*ca*cf*tr^3*z3
          - 270583/9720*ep^-3*ca^2*tr^3
          - 12/5*ep^-3*ca^2*tr^3*z3
          - 22/27*ep^-3*xil*ca*cf*tr^3
          - 1211/1620*ep^-3*xil*ca^2*tr^3
          - 704/45*ep^-2*tr*[d4RR/n]
          + 512/15*ep^-2*tr*[d4RR/n]*z3
          + 656/45*ep^-2*cf^2*tr^3
          - 704/45*ep^-2*cf^2*tr^3*z3
          + 10039/405*ep^-2*ca*cf*tr^3
          + 24/5*ep^-2*ca*cf*tr^3*z4
          + 88/45*ep^-2*ca*cf*tr^3*z3
          + 31043/1080*ep^-2*ca^2*tr^3
          - 18/5*ep^-2*ca^2*tr^3*z4
          + 676/45*ep^-2*ca^2*tr^3*z3
          - 77/81*ep^-2*xil*ca*cf*tr^3
          - 25277/9720*ep^-2*xil*ca^2*tr^3
          + 18/5*ep^-2*xil*ca^2*tr^3*z3
          + 704/9*ep^-1*tr*[d4RR/n]
          + 256/3*ep^-1*tr*[d4RR/n]*z5
          + 256/5*ep^-1*tr*[d4RR/n]*z4
          - 2624/15*ep^-1*tr*[d4RR/n]*z3
          - 9922/405*ep^-1*cf^2*tr^3
          - 352/15*ep^-1*cf^2*tr^3*z4
          + 7616/135*ep^-1*cf^2*tr^3*z3
          - 16237/810*ep^-1*ca*cf*tr^3
          - 128/5*ep^-1*ca*cf*tr^3*z5
          + 944/15*ep^-1*ca*cf*tr^3*z4
          - 7768/135*ep^-1*ca*cf*tr^3*z3
          - 48761/1620*ep^-1*ca^2*tr^3
          + 3104/45*ep^-1*ca^2*tr^3*z5
          - 84/5*ep^-1*ca^2*tr^3*z4
          - 21196/405*ep^-1*ca^2*tr^3*z3
          + 617/540*ep^-1*xil*ca^2*tr^3
          - 8/5*ep^-1*xil*ca^2*tr^3*z4
          + 8/45*ep^-1*xil*ca^2*tr^3*z3
          )

       + a^5*nf^4 * (
          + 16/45*ep^-5*ca*tr^4
          - 64/135*ep^-4*cf*tr^4
          - 88/81*ep^-4*ca*tr^4
          + 352/405*ep^-3*cf*tr^4
          + 844/1215*ep^-3*ca*tr^4
          + 1232/1215*ep^-2*cf*tr^4
          - 74/1215*ep^-2*ca*tr^4
          + 32/45*ep^-2*ca*tr^4*z3
          - 856/1215*ep^-1*cf*tr^4
          - 128/135*ep^-1*cf*tr^4*z3
          + 3256/1215*ep^-1*ca*tr^4
          - 64/15*ep^-1*ca*tr^4*z4
          + 64/81*ep^-1*ca*tr^4*z3
          )

       + 1
         
 )


*--#] Z1ggg :
*--#[ Z1gggg :


 (


       + a * (
          + 2/3*ep^-1*ca
          - ep^-1*xil*ca
          )

       + a*nf * (
          - 4/3*ep^-1*tr
          )

       + a^2 * (
          - ep^-2*ca^2
          + 1/12*ep^-2*xil*ca^2
          + 3/4*ep^-2*xil^2*ca^2
          + 41/24*ep^-1*ca^2
          - 11/8*ep^-1*xil*ca^2
          - 1/4*ep^-1*xil^2*ca^2
          )

       + a^2*nf * (
          + 2*ep^-2*ca*tr
          + 4/3*ep^-2*xil*ca*tr
          - 2*ep^-1*cf*tr
          - 5/3*ep^-1*ca*tr
          )

       + a^3 * (
          + 20/9*ep^-3*ca^3
          + 5/24*ep^-3*xil*ca^3
          - 5/8*ep^-3*xil^2*ca^3
          - 1/2*ep^-3*xil^3*ca^3
          - 50/9*ep^-2*ca^3
          + 17/16*ep^-2*xil*ca^3
          + 103/48*ep^-2*xil^2*ca^3
          + 5/12*ep^-2*xil^3*ca^3
          + 7039/1296*ep^-1*ca^3
          - 3/8*ep^-1*ca^3*z3
          - 167/48*ep^-1*xil*ca^3
          - 1/2*ep^-1*xil*ca^3*z3
          - 11/16*ep^-1*xil^2*ca^3
          - 1/8*ep^-1*xil^2*ca^3*z3
          - 7/48*ep^-1*xil^3*ca^3
          )

       + a^3*nf * (
          - 44/9*ep^-3*ca^2*tr
          - 8/3*ep^-3*xil*ca^2*tr
          - ep^-3*xil^2*ca^2*tr
          + 40/9*ep^-2*ca*cf*tr
          + 157/18*ep^-2*ca^2*tr
          + 2*ep^-2*xil*ca*cf*tr
          + 7/3*ep^-2*xil*ca^2*tr
          + 1/3*ep^-2*xil^2*ca^2*tr
          + 2/3*ep^-1*cf^2*tr
          + 200/27*ep^-1*ca*cf*tr
          - 16*ep^-1*ca*cf*tr*z3
          - 1318/81*ep^-1*ca^2*tr
          + 12*ep^-1*ca^2*tr*z3
          + 4/3*ep^-1*xil*ca^2*tr
          )

       + a^3*nf^2 * (
          + 8/9*ep^-3*ca*tr^2
          - 8/9*ep^-2*cf*tr^2
          - 20/9*ep^-2*ca*tr^2
          + 44/27*ep^-1*cf*tr^2
          + 298/81*ep^-1*ca*tr^2
          )

       + a^4 * (
          - 155/27*ep^-4*ca^4
          - 565/576*ep^-4*xil*ca^4
          + 55/64*ep^-4*xil^2*ca^4
          + 19/24*ep^-4*xil^3*ca^4
          + 5/16*ep^-4*xil^4*ca^4
          + 8279/432*ep^-3*ca^4
          - 49/144*ep^-3*xil*ca^4
          - 283/64*ep^-3*xil^2*ca^4
          - 1451/576*ep^-3*xil^3*ca^4
          - 43/96*ep^-3*xil^4*ca^4
          - 881939/31104*ep^-2*ca^4
          + 25/32*ep^-2*ca^4*z3
          + 153791/20736*ep^-2*xil*ca^4
          + 247/192*ep^-2*xil*ca^4*z3
          + 5677/768*ep^-2*xil^2*ca^4
          + 7/8*ep^-2*xil^2*ca^4*z3
          + 2057/1152*ep^-2*xil^3*ca^4
          + 13/64*ep^-2*xil^3*ca^4*z3
          + 61/192*ep^-2*xil^4*ca^4
          - 19/288*ep^-1*[d4AA/n]
          + 10185/128*ep^-1*[d4AA/n]*z5
          - 419/24*ep^-1*[d4AA/n]*z3
          + 1013645/124416*ep^-1*ca^4
          + 47665/1024*ep^-1*ca^4*z5
          + 99/64*ep^-1*ca^4*z4
          - 146375/4608*ep^-1*ca^4*z3
          + 3/8*ep^-1*xil*[d4AA/n]
          + 475/64*ep^-1*xil*[d4AA/n]*z5
          - 449/32*ep^-1*xil*[d4AA/n]*z3
          - 2184485/124416*ep^-1*xil*ca^4
          + 10235/1536*ep^-1*xil*ca^4*z5
          + 203/128*ep^-1*xil*ca^4*z4
          - 1155/128*ep^-1*xil*ca^4*z3
          + 3/32*ep^-1*xil^2*[d4AA/n]
          - 75/32*ep^-1*xil^2*[d4AA/n]*z5
          - 3/2*ep^-1*xil^2*[d4AA/n]*z3
          - 3755/1536*ep^-1*xil^2*ca^4
          + 35/128*ep^-1*xil^2*ca^4*z5
          + 5/16*ep^-1*xil^2*ca^4*z4
          - 551/384*ep^-1*xil^2*ca^4*z3
          - 55/64*ep^-1*xil^3*[d4AA/n]*z5
          - 1/32*ep^-1*xil^3*[d4AA/n]*z3
          - 937/1536*ep^-1*xil^3*ca^4
          - 95/1536*ep^-1*xil^3*ca^4*z5
          + 3/128*ep^-1*xil^3*ca^4*z4
          - 23/192*ep^-1*xil^3*ca^4*z3
          - 5/128*ep^-1*xil^4*[d4AA/n]*z5
          - 1/16*ep^-1*xil^4*[d4AA/n]*z3
          - 15/128*ep^-1*xil^4*ca^4
          - 115/3072*ep^-1*xil^4*ca^4*z5
          + 37/1536*ep^-1*xil^4*ca^4*z3
          )

       + a^4*nf * (
          + 127/9*ep^-4*ca^3*tr
          + 485/72*ep^-4*xil*ca^3*tr
          + 5/2*ep^-4*xil^2*ca^3*tr
          + 2/3*ep^-4*xil^3*ca^3*tr
          - 337/27*ep^-3*ca^2*cf*tr
          - 1381/36*ep^-3*ca^3*tr
          - 187/36*ep^-3*xil*ca^2*cf*tr
          - 851/72*ep^-3*xil*ca^3*tr
          - 3/2*ep^-3*xil^2*ca^2*cf*tr
          - 3*ep^-3*xil^2*ca^3*tr
          - 5/9*ep^-3*xil^3*ca^3*tr
          - 31/18*ep^-2*ca*cf^2*tr
          - 49/162*ep^-2*ca^2*cf*tr
          + 100/3*ep^-2*ca^2*cf*tr*z3
          + 91693/1296*ep^-2*ca^3*tr
          - 199/8*ep^-2*ca^3*tr*z3
          - 2/3*ep^-2*xil*ca*cf^2*tr
          - 1259/108*ep^-2*xil*ca^2*cf*tr
          + 22*ep^-2*xil*ca^2*cf*tr*z3
          + 40211/2592*ep^-2*xil*ca^3*tr
          - 97/6*ep^-2*xil*ca^3*tr*z3
          + 1/2*ep^-2*xil^2*ca^2*cf*tr
          - 53/48*ep^-2*xil^2*ca^3*tr
          + 1/8*ep^-2*xil^2*ca^3*tr*z3
          + 7/36*ep^-2*xil^3*ca^3*tr
          + 128/9*ep^-1*[d4RA/n]
          - 60*ep^-1*[d4RA/n]*z5
          - 272/3*ep^-1*[d4RA/n]*z3
          + 23/2*ep^-1*cf^3*tr
          - 6643/108*ep^-1*ca*cf^2*tr
          + 120*ep^-1*ca*cf^2*tr*z5
          - 578/9*ep^-1*ca*cf^2*tr*z3
          + 132685/1944*ep^-1*ca^2*cf*tr
          - 60*ep^-1*ca^2*cf*tr*z5
          + 66*ep^-1*ca^2*cf*tr*z4
          - 956/9*ep^-1*ca^2*cf*tr*z3
          - 330433/5184*ep^-1*ca^3*tr
          - 55*ep^-1*ca^3*tr*z5
          - 801/16*ep^-1*ca^3*tr*z4
          + 1097/8*ep^-1*ca^3*tr*z3
          + 863/48*ep^-1*xil*ca^2*cf*tr
          - 3*ep^-1*xil*ca^2*cf*tr*z4
          - 14*ep^-1*xil*ca^2*cf*tr*z3
          + 778/243*ep^-1*xil*ca^3*tr
          + 7/4*ep^-1*xil*ca^3*tr*z4
          + 12*ep^-1*xil*ca^3*tr*z3
          + 43/64*ep^-1*xil^2*ca^3*tr
          - 1/16*ep^-1*xil^2*ca^3*tr*z4
          + 1/6*ep^-1*xil^2*ca^3*tr*z3
          )

       + a^4*nf^2 * (
          - 50/9*ep^-4*ca^2*tr^2
          - 10/9*ep^-4*xil*ca^2*tr^2
          + 196/27*ep^-3*ca*cf*tr^2
          + 149/9*ep^-3*ca^2*tr^2
          + 8/9*ep^-3*xil*ca*cf*tr^2
          + 3*ep^-3*xil*ca^2*tr^2
          - 14/9*ep^-2*cf^2*tr^2
          - 1696/81*ep^-2*ca*cf*tr^2
          + 16/3*ep^-2*ca*cf*tr^2*z3
          - 671/27*ep^-2*ca^2*tr^2
          - 4*ep^-2*ca^2*tr^2*z3
          - 44/27*ep^-2*xil*ca*cf*tr^2
          - 845/162*ep^-2*xil*ca^2*tr^2
          - 176/9*ep^-1*[d4RR/n]
          + 128/3*ep^-1*[d4RR/n]*z3
          + 338/27*ep^-1*cf^2*tr^2
          - 176/9*ep^-1*cf^2*tr^2*z3
          + 3253/243*ep^-1*ca*cf*tr^2
          - 24*ep^-1*ca*cf*tr^2*z4
          + 472/9*ep^-1*ca*cf*tr^2*z3
          + 301/18*ep^-1*ca^2*tr^2
          + 18*ep^-1*ca^2*tr^2*z4
          - 214/9*ep^-1*ca^2*tr^2*z3
          + 1229/972*ep^-1*xil*ca^2*tr^2
          - 4/3*ep^-1*xil*ca^2*tr^2*z3
          )

       + a^4*nf^3 * (
          + 16/27*ep^-4*ca*tr^3
          - 16/27*ep^-3*cf*tr^3
          - 40/27*ep^-3*ca*tr^3
          + 88/81*ep^-2*cf*tr^3
          + 176/243*ep^-2*ca*tr^3
          + 308/243*ep^-1*cf*tr^3
          + 604/243*ep^-1*ca*tr^3
          - 32/9*ep^-1*ca*tr^3*z3
          )

       + a^5 * (
          + 434/27*ep^-5*ca^5
          + 3997/1152*ep^-5*xil*ca^5
          - 175/128*ep^-5*xil^2*ca^5
          - 49/32*ep^-5*xil^3*ca^5
          - 35/48*ep^-5*xil^4*ca^5
          - 3/16*ep^-5*xil^5*ca^5
          - 24211/360*ep^-4*ca^5
          - 45073/8640*ep^-4*xil*ca^5
          + 737/72*ep^-4*xil^2*ca^5
          + 2707/384*ep^-4*xil^3*ca^5
          + 14687/5760*ep^-4*xil^4*ca^5
          + 63/160*ep^-4*xil^5*ca^5
          + 10208201/77760*ep^-3*ca^5
          - 157/80*ep^-3*ca^5*z3
          - 7829381/622080*ep^-3*xil*ca^5
          - 16871/5760*ep^-3*xil*ca^5*z3
          - 1833653/69120*ep^-3*xil^2*ca^5
          - 913/384*ep^-3*xil^2*ca^5*z3
          - 137723/11520*ep^-3*xil^3*ca^5
          - 713/640*ep^-3*xil^3*ca^5*z3
          - 32987/11520*ep^-3*xil^4*ca^5
          - 137/640*ep^-3*xil^4*ca^5*z3
          - 409/960*ep^-3*xil^5*ca^5
          + 961/720*ep^-2*ca*[d4AA/n]
          - 11543/64*ep^-2*ca*[d4AA/n]*z5
          + 497/60*ep^-2*ca*[d4AA/n]*z3
          - 12815507/103680*ep^-2*ca^5
          - 162061/1536*ep^-2*ca^5*z5
          - 561/160*ep^-2*ca^5*z4
          + 2576891/34560*ep^-2*ca^5*z3
          - 2137/1440*ep^-2*xil*ca*[d4AA/n]
          - 24001/192*ep^-2*xil*ca*[d4AA/n]*z5
          + 70687/960*ep^-2*xil*ca*[d4AA/n]*z3
          + 57092569/746496*ep^-2*xil*ca^5
          - 178291/2304*ep^-2*xil*ca^5*z5
          - 19481/3840*ep^-2*xil*ca^5*z4
          + 161291/2560*ep^-2*xil*ca^5*z3
          - 111/160*ep^-2*xil^2*ca*[d4AA/n]
          - 1005/128*ep^-2*xil^2*ca*[d4AA/n]*z5
          + 7407/320*ep^-2*xil^2*ca*[d4AA/n]*z3
          + 16124483/414720*ep^-2*xil^2*ca^5
          - 10627/1024*ep^-2*xil^2*ca^5*z5
          - 721/256*ep^-2*xil^2*ca^5*z4
          + 21751/1280*ep^-2*xil^2*ca^5*z3
          - 3/20*ep^-2*xil^3*ca*[d4AA/n]
          + 1759/384*ep^-2*xil^3*ca*[d4AA/n]*z5
          + 2333/960*ep^-2*xil^3*ca*[d4AA/n]*z3
          + 119363/15360*ep^-2*xil^3*ca^5
          - 3481/9216*ep^-2*xil^3*ca^5*z5
          - 669/1280*ep^-2*xil^3*ca^5*z4
          + 1687/576*ep^-2*xil^3*ca^5*z3
          + 569/384*ep^-2*xil^4*ca*[d4AA/n]*z5
          + 83/960*ep^-2*xil^4*ca*[d4AA/n]*z3
          + 28021/15360*ep^-2*xil^4*ca^5
          + 1153/9216*ep^-2*xil^4*ca^5*z5
          - 51/1280*ep^-2*xil^4*ca^5*z4
          + 1459/5760*ep^-2*xil^4*ca^5*z3
          + 9/128*ep^-2*xil^5*ca*[d4AA/n]*z5
          + 9/80*ep^-2*xil^5*ca*[d4AA/n]*z3
          + 559/1920*ep^-2*xil^5*ca^5
          + 69/1024*ep^-2*xil^5*ca^5*z5
          - 111/2560*ep^-2*xil^5*ca^5*z3
          - 105833/2880*ep^-1*ca*[d4AA/n]
          - 6235831/10240*ep^-1*ca*[d4AA/n]*z7
          - 37345/64*ep^-1*ca*[d4AA/n]*z6
          + 309835/384*ep^-1*ca*[d4AA/n]*z5
          + 1771/20*ep^-1*ca*[d4AA/n]*z4
          + 240697/1280*ep^-1*ca*[d4AA/n]*z3
          + 16887/1280*ep^-1*ca*[d4AA/n]*z3^2
          + 99910619/1244160*ep^-1*ca^5
          - 194793683/245760*ep^-1*ca^5*z7
          - 524315/1536*ep^-1*ca^5*z6
          + 42229889/30720*ep^-1*ca^5*z5
          + 1651373/11520*ep^-1*ca^5*z4
          - 227804137/829440*ep^-1*ca^5*z3
          - 567483/10240*ep^-1*ca^5*z3^2
          + 4661/1152*ep^-1*xil*ca*[d4AA/n]
          + 3274327/30720*ep^-1*xil*ca*[d4AA/n]*z7
          - 13565/512*ep^-1*xil*ca*[d4AA/n]*z6
          + 88445/512*ep^-1*xil*ca*[d4AA/n]*z5
          + 26367/640*ep^-1*xil*ca*[d4AA/n]*z4
          - 103715/384*ep^-1*xil*ca*[d4AA/n]*z3
          - 21839/640*ep^-1*xil*ca*[d4AA/n]*z3^2
          - 314168671/2488320*ep^-1*xil*ca^5
          - 12292301/147456*ep^-1*xil*ca^5*z7
          - 368755/12288*ep^-1*xil*ca^5*z6
          + 12017617/61440*ep^-1*xil*ca^5*z5
          + 1016693/30720*ep^-1*xil*ca^5*z4
          - 21850133/276480*ep^-1*xil*ca^5*z3
          - 12631/960*ep^-1*xil*ca^5*z3^2
          + 869/720*ep^-1*xil^2*ca*[d4AA/n]
          + 97517/15360*ep^-1*xil^2*ca*[d4AA/n]*z7
          + 775/64*ep^-1*xil^2*ca*[d4AA/n]*z6
          - 1073/48*ep^-1*xil^2*ca*[d4AA/n]*z5
          + 93/20*ep^-1*xil^2*ca*[d4AA/n]*z4
          - 62071/1920*ep^-1*xil^2*ca*[d4AA/n]*z3
          - 1359/640*ep^-1*xil^2*ca*[d4AA/n]*z3^2
          - 2064745/124416*ep^-1*xil^2*ca^5
          + 326977/368640*ep^-1*xil^2*ca^5*z7
          - 1085/768*ep^-1*xil^2*ca^5*z6
          + 104285/9216*ep^-1*xil^2*ca^5*z5
          + 19637/3840*ep^-1*xil^2*ca^5*z4
          - 2248453/138240*ep^-1*xil^2*ca^5*z3
          - 5657/5120*ep^-1*xil^2*ca^5*z3^2
          + 83/1920*ep^-1*xil^3*ca*[d4AA/n]
          + 11501/15360*ep^-1*xil^3*ca*[d4AA/n]*z7
          + 3145/768*ep^-1*xil^3*ca*[d4AA/n]*z6
          - 35771/2304*ep^-1*xil^3*ca*[d4AA/n]*z5
          + 193/640*ep^-1*xil^3*ca*[d4AA/n]*z4
          - 13213/5760*ep^-1*xil^3*ca*[d4AA/n]*z3
          + 601/480*ep^-1*xil^3*ca*[d4AA/n]*z3^2
          - 376547/138240*ep^-1*xil^3*ca^5
          - 151739/368640*ep^-1*xil^3*ca^5*z7
          + 3395/18432*ep^-1*xil^3*ca^5*z6
          + 77293/276480*ep^-1*xil^3*ca^5*z5
          + 803/1536*ep^-1*xil^3*ca^5*z4
          - 127363/69120*ep^-1*xil^3*ca^5*z3
          + 2041/23040*ep^-1*xil^3*ca^5*z3^2
          - 5803/2048*ep^-1*xil^4*ca*[d4AA/n]*z7
          + 35/64*ep^-1*xil^4*ca*[d4AA/n]*z6
          - 137/384*ep^-1*xil^4*ca*[d4AA/n]*z5
          + 39/320*ep^-1*xil^4*ca*[d4AA/n]*z4
          - 491/1280*ep^-1*xil^4*ca*[d4AA/n]*z3
          + 639/1280*ep^-1*xil^4*ca*[d4AA/n]*z3^2
          - 10909/15360*ep^-1*xil^4*ca^5
          - 73843/245760*ep^-1*xil^4*ca^5*z7
          + 55/384*ep^-1*xil^4*ca^5*z6
          - 19321/92160*ep^-1*xil^4*ca^5*z5
          - 19/2560*ep^-1*xil^4*ca^5*z4
          + 1913/30720*ep^-1*xil^4*ca^5*z3
          + 389/10240*ep^-1*xil^4*ca^5*z3^2
          - 2891/10240*ep^-1*xil^5*ca*[d4AA/n]*z7
          + 15/512*ep^-1*xil^5*ca*[d4AA/n]*z6
          + 17/512*ep^-1*xil^5*ca*[d4AA/n]*z5
          + 9/320*ep^-1*xil^5*ca*[d4AA/n]*z4
          - 1/8*ep^-1*xil^5*ca*[d4AA/n]*z3
          + 39/640*ep^-1*xil^5*ca*[d4AA/n]*z3^2
          - 671/6144*ep^-1*xil^5*ca^5
          + 7469/245760*ep^-1*xil^5*ca^5*z7
          + 115/4096*ep^-1*xil^5*ca^5*z6
          - 1415/12288*ep^-1*xil^5*ca^5*z5
          - 111/10240*ep^-1*xil^5*ca^5*z4
          + 709/30720*ep^-1*xil^5*ca^5*z3
          + 5/512*ep^-1*xil^5*ca^5*z3^2
          )

       + a^5*nf * (
          - 5954/135*ep^-5*ca^4*tr
          - 1543/80*ep^-5*xil*ca^4*tr
          - 53/8*ep^-5*xil^2*ca^4*tr
          - 2*ep^-5*xil^3*ca^4*tr
          - 5/12*ep^-5*xil^4*ca^4*tr
          + 5198/135*ep^-4*ca^3*cf*tr
          + 86429/540*ep^-4*ca^4*tr
          + 16153/1080*ep^-4*xil*ca^3*cf*tr
          + 22039/432*ep^-4*xil*ca^4*tr
          + 107/24*ep^-4*xil^2*ca^3*cf*tr
          + 1187/90*ep^-4*xil^2*ca^4*tr
          + ep^-4*xil^3*ca^3*cf*tr
          + 101/30*ep^-4*xil^3*ca^4*tr
          + 43/72*ep^-4*xil^4*ca^4*tr
          + 47/9*ep^-3*ca^2*cf^2*tr
          - 19757/405*ep^-3*ca^3*cf*tr
          - 1256/15*ep^-3*ca^3*cf*tr*z3
          - 13206119/38880*ep^-3*ca^4*tr
          + 501/8*ep^-3*ca^4*tr*z3
          + 173/90*ep^-3*xil*ca^2*cf^2*tr
          + 28993/1620*ep^-3*xil*ca^3*cf*tr
          - 899/15*ep^-3*xil*ca^3*cf*tr*z3
          - 2062949/25920*ep^-3*xil*ca^4*tr
          + 7879/180*ep^-3*xil*ca^4*tr*z3
          + 1/2*ep^-3*xil^2*ca^2*cf^2*tr
          + 3787/360*ep^-3*xil^2*ca^3*cf*tr
          - 21*ep^-3*xil^2*ca^3*cf*tr*z3
          - 14281/1080*ep^-3*xil^2*ca^4*tr
          + 1787/120*ep^-3*xil^2*ca^4*tr*z3
          - 5/6*ep^-3*xil^3*ca^3*cf*tr
          - 41/180*ep^-3*xil^3*ca^4*tr
          - 1/5*ep^-3*xil^3*ca^4*tr*z3
          - 61/144*ep^-3*xil^4*ca^4*tr
          - 847/360*ep^-2*tr*[d4AA/n]
          - 679/32*ep^-2*tr*[d4AA/n]*z5
          + 2017/30*ep^-2*tr*[d4AA/n]*z3
          - 1792/45*ep^-2*ca*[d4RA/n]
          + 136*ep^-2*ca*[d4RA/n]*z5
          + 4192/15*ep^-2*ca*[d4RA/n]*z3
          - 161/5*ep^-2*ca*cf^3*tr
          + 83927/540*ep^-2*ca^2*cf^2*tr
          - 272*ep^-2*ca^2*cf^2*tr*z5
          + 6316/45*ep^-2*ca^2*cf^2*tr*z3
          - 1324271/9720*ep^-2*ca^3*cf*tr
          + 136*ep^-2*ca^3*cf*tr*z5
          - 748/5*ep^-2*ca^3*cf*tr*z4
          + 11945/36*ep^-2*ca^3*cf*tr*z3
          + 7879829/17280*ep^-2*ca^4*tr
          + 28737/256*ep^-2*ca^4*tr*z5
          + 1809/16*ep^-2*ca^4*tr*z4
          - 6422441/17280*ep^-2*ca^4*tr*z3
          - 1/5*ep^-2*xil*tr*[d4AA/n]
          - 95/24*ep^-2*xil*tr*[d4AA/n]*z5
          + 449/60*ep^-2*xil*tr*[d4AA/n]*z3
          - 128/9*ep^-2*xil*ca*[d4RA/n]
          + 84*ep^-2*xil*ca*[d4RA/n]*z5
          + 1072/15*ep^-2*xil*ca*[d4RA/n]*z3
          - 23/2*ep^-2*xil*ca*cf^3*tr
          + 7579/108*ep^-2*xil*ca^2*cf^2*tr
          - 168*ep^-2*xil*ca^2*cf^2*tr*z5
          + 4222/45*ep^-2*xil*ca^2*cf^2*tr*z3
          - 5709569/38880*ep^-2*xil*ca^3*cf*tr
          + 84*ep^-2*xil*ca^3*cf*tr*z5
          - 869/10*ep^-2*xil*ca^3*cf*tr*z4
          + 1763/9*ep^-2*xil*ca^3*cf*tr*z3
          + 412259/9720*ep^-2*xil*ca^4*tr
          + 42305/576*ep^-2*xil*ca^4*tr*z5
          + 1981/30*ep^-2*xil*ca^4*tr*z4
          - 54419/240*ep^-2*xil*ca^4*tr*z3
          - 3/40*ep^-2*xil^2*tr*[d4AA/n]
          + 15/8*ep^-2*xil^2*tr*[d4AA/n]*z5
          + 6/5*ep^-2*xil^2*tr*[d4AA/n]*z3
          - 1/6*ep^-2*xil^2*ca^2*cf^2*tr
          - 130661/4320*ep^-2*xil^2*ca^3*cf*tr
          + 9/2*ep^-2*xil^2*ca^3*cf*tr*z4
          + 551/20*ep^-2*xil^2*ca^3*cf*tr*z3
          - 149209/51840*ep^-2*xil^2*ca^4*tr
          - 7/32*ep^-2*xil^2*ca^4*tr*z5
          - 223/80*ep^-2*xil^2*ca^4*tr*z4
          - 2105/96*ep^-2*xil^2*ca^4*tr*z3
          + 11/12*ep^-2*xil^3*tr*[d4AA/n]*z5
          + 1/30*ep^-2*xil^3*tr*[d4AA/n]*z3
          + 7/24*ep^-2*xil^3*ca^3*cf*tr
          - 89/96*ep^-2*xil^3*ca^4*tr
          + 19/288*ep^-2*xil^3*ca^4*tr*z5
          + 3/40*ep^-2*xil^3*ca^4*tr*z4
          - 5/36*ep^-2*xil^3*ca^4*tr*z3
          + 5/96*ep^-2*xil^4*tr*[d4AA/n]*z5
          + 1/12*ep^-2*xil^4*tr*[d4AA/n]*z3
          + 5/32*ep^-2*xil^4*ca^4*tr
          + 115/2304*ep^-2*xil^4*ca^4*tr*z5
          - 37/1152*ep^-2*xil^4*ca^4*tr*z3
          + 247/18*ep^-1*tr*[d4AA/n]
          - 1057/2*ep^-1*tr*[d4AA/n]*z7
          + 3395/16*ep^-1*tr*[d4AA/n]*z6
          + 33707/144*ep^-1*tr*[d4AA/n]*z5
          - 257/5*ep^-1*tr*[d4AA/n]*z4
          - 34781/144*ep^-1*tr*[d4AA/n]*z3
          + 2017/40*ep^-1*tr*[d4AA/n]*z3^2
          - 928/15*ep^-1*cf*[d4RA/n]
          + 952/5*ep^-1*cf*[d4RA/n]*z7
          + 152/3*ep^-1*cf*[d4RA/n]*z5
          + 1808/15*ep^-1*cf*[d4RA/n]*z3
          + 576/5*ep^-1*cf*[d4RA/n]*z3^2
          - 4157/30*ep^-1*cf^4*tr
          - 128/5*ep^-1*cf^4*tr*z3
          + 8192/45*ep^-1*ca*[d4RA/n]
          + 1568/5*ep^-1*ca*[d4RA/n]*z7
          + 440*ep^-1*ca*[d4RA/n]*z6
          - 350/9*ep^-1*ca*[d4RA/n]*z5
          + 1856/5*ep^-1*ca*[d4RA/n]*z4
          - 59366/45*ep^-1*ca*[d4RA/n]*z3
          - 1786/5*ep^-1*ca*[d4RA/n]*z3^2
          + 3801/5*ep^-1*ca*cf^3*tr
          - 1344*ep^-1*ca*cf^3*tr*z7
          + 2032/3*ep^-1*ca*cf^3*tr*z5
          + 6632/15*ep^-1*ca*cf^3*tr*z3
          - 107875/81*ep^-1*ca^2*cf^2*tr
          + 1344*ep^-1*ca^2*cf^2*tr*z7
          - 880*ep^-1*ca^2*cf^2*tr*z6
          + 4216/3*ep^-1*ca^2*cf^2*tr*z5
          + 4268/15*ep^-1*ca^2*cf^2*tr*z4
          - 132838/135*ep^-1*ca^2*cf^2*tr*z3
          - 352*ep^-1*ca^2*cf^2*tr*z3^2
          + 10902131/9720*ep^-1*ca^3*cf*tr
          - 16681/30*ep^-1*ca^3*cf*tr*z7
          + 440*ep^-1*ca^3*cf*tr*z6
          - 21392/15*ep^-1*ca^3*cf*tr*z5
          + 7507/12*ep^-1*ca^3*cf*tr*z4
          - 17833/40*ep^-1*ca^3*cf*tr*z3
          + 1658/5*ep^-1*ca^3*cf*tr*z3^2
          - 33756193/51840*ep^-1*ca^4*tr
          + 224581/240*ep^-1*ca^4*tr*z7
          + 67515/128*ep^-1*ca^4*tr*z6
          - 1451597/1152*ep^-1*ca^4*tr*z5
          - 2235079/2880*ep^-1*ca^4*tr*z4
          + 48225953/51840*ep^-1*ca^4*tr*z3
          + 887/960*ep^-1*ca^4*tr*z3^2
          - 67/60*ep^-1*xil*tr*[d4AA/n]
          - 441/20*ep^-1*xil*tr*[d4AA/n]*z7
          + 475/32*ep^-1*xil*tr*[d4AA/n]*z6
          + 259/96*ep^-1*xil*tr*[d4AA/n]*z5
          - 1347/80*ep^-1*xil*tr*[d4AA/n]*z4
          + 4269/80*ep^-1*xil*tr*[d4AA/n]*z3
          - 357/80*ep^-1*xil*tr*[d4AA/n]*z3^2
          - 8/15*ep^-1*xil*ca*[d4RA/n]
          - 441/20*ep^-1*xil*ca*[d4RA/n]*z7
          - 15*ep^-1*xil*ca*[d4RA/n]*z6
          - 75*ep^-1*xil*ca*[d4RA/n]*z5
          + 36/5*ep^-1*xil*ca*[d4RA/n]*z4
          + 346/5*ep^-1*xil*ca*[d4RA/n]*z3
          + 84/5*ep^-1*xil*ca*[d4RA/n]*z3^2
          - 397/10*ep^-1*xil*ca^2*cf^2*tr
          + 30*ep^-1*xil*ca^2*cf^2*tr*z6
          + 138*ep^-1*xil*ca^2*cf^2*tr*z5
          - 111/10*ep^-1*xil*ca^2*cf^2*tr*z4
          - 219/2*ep^-1*xil*ca^2*cf^2*tr*z3
          + 12*ep^-1*xil*ca^2*cf^2*tr*z3^2
          + 149909/1080*ep^-1*xil*ca^3*cf*tr
          - 15*ep^-1*xil*ca^3*cf*tr*z6
          - 326/5*ep^-1*xil*ca^3*cf*tr*z5
          + 63/2*ep^-1*xil*ca^3*cf*tr*z4
          - 2063/30*ep^-1*xil*ca^3*cf*tr*z3
          - 18*ep^-1*xil*ca^3*cf*tr*z3^2
          + 795943/9720*ep^-1*xil*ca^4*tr
          + 1029/80*ep^-1*xil*ca^4*tr*z7
          - 325/768*ep^-1*xil*ca^4*tr*z6
          - 1223513/11520*ep^-1*xil*ca^4*tr*z5
          - 10963/320*ep^-1*xil*ca^4*tr*z4
          + 484373/2880*ep^-1*xil*ca^4*tr*z3
          + 8221/640*ep^-1*xil*ca^4*tr*z3^2
          - 37/120*ep^-1*xil^2*tr*[d4AA/n]
          - 25/8*ep^-1*xil^2*tr*[d4AA/n]*z6
          + 79/12*ep^-1*xil^2*tr*[d4AA/n]*z5
          - 6/5*ep^-1*xil^2*tr*[d4AA/n]*z4
          + 749/240*ep^-1*xil^2*tr*[d4AA/n]*z3
          + 33/10*ep^-1*xil^2*tr*[d4AA/n]*z3^2
          + 1439/120*ep^-1*xil^2*ca^3*cf*tr
          - 51/20*ep^-1*xil^2*ca^3*cf*tr*z4
          - 309/40*ep^-1*xil^2*ca^3*cf*tr*z3
          - 6/5*ep^-1*xil^2*ca^3*cf*tr*z3^2
          + 687401/155520*ep^-1*xil^2*ca^4*tr
          + 35/96*ep^-1*xil^2*ca^4*tr*z6
          + 311/480*ep^-1*xil^2*ca^4*tr*z5
          - 23/96*ep^-1*xil^2*ca^4*tr*z4
          + 164201/17280*ep^-1*xil^2*ca^4*tr*z3
          + 139/160*ep^-1*xil^2*ca^4*tr*z3^2
          - 55/96*ep^-1*xil^3*tr*[d4AA/n]*z6
          + 281/288*ep^-1*xil^3*tr*[d4AA/n]*z5
          - 1/80*ep^-1*xil^3*tr*[d4AA/n]*z4
          + 53/144*ep^-1*xil^3*tr*[d4AA/n]*z3
          + 17/240*ep^-1*xil^3*tr*[d4AA/n]*z3^2
          + 121/216*ep^-1*xil^3*ca^4*tr
          - 95/2304*ep^-1*xil^3*ca^4*tr*z6
          + 761/34560*ep^-1*xil^3*ca^4*tr*z5
          - 7/96*ep^-1*xil^3*ca^4*tr*z4
          + 221/1728*ep^-1*xil^3*ca^4*tr*z3
          - 59/5760*ep^-1*xil^3*ca^4*tr*z3^2
          )

       + a^5*nf^2 * (
          + 1208/45*ep^-5*ca^3*tr^2
          + 22/3*ep^-5*xil*ca^3*tr^2
          + ep^-5*xil^2*ca^3*tr^2
          - 572/15*ep^-4*ca^2*cf*tr^2
          - 889/9*ep^-4*ca^3*tr^2
          - 1142/135*ep^-4*xil*ca^2*cf*tr^2
          - 1265/54*ep^-4*xil*ca^3*tr^2
          - 2/3*ep^-4*xil^2*ca^2*cf*tr^2
          - 281/90*ep^-4*xil^2*ca^3*tr^2
          + 418/45*ep^-3*ca*cf^2*tr^2
          + 16292/135*ep^-3*ca^2*cf*tr^2
          - 112/15*ep^-3*ca^2*cf*tr^2*z3
          + 62009/324*ep^-3*ca^3*tr^2
          + 57/10*ep^-3*ca^3*tr^2*z3
          + 14/9*ep^-3*xil*ca*cf^2*tr^2
          + 10874/405*ep^-3*xil*ca^2*cf*tr^2
          - 128/15*ep^-3*xil*ca^2*cf*tr^2*z3
          + 1594/45*ep^-3*xil*ca^3*tr^2
          + 296/45*ep^-3*xil*ca^3*tr^2*z3
          + 13/9*ep^-3*xil^2*ca^2*cf*tr^2
          + 806/135*ep^-3*xil^2*ca^3*tr^2
          + 1/30*ep^-3*xil^2*ca^3*tr^2*z3
          + 512/45*ep^-2*tr*[d4RA/n]
          + 16*ep^-2*tr*[d4RA/n]*z5
          - 1856/15*ep^-2*tr*[d4RA/n]*z3
          + 166/15*ep^-2*cf^3*tr^2
          + 2464/45*ep^-2*ca*[d4RR/n]
          - 1792/15*ep^-2*ca*[d4RR/n]*z3
          - 9793/135*ep^-2*ca*cf^2*tr^2
          - 32*ep^-2*ca*cf^2*tr^2*z5
          + 3416/45*ep^-2*ca*cf^2*tr^2*z3
          - 43808/405*ep^-2*ca^2*cf*tr^2
          + 16*ep^-2*ca^2*cf*tr^2*z5
          + 184/5*ep^-2*ca^2*cf*tr^2*z4
          - 6712/45*ep^-2*ca^2*cf*tr^2*z3
          - 1674833/6480*ep^-2*ca^3*tr^2
          + 44/3*ep^-2*ca^3*tr^2*z5
          - 549/20*ep^-2*ca^3*tr^2*z4
          + 541/10*ep^-2*ca^3*tr^2*z3
          + 176/9*ep^-2*xil*ca*[d4RR/n]
          - 128/3*ep^-2*xil*ca*[d4RR/n]*z3
          - 338/27*ep^-2*xil*ca*cf^2*tr^2
          + 176/9*ep^-2*xil*ca*cf^2*tr^2*z3
          - 11033/486*ep^-2*xil*ca^2*cf*tr^2
          + 176/5*ep^-2*xil*ca^2*cf*tr^2*z4
          - 2744/45*ep^-2*xil*ca^2*cf*tr^2*z3
          - 64901/3240*ep^-2*xil*ca^3*tr^2
          - 392/15*ep^-2*xil*ca^3*tr^2*z4
          + 1432/45*ep^-2*xil*ca^3*tr^2*z3
          - 11/27*ep^-2*xil^2*ca^2*cf*tr^2
          - 23413/6480*ep^-2*xil^2*ca^3*tr^2
          + 1/20*ep^-2*xil^2*ca^3*tr^2*z4
          + 28/15*ep^-2*xil^2*ca^3*tr^2*z3
          - 736/9*ep^-1*tr*[d4RA/n]
          - 160*ep^-1*tr*[d4RA/n]*z6
          + 2144/9*ep^-1*tr*[d4RA/n]*z5
          - 448/5*ep^-1*tr*[d4RA/n]*z4
          + 35168/45*ep^-1*tr*[d4RA/n]*z3
          - 192/5*ep^-1*tr*[d4RA/n]*z3^2
          + 832/3*ep^-1*cf*[d4RR/n]
          - 2560/3*ep^-1*cf*[d4RR/n]*z5
          + 1024/3*ep^-1*cf*[d4RR/n]*z3
          - 5018/45*ep^-1*cf^3*tr^2
          + 928/3*ep^-1*cf^3*tr^2*z5
          - 2144/15*ep^-1*cf^3*tr^2*z3
          - 1824/5*ep^-1*ca*[d4RR/n]
          + 2176/9*ep^-1*ca*[d4RR/n]*z5
          - 896/5*ep^-1*ca*[d4RR/n]*z4
          + 35104/45*ep^-1*ca*[d4RR/n]*z3
          - 512/5*ep^-1*ca*[d4RR/n]*z3^2
          + 20411/135*ep^-1*ca*cf^2*tr^2
          + 320*ep^-1*ca*cf^2*tr^2*z6
          - 2480/3*ep^-1*ca*cf^2*tr^2*z5
          - 1232/15*ep^-1*ca*cf^2*tr^2*z4
          + 62428/135*ep^-1*ca*cf^2*tr^2*z3
          - 896/5*ep^-1*ca*cf^2*tr^2*z3^2
          - 201937/2430*ep^-1*ca^2*cf*tr^2
          - 160*ep^-1*ca^2*cf*tr^2*z6
          + 8416/15*ep^-1*ca^2*cf*tr^2*z5
          - 6656/15*ep^-1*ca^2*cf*tr^2*z4
          + 2948/27*ep^-1*ca^2*cf*tr^2*z3
          + 1856/5*ep^-1*ca^2*cf*tr^2*z3^2
          + 88466/243*ep^-1*ca^3*tr^2
          - 440/3*ep^-1*ca^3*tr^2*z6
          - 4243/30*ep^-1*ca^3*tr^2*z5
          + 5891/15*ep^-1*ca^3*tr^2*z4
          - 7549/36*ep^-1*ca^3*tr^2*z3
          - 2656/15*ep^-1*ca^3*tr^2*z3^2
          - 11861/540*ep^-1*xil*ca^2*cf*tr^2
          - 32/5*ep^-1*xil*ca^2*cf*tr^2*z5
          - 54/5*ep^-1*xil*ca^2*cf*tr^2*z4
          + 542/15*ep^-1*xil*ca^2*cf*tr^2*z3
          - 108599/19440*ep^-1*xil*ca^3*tr^2
          + 473/30*ep^-1*xil*ca^3*tr^2*z5
          + 149/10*ep^-1*xil*ca^3*tr^2*z4
          - 9259/180*ep^-1*xil*ca^3*tr^2*z3
          + 1477/9720*ep^-1*xil^2*ca^3*tr^2
          - 7/45*ep^-1*xil^2*ca^3*tr^2*z5
          + 2/15*ep^-1*xil^2*ca^3*tr^2*z4
          - 317/270*ep^-1*xil^2*ca^3*tr^2*z3
          )

       + a^5*nf^3 * (
          - 824/135*ep^-5*ca^2*tr^3
          - 32/45*ep^-5*xil*ca^2*tr^3
          + 80/9*ep^-4*ca*cf*tr^3
          + 916/45*ep^-4*ca^2*tr^3
          + 16/27*ep^-4*xil*ca*cf*tr^3
          + 256/135*ep^-4*xil*ca^2*tr^3
          - 8/3*ep^-3*cf^2*tr^3
          - 424/15*ep^-3*ca*cf*tr^3
          + 64/15*ep^-3*ca*cf*tr^3*z3
          - 35944/1215*ep^-3*ca^2*tr^3
          - 16/5*ep^-3*ca^2*tr^3*z3
          - 88/81*ep^-3*xil*ca*cf*tr^3
          - 1036/1215*ep^-3*xil*ca^2*tr^3
          - 704/45*ep^-2*tr*[d4RR/n]
          + 512/15*ep^-2*tr*[d4RR/n]*z3
          + 656/45*ep^-2*cf^2*tr^3
          - 704/45*ep^-2*cf^2*tr^3*z3
          + 3364/135*ep^-2*ca*cf*tr^3
          + 32/5*ep^-2*ca*cf*tr^3*z4
          - 32/45*ep^-2*ca*cf*tr^3*z3
          + 424/15*ep^-2*ca^2*tr^3
          - 24/5*ep^-2*ca^2*tr^3*z4
          + 568/27*ep^-2*ca^2*tr^3*z3
          - 308/243*ep^-2*xil*ca*cf*tr^3
          - 14506/3645*ep^-2*xil*ca^2*tr^3
          + 256/45*ep^-2*xil*ca^2*tr^3*z3
          + 704/9*ep^-1*tr*[d4RR/n]
          + 256/3*ep^-1*tr*[d4RR/n]*z5
          + 256/5*ep^-1*tr*[d4RR/n]*z4
          - 2624/15*ep^-1*tr*[d4RR/n]*z3
          - 9922/405*ep^-1*cf^2*tr^3
          - 352/15*ep^-1*cf^2*tr^3*z4
          + 7616/135*ep^-1*cf^2*tr^3*z3
          - 31738/1215*ep^-1*ca*cf*tr^3
          - 512/15*ep^-1*ca*cf*tr^3*z5
          + 1184/15*ep^-1*ca*cf*tr^3*z4
          - 8464/135*ep^-1*ca*cf*tr^3*z3
          - 8506/243*ep^-1*ca^2*tr^3
          + 448/5*ep^-1*ca^2*tr^3*z5
          - 224/9*ep^-1*ca^2*tr^3*z4
          - 25016/405*ep^-1*ca^2*tr^3*z3
          + 617/405*ep^-1*xil*ca^2*tr^3
          - 32/15*ep^-1*xil*ca^2*tr^3*z4
          + 32/135*ep^-1*xil*ca^2*tr^3*z3
          )

       + a^5*nf^4 * (
          + 64/135*ep^-5*ca*tr^4
          - 64/135*ep^-4*cf*tr^4
          - 32/27*ep^-4*ca*tr^4
          + 352/405*ep^-3*cf*tr^4
          + 704/1215*ep^-3*ca*tr^4
          + 1232/1215*ep^-2*cf*tr^4
          - 16/81*ep^-2*ca*tr^4
          + 128/135*ep^-2*ca*tr^4*z3
          - 856/1215*ep^-1*cf*tr^4
          - 128/135*ep^-1*cf*tr^4*z3
          + 4036/1215*ep^-1*ca*tr^4
          - 256/45*ep^-1*ca*tr^4*z4
          + 128/81*ep^-1*ca*tr^4*z3
          )

       + 1
         
 )


*--#] Z1gggg :
*--#[ Zm :


 (


       + a * (
          - 3*ep^-1*cf
          )

       + a^2 * (
          + 9/2*ep^-2*cf^2
          + 11/2*ep^-2*ca*cf
          - 3/4*ep^-1*cf^2
          - 97/12*ep^-1*ca*cf
          )

       + a^2*nf * (
          - 2*ep^-2*cf*tr
          + 5/3*ep^-1*cf*tr
          )

       + a^3 * (
          - 9/2*ep^-3*cf^3
          - 33/2*ep^-3*ca*cf^2
          - 121/9*ep^-3*ca^2*cf
          + 9/4*ep^-2*cf^3
          + 313/12*ep^-2*ca*cf^2
          + 1679/54*ep^-2*ca^2*cf
          - 43/2*ep^-1*cf^3
          + 43/4*ep^-1*ca*cf^2
          - 11413/324*ep^-1*ca^2*cf
          )

       + a^3*nf * (
          + 6*ep^-3*cf^2*tr
          + 88/9*ep^-3*ca*cf*tr
          - 29/3*ep^-2*cf^2*tr
          - 484/27*ep^-2*ca*cf*tr
          + 46/3*ep^-1*cf^2*tr
          - 16*ep^-1*cf^2*tr*z3
          + 556/81*ep^-1*ca*cf*tr
          + 16*ep^-1*ca*cf*tr*z3
          )

       + a^3*nf^2 * (
          - 16/9*ep^-3*cf*tr^2
          + 40/27*ep^-2*cf*tr^2
          + 140/81*ep^-1*cf*tr^2
          )

       + a^4 * (
          + 27/8*ep^-4*cf^4
          + 99/4*ep^-4*ca*cf^3
          + 1331/24*ep^-4*ca^2*cf^2
          + 1331/36*ep^-4*ca^3*cf
          - 27/8*ep^-3*cf^4
          - 46*ep^-3*ca*cf^3
          - 1285/9*ep^-3*ca^2*cf^2
          - 25201/216*ep^-3*ca^3*cf
          + 2073/32*ep^-2*cf^4
          + 527/16*ep^-2*ca*cf^3
          + 97661/864*ep^-2*ca^2*cf^2
          + 236333/1296*ep^-2*ca^3*cf
          + 8*ep^-1*[d4RA/nr]
          - 60*ep^-1*[d4RA/nr]*z3
          + 1261/32*ep^-1*cf^4
          + 84*ep^-1*cf^4*z3
          - 15349/48*ep^-1*ca*cf^3
          - 79*ep^-1*ca*cf^3*z3
          + 34045/144*ep^-1*ca^2*cf^2
          - 110*ep^-1*ca^2*cf^2*z5
          + 38*ep^-1*ca^2*cf^2*z3
          - 70055/288*ep^-1*ca^3*cf
          + 110*ep^-1*ca^3*cf*z5
          - 709/18*ep^-1*ca^3*cf*z3
          )

       + a^4*nf * (
          - 9*ep^-4*cf^3*tr
          - 121/3*ep^-4*ca*cf^2*tr
          - 121/3*ep^-4*ca^2*cf*tr
          + 23*ep^-3*cf^3*tr
          + 943/9*ep^-3*ca*cf^2*tr
          + 1981/18*ep^-3*ca^2*cf*tr
          - 275/4*ep^-2*cf^3*tr
          + 48*ep^-2*cf^3*tr*z3
          - 10933/108*ep^-2*ca*cf^2*tr
          - 4*ep^-2*ca*cf^2*tr*z3
          - 7009/54*ep^-2*ca^2*cf*tr
          - 44*ep^-2*ca^2*cf*tr*z3
          - 16*ep^-1*[d4RR/nr]
          + 120*ep^-1*[d4RR/nr]*z3
          + 70/3*ep^-1*cf^3*tr
          + 120*ep^-1*cf^3*tr*z5
          - 138*ep^-1*cf^3*tr*z3
          + 8819/108*ep^-1*ca*cf^2*tr
          - 20*ep^-1*ca*cf^2*tr*z5
          + 66*ep^-1*ca*cf^2*tr*z4
          - 92*ep^-1*ca*cf^2*tr*z3
          + 65459/648*ep^-1*ca^2*cf*tr
          - 100*ep^-1*ca^2*cf*tr*z5
          - 66*ep^-1*ca^2*cf*tr*z4
          + 671/3*ep^-1*ca^2*cf*tr*z3
          )

       + a^4*nf^2 * (
          + 22/3*ep^-4*cf^2*tr^2
          + 44/3*ep^-4*ca*cf*tr^2
          - 148/9*ep^-3*cf^2*tr^2
          - 86/3*ep^-3*ca*cf*tr^2
          + 1001/54*ep^-2*cf^2*tr^2
          - 16*ep^-2*cf^2*tr^2*z3
          + 217/18*ep^-2*ca*cf*tr^2
          + 16*ep^-2*ca*cf*tr^2*z3
          - 76/27*ep^-1*cf^2*tr^2
          - 24*ep^-1*cf^2*tr^2*z4
          + 40*ep^-1*cf^2*tr^2*z3
          - 671/162*ep^-1*ca*cf*tr^2
          + 24*ep^-1*ca*cf*tr^2*z4
          - 40*ep^-1*ca*cf*tr^2*z3
          )

       + a^4*nf^3 * (
          - 16/9*ep^-4*cf*tr^3
          + 40/27*ep^-3*cf*tr^3
          + 140/81*ep^-2*cf*tr^3
          + 166/81*ep^-1*cf*tr^3
          - 32/9*ep^-1*cf*tr^3*z3
          )

       + a^5 * (
          - 81/40*ep^-5*cf^5
          - 99/4*ep^-5*ca*cf^4
          - 847/8*ep^-5*ca^2*cf^3
          - 6655/36*ep^-5*ca^3*cf^2
          - 14641/135*ep^-5*ca^4*cf
          + 27/8*ep^-4*cf^5
          + 57*ep^-4*ca*cf^4
          + 3703/12*ep^-4*ca^2*cf^3
          + 696047/1080*ep^-4*ca^3*cf^2
          + 351263/810*ep^-4*ca^4*cf
          - 3123/32*ep^-3*cf^5
          - 4269/16*ep^-3*ca*cf^4
          - 479569/1440*ep^-3*ca^2*cf^3
          - 6028699/6480*ep^-3*ca^3*cf^2
          - 4192897/4860*ep^-3*ca^4*cf
          - 24*ep^-2*cf*[d4RA/nr]
          + 180*ep^-2*cf*[d4RA/nr]*z3
          - 16/3*ep^-2*cf*[d4AA/n]
          + 704/5*ep^-2*cf*[d4AA/n]*z3
          - 3267/32*ep^-2*cf^5
          - 252*ep^-2*cf^5*z3
          - 352/15*ep^-2*ca*[d4RA/nr]
          + 176*ep^-2*ca*[d4RA/nr]*z3
          + 20189/20*ep^-2*ca*cf^4
          - 47/5*ep^-2*ca*cf^4*z3
          + 135841/432*ep^-2*ca^2*cf^3
          + 330*ep^-2*ca^2*cf^3*z5
          + 1766/15*ep^-2*ca^2*cf^3*z3
          + 10254229/38880*ep^-2*ca^3*cf^2
          - 22/3*ep^-2*ca^3*cf^2*z5
          + 67/10*ep^-2*ca^3*cf^2*z3
          + 471641/360*ep^-2*ca^4*cf
          - 968/3*ep^-2*ca^4*cf*z5
          + 15202/135*ep^-2*ca^4*cf*z3
          - 6768/5*ep^-1*cf*[d4RA/nr]
          + 5088*ep^-1*cf*[d4RA/nr]*z5
          - 768*ep^-1*cf*[d4RA/nr]*z3
          - 358/5*ep^-1*cf*[d4AA/n]
          + 1232/5*ep^-1*cf*[d4AA/n]*z7
          + 3128/3*ep^-1*cf*[d4AA/n]*z5
          - 264/5*ep^-1*cf*[d4AA/n]*z4
          - 4988/15*ep^-1*cf*[d4AA/n]*z3
          - 3872/5*ep^-1*cf*[d4AA/n]*z3^2
          - 10199/8*ep^-1*cf^5
          - 416*ep^-1*cf^5*z5
          - 848/5*ep^-1*cf^5*z3
          + 76784/45*ep^-1*ca*[d4RA/nr]
          - 1232/5*ep^-1*ca*[d4RA/nr]*z7
          - 4640*ep^-1*ca*[d4RA/nr]*z5
          + 264*ep^-1*ca*[d4RA/nr]*z4
          + 1208/15*ep^-1*ca*[d4RA/nr]*z3
          + 3872/5*ep^-1*ca*[d4RA/nr]*z3^2
          + 2565029/720*ep^-1*ca*cf^4
          - 5920/3*ep^-1*ca*cf^4*z5
          - 1848/5*ep^-1*ca*cf^4*z4
          + 2612*ep^-1*ca*cf^4*z3
          - 2625197/360*ep^-1*ca^2*cf^3
          + 1848*ep^-1*ca^2*cf^3*z7
          + 19828/3*ep^-1*ca^2*cf^3*z5
          + 1738/5*ep^-1*ca^2*cf^3*z4
          - 24174/5*ep^-1*ca^2*cf^3*z3
          + 25256617/4860*ep^-1*ca^3*cf^2
          - 1232*ep^-1*ca^3*cf^2*z7
          + 2420/3*ep^-1*ca^3*cf^2*z6
          - 74836/9*ep^-1*ca^3*cf^2*z5
          - 836/5*ep^-1*ca^3*cf^2*z4
          + 50642/15*ep^-1*ca^3*cf^2*z3
          + 1936/15*ep^-1*ca^3*cf^2*z3^2
          - 22663417/9720*ep^-1*ca^4*cf
          - 616*ep^-1*ca^4*cf*z7
          - 2420/3*ep^-1*ca^4*cf*z6
          + 12881/3*ep^-1*ca^4*cf*z5
          + 15697/90*ep^-1*ca^4*cf*z4
          - 418936/405*ep^-1*ca^4*cf*z3
          - 1936/15*ep^-1*ca^4*cf*z3^2
          )

       + a^5*nf * (
          + 9*ep^-5*cf^4*tr
          + 77*ep^-5*ca*cf^3*tr
          + 605/3*ep^-5*ca^2*cf^2*tr
          + 21296/135*ep^-5*ca^3*cf*tr
          - 33*ep^-4*cf^4*tr
          - 811/3*ep^-4*ca*cf^3*tr
          - 63479/90*ep^-4*ca^2*cf^2*tr
          - 229856/405*ep^-4*ca^3*cf*tr
          + 735/4*ep^-3*cf^4*tr
          - 72*ep^-3*cf^4*tr*z3
          + 92879/180*ep^-3*ca*cf^3*tr
          - 148*ep^-3*ca*cf^3*tr*z3
          + 277597/270*ep^-3*ca^2*cf^2*tr
          + 1364/15*ep^-3*ca^2*cf^2*tr*z3
          + 1189652/1215*ep^-3*ca^3*cf*tr
          + 1936/15*ep^-3*ca^3*cf*tr*z3
          + 128/3*ep^-2*tr*[d4RA/nr]
          - 1984/5*ep^-2*tr*[d4RA/nr]*z3
          + 48*ep^-2*cf*[d4RR/nr]
          - 360*ep^-2*cf*[d4RR/nr]*z3
          - 987/10*ep^-2*cf^4*tr
          - 360*ep^-2*cf^4*tr*z5
          + 2578/5*ep^-2*cf^4*tr*z3
          + 704/15*ep^-2*ca*[d4RR/nr]
          - 352*ep^-2*ca*[d4RR/nr]*z3
          - 248311/270*ep^-2*ca*cf^3*tr
          - 292*ep^-2*ca*cf^3*tr*z5
          - 198*ep^-2*ca*cf^3*tr*z4
          + 2212/3*ep^-2*ca*cf^3*tr*z3
          - 2016259/3240*ep^-2*ca^2*cf^2*tr
          + 724/3*ep^-2*ca^2*cf^2*tr*z5
          + 22/5*ep^-2*ca^2*cf^2*tr*z4
          - 6373/15*ep^-2*ca^2*cf^2*tr*z3
          - 3008407/2430*ep^-2*ca^3*cf*tr
          + 1232/3*ep^-2*ca^3*cf*tr*z5
          + 968/5*ep^-2*ca^3*cf*tr*z4
          - 21052/27*ep^-2*ca^3*cf*tr*z3
          - 608/9*ep^-1*tr*[d4RA/nr]
          - 704/3*ep^-1*tr*[d4RA/nr]*z5
          + 144/5*ep^-1*tr*[d4RA/nr]*z4
          + 2984/3*ep^-1*tr*[d4RA/nr]*z3
          + 1408/5*ep^-1*tr*[d4RA/nr]*z3^2
          + 352/5*ep^-1*cf*[d4RR/nr]
          - 2368*ep^-1*cf*[d4RR/nr]*z5
          + 4928/5*ep^-1*cf*[d4RR/nr]*z3
          + 48797/180*ep^-1*cf^4*tr
          - 1344*ep^-1*cf^4*tr*z7
          + 7400/3*ep^-1*cf^4*tr*z5
          + 672/5*ep^-1*cf^4*tr*z4
          - 6888/5*ep^-1*cf^4*tr*z3
          - 25384/45*ep^-1*ca*[d4RR/nr]
          + 7136/3*ep^-1*ca*[d4RR/nr]*z5
          - 528*ep^-1*ca*[d4RR/nr]*z4
          + 3344/3*ep^-1*ca*[d4RR/nr]*z3
          - 1408/5*ep^-1*ca*[d4RR/nr]*z3^2
          + 406861/540*ep^-1*ca*cf^3*tr
          + 672*ep^-1*ca*cf^3*tr*z7
          - 880*ep^-1*ca*cf^3*tr*z6
          - 1124*ep^-1*ca*cf^3*tr*z5
          + 472*ep^-1*ca*cf^3*tr*z4
          + 18013/45*ep^-1*ca*cf^3*tr*z3
          - 352*ep^-1*ca*cf^3*tr*z3^2
          - 753557/9720*ep^-1*ca^2*cf^2*tr
          - 112*ep^-1*ca^2*cf^2*tr*z7
          - 440/3*ep^-1*ca^2*cf^2*tr*z6
          + 81464/45*ep^-1*ca^2*cf^2*tr*z5
          + 3226/5*ep^-1*ca^2*cf^2*tr*z4
          - 72194/45*ep^-1*ca^2*cf^2*tr*z3
          + 5456/15*ep^-1*ca^2*cf^2*tr*z3^2
          + 4994047/4860*ep^-1*ca^3*cf*tr
          + 784*ep^-1*ca^3*cf*tr*z7
          + 3080/3*ep^-1*ca^3*cf*tr*z6
          - 139234/45*ep^-1*ca^3*cf*tr*z5
          - 10985/9*ep^-1*ca^3*cf*tr*z4
          + 959759/405*ep^-1*ca^3*cf*tr*z3
          - 176/15*ep^-1*ca^3*cf*tr*z3^2
          )

       + a^5*nf^2 * (
          - 14*ep^-5*cf^3*tr^2
          - 220/3*ep^-5*ca*cf^2*tr^2
          - 3872/45*ep^-5*ca^2*cf*tr^2
          + 160/3*ep^-4*cf^3*tr^2
          + 3554/15*ep^-4*ca*cf^2*tr^2
          + 34112/135*ep^-4*ca^2*cf*tr^2
          - 12193/90*ep^-3*cf^3*tr^2
          + 80*ep^-3*cf^3*tr^2*z3
          - 83717/270*ep^-3*ca*cf^2*tr^2
          + 208/15*ep^-3*ca*cf^2*tr^2*z3
          - 125708/405*ep^-3*ca^2*cf*tr^2
          - 1408/15*ep^-3*ca^2*cf*tr^2*z3
          - 64*ep^-2*tr*[d4RR/nr]
          + 1152/5*ep^-2*tr*[d4RR/nr]*z3
          + 16817/135*ep^-2*cf^3*tr^2
          + 128*ep^-2*cf^3*tr^2*z5
          + 72*ep^-2*cf^3*tr^2*z4
          - 1896/5*ep^-2*cf^3*tr^2*z3
          + 69703/270*ep^-2*ca*cf^2*tr^2
          - 64/3*ep^-2*ca*cf^2*tr^2*z5
          + 344/5*ep^-2*ca*cf^2*tr^2*z4
          - 968/15*ep^-2*ca*cf^2*tr^2*z3
          + 100523/405*ep^-2*ca^2*cf*tr^2
          - 320/3*ep^-2*ca^2*cf*tr^2*z5
          - 704/5*ep^-2*ca^2*cf*tr^2*z4
          + 19568/45*ep^-2*ca^2*cf*tr^2*z3
          + 6896/45*ep^-1*tr*[d4RR/nr]
          + 448/3*ep^-1*tr*[d4RR/nr]*z5
          + 768/5*ep^-1*tr*[d4RR/nr]*z4
          - 7312/15*ep^-1*tr*[d4RR/nr]*z3
          - 45253/270*ep^-1*cf^3*tr^2
          + 320*ep^-1*cf^3*tr^2*z6
          - 1600/3*ep^-1*cf^3*tr^2*z5
          - 1304/5*ep^-1*cf^3*tr^2*z4
          + 38416/45*ep^-1*cf^3*tr^2*z3
          - 896/5*ep^-1*cf^3*tr^2*z3^2
          - 375373/2430*ep^-1*ca*cf^2*tr^2
          - 160/3*ep^-1*ca*cf^2*tr^2*z6
          + 12448/45*ep^-1*ca*cf^2*tr^2*z5
          - 1864/5*ep^-1*ca*cf^2*tr^2*z4
          - 5996/45*ep^-1*ca*cf^2*tr^2*z3
          + 6976/15*ep^-1*ca*cf^2*tr^2*z3^2
          - 27418/1215*ep^-1*ca^2*cf*tr^2
          - 800/3*ep^-1*ca^2*cf*tr^2*z6
          + 2944/15*ep^-1*ca^2*cf*tr^2*z5
          + 9364/15*ep^-1*ca^2*cf*tr^2*z4
          - 87722/135*ep^-1*ca^2*cf*tr^2*z3
          - 4288/15*ep^-1*ca^2*cf*tr^2*z3^2
          )

       + a^5*nf^3 * (
          + 80/9*ep^-5*cf^2*tr^3
          + 2816/135*ep^-5*ca*cf*tr^3
          - 3224/135*ep^-4*cf^2*tr^3
          - 17024/405*ep^-4*ca*cf*tr^3
          + 10172/405*ep^-3*cf^2*tr^3
          - 256/15*ep^-3*cf^2*tr^3*z3
          + 22352/1215*ep^-3*ca*cf*tr^3
          + 256/15*ep^-3*ca*cf*tr^3*z3
          - 2842/1215*ep^-2*cf^2*tr^3
          - 128/5*ep^-2*cf^2*tr^3*z4
          + 160/3*ep^-2*cf^2*tr^3*z3
          - 172/27*ep^-2*ca*cf*tr^3
          + 128/5*ep^-2*ca*cf*tr^3*z4
          - 4352/135*ep^-2*ca*cf*tr^3*z3
          - 8966/405*ep^-1*cf^2*tr^3
          - 512/15*ep^-1*cf^2*tr^3*z5
          + 64*ep^-1*cf^2*tr^3*z4
          - 352/15*ep^-1*cf^2*tr^3*z3
          - 18667/1215*ep^-1*ca*cf*tr^3
          + 4096/45*ep^-1*ca*cf*tr^3*z5
          - 2176/45*ep^-1*ca*cf*tr^3*z4
          - 21472/405*ep^-1*ca*cf*tr^3*z3
          )

       + a^5*nf^4 * (
          - 256/135*ep^-5*cf*tr^4
          + 128/81*ep^-4*cf*tr^4
          + 448/243*ep^-3*cf*tr^4
          + 2656/1215*ep^-2*cf*tr^4
          - 512/135*ep^-2*cf*tr^4*z3
          + 208/81*ep^-1*cf*tr^4
          - 256/45*ep^-1*cf*tr^4*z4
          + 256/81*ep^-1*cf*tr^4*z3
          )

       + 1
         
 )


*--#] Zm :


==> results/ReC.m <==
(*     The renormalisation constants of QCD up to 5 loops          *)
(*     in general covariant gauge.                                 *)
(*	                                                           *) 
(*	K. Chetyrkin, G. Falcioni, F. Herzog and J. Vermaseren     *)
(*	"Five-loop Renormalisation of QCD in Covariant Gauges"     *)
(*                                                                 *)   
(*                                                                 *) 
(*     Symbols:                                                    *)  
(*                                                                 *)
(*     a=alpha_s/(4*Pi)                                            *)
(*                                                                 *)
(*	Color factors                                              *)
(*	ca,cf,tr,nf,NA,NR,d4AA,d4RA,d4RR                           *)
(*     are defined in the paper.                                   *)
(*	xil: gauge parameter (xil=0 -> Landau gauge,               *)
(*			      xil=1 -> Feynman gauge)	           *)
(*	z`i': Riemann zeta values.                                 *) 
(*                                                                 *)
(*     Notes:                                                      *)
(*     Zm is included here for completeness but it was             *)
(*     not computed in this work. We refer to the literature       *)
(*                                                                 *)
(*	T. Luthe, A. Maier, P. Marquard and Y. Schroeder           *)
(*	"Five-loop quark mass and field anomalous dimensions for   *)   
(*	 a general gauge group"                                    *) 
(*	 JHEP 1701 (2017) 081, arXiv:1612.05512                    *)  
(*                                                                 *)
(*                                                                 *)
(*     P. Baikov, K. Chetyrkin and J. Kuehn                        *)
(*	"Five-loop fermion anomalous dimension for a general       *)
(*	 gauge group from four-loop massless propagators"          *)
(*	 JHEP 1704 (2017) 119, arxiv: 1702.01458                   *)
(*                                                                 *)   
(*                                                                 *)
(*     QCD and QED Color substitutions:                            *)
(*                                                                 *)

ruleQCD={tr->1/2,ca->3,cf->4/3,NA->8,NR->3,d4AA->135,d4RA->15/2, d4RR->5/12};
ruleQED={tr->1,ca->0,cf->1,NA->1,NR->1,d4AA->0,d4RA->0,d4RR->1};




Za = 1 + a*((-11*ca)/(3*ep) + (4*nf*tr)/(3*ep)) + 
     a^2*((121*ca^2)/(9*ep^2) - (17*ca^2)/(3*ep) - (88*ca*nf*tr)/(9*ep^2) + 
       (10*ca*nf*tr)/(3*ep) + (2*cf*nf*tr)/ep + (16*nf^2*tr^2)/(9*ep^2)) + 
     a^3*((-1331*ca^3)/(27*ep^3) + (1309*ca^3)/(27*ep^2) - 
       (2857*ca^3)/(162*ep) + (484*ca^2*nf*tr)/(9*ep^3) - 
       (1246*ca^2*nf*tr)/(27*ep^2) - (154*ca*cf*nf*tr)/(9*ep^2) + 
       (1415*ca^2*nf*tr)/(81*ep) + (205*ca*cf*nf*tr)/(27*ep) - 
       (2*cf^2*nf*tr)/(3*ep) - (176*ca*nf^2*tr^2)/(9*ep^3) + 
       (280*ca*nf^2*tr^2)/(27*ep^2) + (56*cf*nf^2*tr^2)/(9*ep^2) - 
       (158*ca*nf^2*tr^2)/(81*ep) - (44*cf*nf^2*tr^2)/(27*ep) + 
       (64*nf^3*tr^3)/(27*ep^3)) + a^4*((14641*ca^4)/(81*ep^4) - 
       (47311*ca^4)/(162*ep^3) + (203953*ca^4)/(972*ep^2) - 
       (150653*ca^4)/(1944*ep) + (20*d4AA)/(9*ep*NA) - 
       (128*d4RA*nf)/(9*ep*NA) + (176*d4RR*nf^2)/(9*ep*NA) - 
       (21296*ca^3*nf*tr)/(81*ep^4) + (10373*ca^3*nf*tr)/(27*ep^3) + 
       (2783*ca^2*cf*nf*tr)/(27*ep^3) - (44645*ca^3*nf*tr)/(162*ep^2) - 
       (16783*ca^2*cf*nf*tr)/(162*ep^2) + (55*ca*cf^2*nf*tr)/(9*ep^2) + 
       (39143*ca^3*nf*tr)/(324*ep) - (7073*ca^2*cf*nf*tr)/(972*ep) + 
       (1051*ca*cf^2*nf*tr)/(27*ep) - (23*cf^3*nf*tr)/(2*ep) + 
       (3872*ca^2*nf^2*tr^2)/(27*ep^4) - (1472*ca^2*nf^2*tr^2)/(9*ep^3) - 
       (2024*ca*cf*nf^2*tr^2)/(27*ep^3) + (835*ca^2*nf^2*tr^2)/(9*ep^2) + 
       (4880*ca*cf*nf^2*tr^2)/(81*ep^2) + (34*cf^2*nf^2*tr^2)/(9*ep^2) - 
       (3965*ca^2*nf^2*tr^2)/(162*ep) - (4288*ca*cf*nf^2*tr^2)/(243*ep) - 
       (338*cf^2*nf^2*tr^2)/(27*ep) - (2816*ca*nf^3*tr^3)/(81*ep^4) + 
       (1840*ca*nf^3*tr^3)/(81*ep^3) + (368*cf*nf^3*tr^3)/(27*ep^3) - 
       (1580*ca*nf^3*tr^3)/(243*ep^2) - (440*cf*nf^3*tr^3)/(81*ep^2) - 
       (106*ca*nf^3*tr^3)/(243*ep) - (308*cf*nf^3*tr^3)/(243*ep) + 
       (256*nf^4*tr^4)/(81*ep^4) + (11*ca^4*z3)/(9*ep) - 
       (176*d4AA*z3)/(3*ep*NA) + (416*d4RA*nf*z3)/(3*ep*NA) - 
       (128*d4RR*nf^2*z3)/(3*ep*NA) - (34*ca^3*nf*tr*z3)/(3*ep) + 
       (164*ca^2*cf*nf*tr*z3)/(9*ep) - (88*ca*cf^2*nf*tr*z3)/(9*ep) - 
       (56*ca^2*nf^2*tr^2*z3)/(9*ep) - (112*ca*cf*nf^2*tr^2*z3)/(9*ep) + 
       (176*cf^2*nf^2*tr^2*z3)/(9*ep)) + a^5*((-161051*ca^5)/(243*ep^5) + 
       (3688201*ca^5)/(2430*ep^4) - (4769765*ca^5)/(2916*ep^3) + 
       (6290291*ca^5)/(5832*ep^2) - (1659247*ca^5)/(3888*ep) - 
       (572*ca*d4AA)/(27*ep^2*NA) + (514*ca*d4AA)/(15*ep*NA) + 
       (18304*ca*d4RA*nf)/(135*ep^2*NA) - (11312*ca*d4RA*nf)/(45*ep*NA) + 
       (64*cf*d4RA*nf)/(ep*NA) - (25168*ca*d4RR*nf^2)/(135*ep^2*NA) + 
       (7184*ca*d4RR*nf^2)/(15*ep*NA) - (832*cf*d4RR*nf^2)/(3*ep*NA) + 
       (292820*ca^4*nf*tr)/(243*ep^5) - (3096511*ca^4*nf*tr)/(1215*ep^4) - 
       (216953*ca^3*cf*nf*tr)/(405*ep^4) + (19685737*ca^4*nf*tr)/
        (7290*ep^3) + (2123539*ca^3*cf*nf*tr)/(2430*ep^3) - 
       (5203*ca^2*cf^2*nf*tr)/(135*ep^3) - (5706137*ca^4*nf*tr)/(2916*ep^2) - 
       (573973*ca^3*cf*nf*tr)/(2916*ep^2) - (145091*ca^2*cf^2*nf*tr)/
        (405*ep^2) + (3289*ca*cf^3*nf*tr)/(30*ep^2) + 
       (5048959*ca^4*nf*tr)/(4860*ep) - (1628399*ca^3*cf*nf*tr)/(1944*ep) + 
       (548732*ca^2*cf^2*nf*tr)/(405*ep) - (3717*ca*cf^3*nf*tr)/(5*ep) + 
       (4157*cf^4*nf*tr)/(30*ep) + (208*d4AA*nf*tr)/(27*ep^2*NA) - 
       (904*d4AA*nf*tr)/(45*ep*NA) - (6656*d4RA*nf^2*tr)/(135*ep^2*NA) + 
       (736*d4RA*nf^2*tr)/(9*ep*NA) + (9152*d4RR*nf^3*tr)/(135*ep^2*NA) - 
       (704*d4RR*nf^3*tr)/(9*ep*NA) - (212960*ca^3*nf^2*tr^2)/(243*ep^5) + 
       (638308*ca^3*nf^2*tr^2)/(405*ep^4) + (78892*ca^2*cf*nf^2*tr^2)/
        (135*ep^4) - (1772537*ca^3*nf^2*tr^2)/(1215*ep^3) - 
       (111706*ca^2*cf*nf^2*tr^2)/(135*ep^3) - (6578*ca*cf^2*nf^2*tr^2)/
        (135*ep^3) + (2157137*ca^3*nf^2*tr^2)/(2430*ep^2) + 
       (51197*ca^2*cf*nf^2*tr^2)/(135*ep^2) + (120836*ca*cf^2*nf^2*tr^2)/
        (405*ep^2) - (222*cf^3*nf^2*tr^2)/(5*ep^2) - (843067*ca^3*nf^2*tr^2)/
        (2430*ep) - (5701*ca^2*cf*nf^2*tr^2)/(810*ep) - 
       (31583*ca*cf^2*nf^2*tr^2)/(90*ep) + (5018*cf^3*nf^2*tr^2)/(45*ep) + 
       (77440*ca^2*nf^3*tr^3)/(243*ep^5) - (518992*ca^2*nf^3*tr^3)/
        (1215*ep^4) - (28688*ca*cf*nf^3*tr^3)/(135*ep^4) + 
       (1068296*ca^2*nf^3*tr^3)/(3645*ep^3) + (88936*ca*cf*nf^3*tr^3)/
        (405*ep^3) + (616*cf^2*nf^3*tr^3)/(27*ep^3) - (374692*ca^2*nf^3*tr^3)/
        (3645*ep^2) - (19640*ca*cf*nf^3*tr^3)/(243*ep^2) - 
       (22064*cf^2*nf^3*tr^3)/(405*ep^2) + (2077*ca^2*nf^3*tr^3)/(135*ep) + 
       (736*ca*cf*nf^3*tr^3)/(405*ep) + (9922*cf^2*nf^3*tr^3)/(405*ep) - 
       (14080*ca*nf^4*tr^4)/(243*ep^5) + (10432*ca*nf^4*tr^4)/(243*ep^4) + 
       (10432*cf*nf^4*tr^4)/(405*ep^4) - (54352*ca*nf^4*tr^4)/(3645*ep^3) - 
       (15136*cf*nf^4*tr^4)/(1215*ep^3) - (5512*ca*nf^4*tr^4)/(3645*ep^2) - 
       (16016*cf*nf^4*tr^4)/(3645*ep^2) - (916*ca*nf^4*tr^4)/(1215*ep) + 
       (856*cf*nf^4*tr^4)/(1215*ep) + (1024*nf^5*tr^5)/(243*ep^5) - 
       (1573*ca^5*z3)/(135*ep^2) + (326*ca^5*z3)/(81*ep) + 
       (25168*ca*d4AA*z3)/(45*ep^2*NA) - (18716*ca*d4AA*z3)/(15*ep*NA) - 
       (59488*ca*d4RA*nf*z3)/(45*ep^2*NA) + (127736*ca*d4RA*nf*z3)/
        (45*ep*NA) - (256*cf*d4RA*nf*z3)/(3*ep*NA) + (18304*ca*d4RR*nf^2*z3)/
        (45*ep^2*NA) - (40336*ca*d4RR*nf^2*z3)/(45*ep*NA) - 
       (1024*cf*d4RR*nf^2*z3)/(3*ep*NA) + (15158*ca^4*nf*tr*z3)/(135*ep^2) - 
       (23452*ca^3*cf*nf*tr*z3)/(135*ep^2) + (12584*ca^2*cf^2*nf*tr*z3)/
        (135*ep^2) - (2101*ca^4*nf*tr*z3)/(81*ep) - (146*ca^3*cf*nf*tr*z3)/
        (5*ep) + (50581*ca^2*cf^2*nf*tr*z3)/(135*ep) - 
       (5696*ca*cf^3*nf*tr*z3)/(15*ep) + (128*cf^4*nf*tr*z3)/(5*ep) - 
       (9152*d4AA*nf*tr*z3)/(45*ep^2*NA) + (20752*d4AA*nf*tr*z3)/(45*ep*NA) + 
       (21632*d4RA*nf^2*tr*z3)/(45*ep^2*NA) - (8032*d4RA*nf^2*tr*z3)/
        (9*ep*NA) - (6656*d4RR*nf^3*tr*z3)/(45*ep^2*NA) + 
       (2624*d4RR*nf^3*tr*z3)/(15*ep*NA) + (2704*ca^3*nf^2*tr^2*z3)/
        (135*ep^2) + (24544*ca^2*cf*nf^2*tr^2*z3)/(135*ep^2) - 
       (29744*ca*cf^2*nf^2*tr^2*z3)/(135*ep^2) - (18446*ca^3*nf^2*tr^2*z3)/
        (135*ep) - (26452*ca^2*cf*nf^2*tr^2*z3)/(135*ep) + 
       (28628*ca*cf^2*nf^2*tr^2*z3)/(135*ep) + (2144*cf^3*nf^2*tr^2*z3)/
        (15*ep) - (2912*ca^2*nf^3*tr^3*z3)/(135*ep^2) - 
       (5824*ca*cf*nf^3*tr^3*z3)/(135*ep^2) + (9152*cf^2*nf^3*tr^3*z3)/
        (135*ep^2) + (9736*ca^2*nf^3*tr^3*z3)/(405*ep) + 
       (1136*ca*cf*nf^3*tr^3*z3)/(27*ep) - (7616*cf^2*nf^3*tr^3*z3)/
        (135*ep) + (128*ca*nf^4*tr^4*z3)/(81*ep) + (128*cf*nf^4*tr^4*z3)/
        (135*ep) - (121*ca^5*z4)/(30*ep) + (968*ca*d4AA*z4)/(5*ep*NA) - 
       (2288*ca*d4RA*nf*z4)/(5*ep*NA) + (704*ca*d4RR*nf^2*z4)/(5*ep*NA) + 
       (583*ca^4*nf*tr*z4)/(15*ep) - (902*ca^3*cf*nf*tr*z4)/(15*ep) + 
       (484*ca^2*cf^2*nf*tr*z4)/(15*ep) - (352*d4AA*nf*tr*z4)/(5*ep*NA) + 
       (832*d4RA*nf^2*tr*z4)/(5*ep*NA) - (256*d4RR*nf^3*tr*z4)/(5*ep*NA) + 
       (104*ca^3*nf^2*tr^2*z4)/(15*ep) + (944*ca^2*cf*nf^2*tr^2*z4)/(15*ep) - 
       (1144*ca*cf^2*nf^2*tr^2*z4)/(15*ep) - (112*ca^2*nf^3*tr^3*z4)/
        (15*ep) - (224*ca*cf*nf^3*tr^3*z4)/(15*ep) + (352*cf^2*nf^3*tr^3*z4)/
        (15*ep) + (209*ca^5*z5)/(9*ep) + (3080*ca*d4AA*z5)/(3*ep*NA) - 
       (13504*ca*d4RA*nf*z5)/(9*ep*NA) - (1280*cf*d4RA*nf*z5)/(3*ep*NA) - 
       (448*ca*d4RR*nf^2*z5)/(9*ep*NA) + (2560*cf*d4RR*nf^2*z5)/(3*ep*NA) - 
       (246*ca^4*nf*tr*z5)/ep + (1744*ca^3*cf*nf*tr*z5)/(3*ep) - 
       (2564*ca^2*cf^2*nf*tr*z5)/(3*ep) + (1496*ca*cf^3*nf*tr*z5)/(3*ep) - 
       (800*d4AA*nf*tr*z5)/(9*ep*NA) + (256*d4RA*nf^2*tr*z5)/(9*ep*NA) - 
       (256*d4RR*nf^3*tr*z5)/(3*ep*NA) + (440*ca^3*nf^2*tr^2*z5)/(3*ep) - 
       (320*ca^2*cf*nf^2*tr^2*z5)/(3*ep) + (880*ca*cf^2*nf^2*tr^2*z5)/
        (3*ep) - (928*cf^3*nf^2*tr^2*z5)/(3*ep) - (64*ca^2*nf^3*tr^3*z5)/
        (9*ep));
 
Zm = 1 - (3*a*cf)/ep + a^2*((11*ca*cf)/(2*ep^2) + (9*cf^2)/(2*ep^2) - 
       (97*ca*cf)/(12*ep) - (3*cf^2)/(4*ep) - (2*cf*nf*tr)/ep^2 + 
       (5*cf*nf*tr)/(3*ep)) + a^3*((-121*ca^2*cf)/(9*ep^3) - 
       (33*ca*cf^2)/(2*ep^3) - (9*cf^3)/(2*ep^3) + (1679*ca^2*cf)/(54*ep^2) + 
       (313*ca*cf^2)/(12*ep^2) + (9*cf^3)/(4*ep^2) - 
       (11413*ca^2*cf)/(324*ep) + (43*ca*cf^2)/(4*ep) - (43*cf^3)/(2*ep) + 
       (88*ca*cf*nf*tr)/(9*ep^3) + (6*cf^2*nf*tr)/ep^3 - 
       (484*ca*cf*nf*tr)/(27*ep^2) - (29*cf^2*nf*tr)/(3*ep^2) + 
       (556*ca*cf*nf*tr)/(81*ep) + (46*cf^2*nf*tr)/(3*ep) - 
       (16*cf*nf^2*tr^2)/(9*ep^3) + (40*cf*nf^2*tr^2)/(27*ep^2) + 
       (140*cf*nf^2*tr^2)/(81*ep) + (16*ca*cf*nf*tr*z3)/ep - 
       (16*cf^2*nf*tr*z3)/ep) + a^4*((1331*ca^3*cf)/(36*ep^4) + 
       (1331*ca^2*cf^2)/(24*ep^4) + (99*ca*cf^3)/(4*ep^4) + 
       (27*cf^4)/(8*ep^4) - (25201*ca^3*cf)/(216*ep^3) - 
       (1285*ca^2*cf^2)/(9*ep^3) - (46*ca*cf^3)/ep^3 - (27*cf^4)/(8*ep^3) + 
       (236333*ca^3*cf)/(1296*ep^2) + (97661*ca^2*cf^2)/(864*ep^2) + 
       (527*ca*cf^3)/(16*ep^2) + (2073*cf^4)/(32*ep^2) - 
       (70055*ca^3*cf)/(288*ep) + (34045*ca^2*cf^2)/(144*ep) - 
       (15349*ca*cf^3)/(48*ep) + (1261*cf^4)/(32*ep) + (8*d4RA)/(ep*NR) - 
       (16*d4RR*nf)/(ep*NR) - (121*ca^2*cf*nf*tr)/(3*ep^4) - 
       (121*ca*cf^2*nf*tr)/(3*ep^4) - (9*cf^3*nf*tr)/ep^4 + 
       (1981*ca^2*cf*nf*tr)/(18*ep^3) + (943*ca*cf^2*nf*tr)/(9*ep^3) + 
       (23*cf^3*nf*tr)/ep^3 - (7009*ca^2*cf*nf*tr)/(54*ep^2) - 
       (10933*ca*cf^2*nf*tr)/(108*ep^2) - (275*cf^3*nf*tr)/(4*ep^2) + 
       (65459*ca^2*cf*nf*tr)/(648*ep) + (8819*ca*cf^2*nf*tr)/(108*ep) + 
       (70*cf^3*nf*tr)/(3*ep) + (44*ca*cf*nf^2*tr^2)/(3*ep^4) + 
       (22*cf^2*nf^2*tr^2)/(3*ep^4) - (86*ca*cf*nf^2*tr^2)/(3*ep^3) - 
       (148*cf^2*nf^2*tr^2)/(9*ep^3) + (217*ca*cf*nf^2*tr^2)/(18*ep^2) + 
       (1001*cf^2*nf^2*tr^2)/(54*ep^2) - (671*ca*cf*nf^2*tr^2)/(162*ep) - 
       (76*cf^2*nf^2*tr^2)/(27*ep) - (16*cf*nf^3*tr^3)/(9*ep^4) + 
       (40*cf*nf^3*tr^3)/(27*ep^3) + (140*cf*nf^3*tr^3)/(81*ep^2) + 
       (166*cf*nf^3*tr^3)/(81*ep) - (709*ca^3*cf*z3)/(18*ep) + 
       (38*ca^2*cf^2*z3)/ep - (79*ca*cf^3*z3)/ep + (84*cf^4*z3)/ep - 
       (60*d4RA*z3)/(ep*NR) + (120*d4RR*nf*z3)/(ep*NR) - 
       (44*ca^2*cf*nf*tr*z3)/ep^2 - (4*ca*cf^2*nf*tr*z3)/ep^2 + 
       (48*cf^3*nf*tr*z3)/ep^2 + (671*ca^2*cf*nf*tr*z3)/(3*ep) - 
       (92*ca*cf^2*nf*tr*z3)/ep - (138*cf^3*nf*tr*z3)/ep + 
       (16*ca*cf*nf^2*tr^2*z3)/ep^2 - (16*cf^2*nf^2*tr^2*z3)/ep^2 - 
       (40*ca*cf*nf^2*tr^2*z3)/ep + (40*cf^2*nf^2*tr^2*z3)/ep - 
       (32*cf*nf^3*tr^3*z3)/(9*ep) - (66*ca^2*cf*nf*tr*z4)/ep + 
       (66*ca*cf^2*nf*tr*z4)/ep + (24*ca*cf*nf^2*tr^2*z4)/ep - 
       (24*cf^2*nf^2*tr^2*z4)/ep + (110*ca^3*cf*z5)/ep - 
       (110*ca^2*cf^2*z5)/ep - (100*ca^2*cf*nf*tr*z5)/ep - 
       (20*ca*cf^2*nf*tr*z5)/ep + (120*cf^3*nf*tr*z5)/ep) + 
     a^5*((-14641*ca^4*cf)/(135*ep^5) - (6655*ca^3*cf^2)/(36*ep^5) - 
       (847*ca^2*cf^3)/(8*ep^5) - (99*ca*cf^4)/(4*ep^5) - 
       (81*cf^5)/(40*ep^5) + (351263*ca^4*cf)/(810*ep^4) + 
       (696047*ca^3*cf^2)/(1080*ep^4) + (3703*ca^2*cf^3)/(12*ep^4) + 
       (57*ca*cf^4)/ep^4 + (27*cf^5)/(8*ep^4) - (4192897*ca^4*cf)/
        (4860*ep^3) - (6028699*ca^3*cf^2)/(6480*ep^3) - 
       (479569*ca^2*cf^3)/(1440*ep^3) - (4269*ca*cf^4)/(16*ep^3) - 
       (3123*cf^5)/(32*ep^3) + (471641*ca^4*cf)/(360*ep^2) + 
       (10254229*ca^3*cf^2)/(38880*ep^2) + (135841*ca^2*cf^3)/(432*ep^2) + 
       (20189*ca*cf^4)/(20*ep^2) - (3267*cf^5)/(32*ep^2) - 
       (22663417*ca^4*cf)/(9720*ep) + (25256617*ca^3*cf^2)/(4860*ep) - 
       (2625197*ca^2*cf^3)/(360*ep) + (2565029*ca*cf^4)/(720*ep) - 
       (10199*cf^5)/(8*ep) - (16*cf*d4AA)/(3*ep^2*NA) - 
       (358*cf*d4AA)/(5*ep*NA) - (352*ca*d4RA)/(15*ep^2*NR) - 
       (24*cf*d4RA)/(ep^2*NR) + (76784*ca*d4RA)/(45*ep*NR) - 
       (6768*cf*d4RA)/(5*ep*NR) + (704*ca*d4RR*nf)/(15*ep^2*NR) + 
       (48*cf*d4RR*nf)/(ep^2*NR) - (25384*ca*d4RR*nf)/(45*ep*NR) + 
       (352*cf*d4RR*nf)/(5*ep*NR) + (21296*ca^3*cf*nf*tr)/(135*ep^5) + 
       (605*ca^2*cf^2*nf*tr)/(3*ep^5) + (77*ca*cf^3*nf*tr)/ep^5 + 
       (9*cf^4*nf*tr)/ep^5 - (229856*ca^3*cf*nf*tr)/(405*ep^4) - 
       (63479*ca^2*cf^2*nf*tr)/(90*ep^4) - (811*ca*cf^3*nf*tr)/(3*ep^4) - 
       (33*cf^4*nf*tr)/ep^4 + (1189652*ca^3*cf*nf*tr)/(1215*ep^3) + 
       (277597*ca^2*cf^2*nf*tr)/(270*ep^3) + (92879*ca*cf^3*nf*tr)/
        (180*ep^3) + (735*cf^4*nf*tr)/(4*ep^3) - (3008407*ca^3*cf*nf*tr)/
        (2430*ep^2) - (2016259*ca^2*cf^2*nf*tr)/(3240*ep^2) - 
       (248311*ca*cf^3*nf*tr)/(270*ep^2) - (987*cf^4*nf*tr)/(10*ep^2) + 
       (4994047*ca^3*cf*nf*tr)/(4860*ep) - (753557*ca^2*cf^2*nf*tr)/
        (9720*ep) + (406861*ca*cf^3*nf*tr)/(540*ep) + 
       (48797*cf^4*nf*tr)/(180*ep) + (128*d4RA*nf*tr)/(3*ep^2*NR) - 
       (608*d4RA*nf*tr)/(9*ep*NR) - (64*d4RR*nf^2*tr)/(ep^2*NR) + 
       (6896*d4RR*nf^2*tr)/(45*ep*NR) - (3872*ca^2*cf*nf^2*tr^2)/(45*ep^5) - 
       (220*ca*cf^2*nf^2*tr^2)/(3*ep^5) - (14*cf^3*nf^2*tr^2)/ep^5 + 
       (34112*ca^2*cf*nf^2*tr^2)/(135*ep^4) + (3554*ca*cf^2*nf^2*tr^2)/
        (15*ep^4) + (160*cf^3*nf^2*tr^2)/(3*ep^4) - 
       (125708*ca^2*cf*nf^2*tr^2)/(405*ep^3) - (83717*ca*cf^2*nf^2*tr^2)/
        (270*ep^3) - (12193*cf^3*nf^2*tr^2)/(90*ep^3) + 
       (100523*ca^2*cf*nf^2*tr^2)/(405*ep^2) + (69703*ca*cf^2*nf^2*tr^2)/
        (270*ep^2) + (16817*cf^3*nf^2*tr^2)/(135*ep^2) - 
       (27418*ca^2*cf*nf^2*tr^2)/(1215*ep) - (375373*ca*cf^2*nf^2*tr^2)/
        (2430*ep) - (45253*cf^3*nf^2*tr^2)/(270*ep) + (2816*ca*cf*nf^3*tr^3)/
        (135*ep^5) + (80*cf^2*nf^3*tr^3)/(9*ep^5) - (17024*ca*cf*nf^3*tr^3)/
        (405*ep^4) - (3224*cf^2*nf^3*tr^3)/(135*ep^4) + 
       (22352*ca*cf*nf^3*tr^3)/(1215*ep^3) + (10172*cf^2*nf^3*tr^3)/
        (405*ep^3) - (172*ca*cf*nf^3*tr^3)/(27*ep^2) - 
       (2842*cf^2*nf^3*tr^3)/(1215*ep^2) - (18667*ca*cf*nf^3*tr^3)/
        (1215*ep) - (8966*cf^2*nf^3*tr^3)/(405*ep) - (256*cf*nf^4*tr^4)/
        (135*ep^5) + (128*cf*nf^4*tr^4)/(81*ep^4) + (448*cf*nf^4*tr^4)/
        (243*ep^3) + (2656*cf*nf^4*tr^4)/(1215*ep^2) + 
       (208*cf*nf^4*tr^4)/(81*ep) + (15202*ca^4*cf*z3)/(135*ep^2) + 
       (67*ca^3*cf^2*z3)/(10*ep^2) + (1766*ca^2*cf^3*z3)/(15*ep^2) - 
       (47*ca*cf^4*z3)/(5*ep^2) - (252*cf^5*z3)/ep^2 - 
       (418936*ca^4*cf*z3)/(405*ep) + (50642*ca^3*cf^2*z3)/(15*ep) - 
       (24174*ca^2*cf^3*z3)/(5*ep) + (2612*ca*cf^4*z3)/ep - 
       (848*cf^5*z3)/(5*ep) + (704*cf*d4AA*z3)/(5*ep^2*NA) - 
       (4988*cf*d4AA*z3)/(15*ep*NA) + (176*ca*d4RA*z3)/(ep^2*NR) + 
       (180*cf*d4RA*z3)/(ep^2*NR) + (1208*ca*d4RA*z3)/(15*ep*NR) - 
       (768*cf*d4RA*z3)/(ep*NR) - (352*ca*d4RR*nf*z3)/(ep^2*NR) - 
       (360*cf*d4RR*nf*z3)/(ep^2*NR) + (3344*ca*d4RR*nf*z3)/(3*ep*NR) + 
       (4928*cf*d4RR*nf*z3)/(5*ep*NR) + (1936*ca^3*cf*nf*tr*z3)/(15*ep^3) + 
       (1364*ca^2*cf^2*nf*tr*z3)/(15*ep^3) - (148*ca*cf^3*nf*tr*z3)/ep^3 - 
       (72*cf^4*nf*tr*z3)/ep^3 - (21052*ca^3*cf*nf*tr*z3)/(27*ep^2) - 
       (6373*ca^2*cf^2*nf*tr*z3)/(15*ep^2) + (2212*ca*cf^3*nf*tr*z3)/
        (3*ep^2) + (2578*cf^4*nf*tr*z3)/(5*ep^2) + (959759*ca^3*cf*nf*tr*z3)/
        (405*ep) - (72194*ca^2*cf^2*nf*tr*z3)/(45*ep) + 
       (18013*ca*cf^3*nf*tr*z3)/(45*ep) - (6888*cf^4*nf*tr*z3)/(5*ep) - 
       (1984*d4RA*nf*tr*z3)/(5*ep^2*NR) + (2984*d4RA*nf*tr*z3)/(3*ep*NR) + 
       (1152*d4RR*nf^2*tr*z3)/(5*ep^2*NR) - (7312*d4RR*nf^2*tr*z3)/
        (15*ep*NR) - (1408*ca^2*cf*nf^2*tr^2*z3)/(15*ep^3) + 
       (208*ca*cf^2*nf^2*tr^2*z3)/(15*ep^3) + (80*cf^3*nf^2*tr^2*z3)/ep^3 + 
       (19568*ca^2*cf*nf^2*tr^2*z3)/(45*ep^2) - (968*ca*cf^2*nf^2*tr^2*z3)/
        (15*ep^2) - (1896*cf^3*nf^2*tr^2*z3)/(5*ep^2) - 
       (87722*ca^2*cf*nf^2*tr^2*z3)/(135*ep) - (5996*ca*cf^2*nf^2*tr^2*z3)/
        (45*ep) + (38416*cf^3*nf^2*tr^2*z3)/(45*ep) + 
       (256*ca*cf*nf^3*tr^3*z3)/(15*ep^3) - (256*cf^2*nf^3*tr^3*z3)/
        (15*ep^3) - (4352*ca*cf*nf^3*tr^3*z3)/(135*ep^2) + 
       (160*cf^2*nf^3*tr^3*z3)/(3*ep^2) - (21472*ca*cf*nf^3*tr^3*z3)/
        (405*ep) - (352*cf^2*nf^3*tr^3*z3)/(15*ep) - (512*cf*nf^4*tr^4*z3)/
        (135*ep^2) + (256*cf*nf^4*tr^4*z3)/(81*ep) - (1936*ca^4*cf*z3^2)/
        (15*ep) + (1936*ca^3*cf^2*z3^2)/(15*ep) - (3872*cf*d4AA*z3^2)/
        (5*ep*NA) + (3872*ca*d4RA*z3^2)/(5*ep*NR) - (1408*ca*d4RR*nf*z3^2)/
        (5*ep*NR) - (176*ca^3*cf*nf*tr*z3^2)/(15*ep) + 
       (5456*ca^2*cf^2*nf*tr*z3^2)/(15*ep) - (352*ca*cf^3*nf*tr*z3^2)/ep + 
       (1408*d4RA*nf*tr*z3^2)/(5*ep*NR) - (4288*ca^2*cf*nf^2*tr^2*z3^2)/
        (15*ep) + (6976*ca*cf^2*nf^2*tr^2*z3^2)/(15*ep) - 
       (896*cf^3*nf^2*tr^2*z3^2)/(5*ep) + (15697*ca^4*cf*z4)/(90*ep) - 
       (836*ca^3*cf^2*z4)/(5*ep) + (1738*ca^2*cf^3*z4)/(5*ep) - 
       (1848*ca*cf^4*z4)/(5*ep) - (264*cf*d4AA*z4)/(5*ep*NA) + 
       (264*ca*d4RA*z4)/(ep*NR) - (528*ca*d4RR*nf*z4)/(ep*NR) + 
       (968*ca^3*cf*nf*tr*z4)/(5*ep^2) + (22*ca^2*cf^2*nf*tr*z4)/(5*ep^2) - 
       (198*ca*cf^3*nf*tr*z4)/ep^2 - (10985*ca^3*cf*nf*tr*z4)/(9*ep) + 
       (3226*ca^2*cf^2*nf*tr*z4)/(5*ep) + (472*ca*cf^3*nf*tr*z4)/ep + 
       (672*cf^4*nf*tr*z4)/(5*ep) + (144*d4RA*nf*tr*z4)/(5*ep*NR) + 
       (768*d4RR*nf^2*tr*z4)/(5*ep*NR) - (704*ca^2*cf*nf^2*tr^2*z4)/
        (5*ep^2) + (344*ca*cf^2*nf^2*tr^2*z4)/(5*ep^2) + 
       (72*cf^3*nf^2*tr^2*z4)/ep^2 + (9364*ca^2*cf*nf^2*tr^2*z4)/(15*ep) - 
       (1864*ca*cf^2*nf^2*tr^2*z4)/(5*ep) - (1304*cf^3*nf^2*tr^2*z4)/(5*ep) + 
       (128*ca*cf*nf^3*tr^3*z4)/(5*ep^2) - (128*cf^2*nf^3*tr^3*z4)/(5*ep^2) - 
       (2176*ca*cf*nf^3*tr^3*z4)/(45*ep) + (64*cf^2*nf^3*tr^3*z4)/ep - 
       (256*cf*nf^4*tr^4*z4)/(45*ep) - (968*ca^4*cf*z5)/(3*ep^2) - 
       (22*ca^3*cf^2*z5)/(3*ep^2) + (330*ca^2*cf^3*z5)/ep^2 + 
       (12881*ca^4*cf*z5)/(3*ep) - (74836*ca^3*cf^2*z5)/(9*ep) + 
       (19828*ca^2*cf^3*z5)/(3*ep) - (5920*ca*cf^4*z5)/(3*ep) - 
       (416*cf^5*z5)/ep + (3128*cf*d4AA*z5)/(3*ep*NA) - 
       (4640*ca*d4RA*z5)/(ep*NR) + (5088*cf*d4RA*z5)/(ep*NR) + 
       (7136*ca*d4RR*nf*z5)/(3*ep*NR) - (2368*cf*d4RR*nf*z5)/(ep*NR) + 
       (1232*ca^3*cf*nf*tr*z5)/(3*ep^2) + (724*ca^2*cf^2*nf*tr*z5)/(3*ep^2) - 
       (292*ca*cf^3*nf*tr*z5)/ep^2 - (360*cf^4*nf*tr*z5)/ep^2 - 
       (139234*ca^3*cf*nf*tr*z5)/(45*ep) + (81464*ca^2*cf^2*nf*tr*z5)/
        (45*ep) - (1124*ca*cf^3*nf*tr*z5)/ep + (7400*cf^4*nf*tr*z5)/(3*ep) - 
       (704*d4RA*nf*tr*z5)/(3*ep*NR) + (448*d4RR*nf^2*tr*z5)/(3*ep*NR) - 
       (320*ca^2*cf*nf^2*tr^2*z5)/(3*ep^2) - (64*ca*cf^2*nf^2*tr^2*z5)/
        (3*ep^2) + (128*cf^3*nf^2*tr^2*z5)/ep^2 + (2944*ca^2*cf*nf^2*tr^2*z5)/
        (15*ep) + (12448*ca*cf^2*nf^2*tr^2*z5)/(45*ep) - 
       (1600*cf^3*nf^2*tr^2*z5)/(3*ep) + (4096*ca*cf*nf^3*tr^3*z5)/(45*ep) - 
       (512*cf^2*nf^3*tr^3*z5)/(15*ep) - (2420*ca^4*cf*z6)/(3*ep) + 
       (2420*ca^3*cf^2*z6)/(3*ep) + (3080*ca^3*cf*nf*tr*z6)/(3*ep) - 
       (440*ca^2*cf^2*nf*tr*z6)/(3*ep) - (880*ca*cf^3*nf*tr*z6)/ep - 
       (800*ca^2*cf*nf^2*tr^2*z6)/(3*ep) - (160*ca*cf^2*nf^2*tr^2*z6)/
        (3*ep) + (320*cf^3*nf^2*tr^2*z6)/ep - (616*ca^4*cf*z7)/ep - 
       (1232*ca^3*cf^2*z7)/ep + (1848*ca^2*cf^3*z7)/ep + 
       (1232*cf*d4AA*z7)/(5*ep*NA) - (1232*ca*d4RA*z7)/(5*ep*NR) + 
       (784*ca^3*cf*nf*tr*z7)/ep - (112*ca^2*cf^2*nf*tr*z7)/ep + 
       (672*ca*cf^3*nf*tr*z7)/ep - (1344*cf^4*nf*tr*z7)/ep);
 
Z3 = 1 + a*((13*ca)/(6*ep) - (4*nf*tr)/(3*ep) - (ca*xil)/(2*ep)) + 
     a^2*((-13*ca^2)/(8*ep^2) + (59*ca^2)/(16*ep) + (ca*nf*tr)/ep^2 - 
       (5*ca*nf*tr)/(2*ep) - (2*cf*nf*tr)/ep - (17*ca^2*xil)/(24*ep^2) - 
       (11*ca^2*xil)/(16*ep) + (2*ca*nf*tr*xil)/(3*ep^2) + 
       (ca^2*xil^2)/(4*ep^2) - (ca^2*xil^2)/(8*ep)) + 
     a^3*((403*ca^3)/(144*ep^3) - (7957*ca^3)/(864*ep^2) + 
       (9965*ca^3)/(864*ep) - (22*ca^2*nf*tr)/(9*ep^3) + 
       (481*ca^2*nf*tr)/(54*ep^2) + (31*ca*cf*nf*tr)/(9*ep^2) - 
       (911*ca^2*nf*tr)/(54*ep) - (5*ca*cf*nf*tr)/(54*ep) + 
       (2*cf^2*nf*tr)/(3*ep) + (4*ca*nf^2*tr^2)/(9*ep^3) - 
       (50*ca*nf^2*tr^2)/(27*ep^2) - (8*cf*nf^2*tr^2)/(9*ep^2) + 
       (76*ca*nf^2*tr^2)/(27*ep) + (44*cf*nf^2*tr^2)/(27*ep) + 
       (47*ca^3*xil)/(48*ep^3) - (143*ca^3*xil)/(96*ep^2) - 
       (167*ca^3*xil)/(96*ep) - (5*ca^2*nf*tr*xil)/(6*ep^3) + 
       (19*ca^2*nf*tr*xil)/(12*ep^2) + (ca*cf*nf*tr*xil)/ep^2 + 
       (2*ca^2*nf*tr*xil)/(3*ep) + (ca^3*xil^2)/(6*ep^3) + 
       (13*ca^3*xil^2)/(24*ep^2) - (11*ca^3*xil^2)/(32*ep) - 
       (ca^2*nf*tr*xil^2)/(3*ep^3) + (ca^2*nf*tr*xil^2)/(6*ep^2) - 
       (ca^3*xil^3)/(8*ep^3) + (7*ca^3*xil^3)/(48*ep^2) - 
       (7*ca^3*xil^3)/(96*ep) - (3*ca^3*z3)/(16*ep) + (6*ca^2*nf*tr*z3)/ep - 
       (8*ca*cf*nf*tr*z3)/ep - (ca^3*xil*z3)/(4*ep) - 
       (ca^3*xil^2*z3)/(16*ep)) + a^4*((-21359*ca^4)/(3456*ep^4) + 
       (275269*ca^4)/(10368*ep^3) - (2052163*ca^4)/(41472*ep^2) + 
       (10655437*ca^4)/(248832*ep) - (659*d4AA)/(576*ep*NA) + 
       (128*d4RA*nf)/(9*ep*NA) - (176*d4RR*nf^2)/(9*ep*NA) + 
       (523*ca^3*nf*tr)/(72*ep^4) - (1783*ca^3*nf*tr)/(54*ep^3) - 
       (997*ca^2*cf*nf*tr)/(108*ep^3) + (1870*ca^3*nf*tr)/(27*ep^2) + 
       (7687*ca^2*cf*nf*tr)/(324*ep^2) - (53*ca*cf^2*nf*tr)/(36*ep^2) - 
       (318907*ca^3*nf*tr)/(3456*ep) + (146831*ca^2*cf*nf*tr)/(3888*ep) - 
       (10847*ca*cf^2*nf*tr)/(216*ep) + (23*cf^3*nf*tr)/(2*ep) - 
       (47*ca^2*nf^2*tr^2)/(18*ep^4) + (109*ca^2*nf^2*tr^2)/(9*ep^3) + 
       (142*ca*cf*nf^2*tr^2)/(27*ep^3) - (4723*ca^2*nf^2*tr^2)/(216*ep^2) - 
       (1444*ca*cf*nf^2*tr^2)/(81*ep^2) - (14*cf^2*nf^2*tr^2)/(9*ep^2) + 
       (3337*ca^2*nf^2*tr^2)/(162*ep) + (7541*ca*cf*nf^2*tr^2)/(486*ep) + 
       (338*cf^2*nf^2*tr^2)/(27*ep) + (8*ca*nf^3*tr^3)/(27*ep^4) - 
       (100*ca*nf^3*tr^3)/(81*ep^3) - (16*cf*nf^3*tr^3)/(27*ep^3) + 
       (82*ca*nf^3*tr^3)/(81*ep^2) + (88*cf*nf^3*tr^3)/(81*ep^2) + 
       (355*ca*nf^3*tr^3)/(243*ep) + (308*cf*nf^3*tr^3)/(243*ep) - 
       (761*ca^4*xil)/(384*ep^4) + (9667*ca^4*xil)/(1728*ep^3) - 
       (45797*ca^4*xil)/(13824*ep^2) - (2184485*ca^4*xil)/(248832*ep) + 
       (3*d4AA*xil)/(16*ep*NA) + (97*ca^3*nf*tr*xil)/(48*ep^4) - 
       (2809*ca^3*nf*tr*xil)/(432*ep^3) - (151*ca^2*cf*nf*tr*xil)/(72*ep^3) + 
       (16639*ca^3*nf*tr*xil)/(1728*ep^2) - (449*ca^2*cf*nf*tr*xil)/
        (216*ep^2) - (ca*cf^2*nf*tr*xil)/(3*ep^2) + (389*ca^3*nf*tr*xil)/
        (243*ep) + (863*ca^2*cf*nf*tr*xil)/(96*ep) - (ca^2*nf^2*tr^2*xil)/
        (3*ep^4) + (71*ca^2*nf^2*tr^2*xil)/(54*ep^3) + 
       (4*ca*cf*nf^2*tr^2*xil)/(9*ep^3) - (235*ca^2*nf^2*tr^2*xil)/
        (108*ep^2) - (22*ca*cf*nf^2*tr^2*xil)/(27*ep^2) + 
       (1229*ca^2*nf^2*tr^2*xil)/(1944*ep) - (83*ca^4*xil^2)/(192*ep^4) + 
       (61*ca^4*xil^2)/(192*ep^3) + (1403*ca^4*xil^2)/(768*ep^2) - 
       (3755*ca^4*xil^2)/(3072*ep) + (3*d4AA*xil^2)/(64*ep*NA) + 
       (7*ca^3*nf*tr*xil^2)/(12*ep^4) - (29*ca^3*nf*tr*xil^2)/(24*ep^3) - 
       (ca^2*cf*nf*tr*xil^2)/(2*ep^3) - (11*ca^3*nf*tr*xil^2)/(96*ep^2) + 
       (ca^2*cf*nf*tr*xil^2)/(4*ep^2) + (43*ca^3*nf*tr*xil^2)/(128*ep) + 
       (ca^4*xil^3)/(96*ep^4) - (527*ca^4*xil^3)/(1152*ep^3) + 
       (1211*ca^4*xil^3)/(2304*ep^2) - (937*ca^4*xil^3)/(3072*ep) + 
       (ca^3*nf*tr*xil^3)/(6*ep^4) - (7*ca^3*nf*tr*xil^3)/(36*ep^3) + 
       (7*ca^3*nf*tr*xil^3)/(72*ep^2) + (ca^4*xil^4)/(16*ep^4) - 
       (23*ca^4*xil^4)/(192*ep^3) + (11*ca^4*xil^4)/(96*ep^2) - 
       (15*ca^4*xil^4)/(256*ep) + (7*ca^4*z3)/(64*ep^2) - 
       (50669*ca^4*z3)/(3072*ep) + (989*d4AA*z3)/(48*ep*NA) - 
       (344*d4RA*nf*z3)/(3*ep*NA) + (128*d4RR*nf^2*z3)/(3*ep*NA) - 
       (55*ca^3*nf*tr*z3)/(16*ep^2) + (14*ca^2*cf*nf*tr*z3)/(3*ep^2) + 
       (3563*ca^3*nf*tr*z3)/(48*ep) - (560*ca^2*cf*nf*tr*z3)/(9*ep) - 
       (245*ca*cf^2*nf*tr*z3)/(9*ep) - (2*ca^2*nf^2*tr^2*z3)/ep^2 + 
       (8*ca*cf*nf^2*tr^2*z3)/(3*ep^2) - (79*ca^2*nf^2*tr^2*z3)/(9*ep) + 
       (292*ca*cf*nf^2*tr^2*z3)/(9*ep) - (176*cf^2*nf^2*tr^2*z3)/(9*ep) - 
       (16*ca*nf^3*tr^3*z3)/(9*ep) + (67*ca^4*xil*z3)/(384*ep^2) - 
       (1155*ca^4*xil*z3)/(256*ep) - (449*d4AA*xil*z3)/(64*ep*NA) - 
       (61*ca^3*nf*tr*xil*z3)/(12*ep^2) + (7*ca^2*cf*nf*tr*xil*z3)/ep^2 + 
       (6*ca^3*nf*tr*xil*z3)/ep - (7*ca^2*cf*nf*tr*xil*z3)/ep - 
       (2*ca^2*nf^2*tr^2*xil*z3)/(3*ep) + (7*ca^4*xil^2*z3)/(32*ep^2) - 
       (551*ca^4*xil^2*z3)/(768*ep) - (3*d4AA*xil^2*z3)/(4*ep*NA) + 
       (ca^3*nf*tr*xil^2*z3)/(16*ep^2) + (ca^3*nf*tr*xil^2*z3)/(12*ep) + 
       (9*ca^4*xil^3*z3)/(128*ep^2) - (23*ca^4*xil^3*z3)/(384*ep) - 
       (d4AA*xil^3*z3)/(64*ep*NA) + (37*ca^4*xil^4*z3)/(3072*ep) - 
       (d4AA*xil^4*z3)/(32*ep*NA) + (99*ca^4*z4)/(128*ep) - 
       (801*ca^3*nf*tr*z4)/(32*ep) + (33*ca^2*cf*nf*tr*z4)/ep + 
       (9*ca^2*nf^2*tr^2*z4)/ep - (12*ca*cf*nf^2*tr^2*z4)/ep + 
       (203*ca^4*xil*z4)/(256*ep) + (7*ca^3*nf*tr*xil*z4)/(8*ep) - 
       (3*ca^2*cf*nf*tr*xil*z4)/(2*ep) + (5*ca^4*xil^2*z4)/(32*ep) - 
       (ca^3*nf*tr*xil^2*z4)/(32*ep) + (3*ca^4*xil^3*z4)/(256*ep) + 
       (47665*ca^4*z5)/(2048*ep) + (10185*d4AA*z5)/(256*ep*NA) - 
       (30*d4RA*nf*z5)/(ep*NA) - (55*ca^3*nf*tr*z5)/(2*ep) - 
       (30*ca^2*cf*nf*tr*z5)/ep + (60*ca*cf^2*nf*tr*z5)/ep + 
       (10235*ca^4*xil*z5)/(3072*ep) + (475*d4AA*xil*z5)/(128*ep*NA) + 
       (35*ca^4*xil^2*z5)/(256*ep) - (75*d4AA*xil^2*z5)/(64*ep*NA) - 
       (95*ca^4*xil^3*z5)/(3072*ep) - (55*d4AA*xil^3*z5)/(128*ep*NA) - 
       (115*ca^4*xil^4*z5)/(6144*ep) - (5*d4AA*xil^4*z5)/(256*ep*NA)) + 
     a^5*((106795*ca^5)/(6912*ep^5) - (8426827*ca^5)/(103680*ep^4) + 
       (81240691*ca^5)/(414720*ep^3) - (699451309*ca^5)/(2488320*ep^2) + 
       (630869659*ca^5)/(2488320*ep) + (27239*ca*d4AA)/(5760*ep^2*NA) - 
       (204521*ca*d4AA)/(5760*ep*NA) - (320*ca*d4RA*nf)/(9*ep^2*NA) + 
       (9752*ca*d4RA*nf)/(45*ep*NA) - (944*cf*d4RA*nf)/(15*ep*NA) + 
       (440*ca*d4RR*nf^2)/(9*ep^2*NA) - (6328*ca*d4RR*nf^2)/(15*ep*NA) + 
       (832*cf*d4RR*nf^2)/(3*ep*NA) - (99809*ca^4*nf*tr)/(4320*ep^5) + 
       (324515*ca^4*nf*tr)/(2592*ep^4) + (29761*ca^3*cf*nf*tr)/(1080*ep^4) - 
       (16570867*ca^4*nf*tr)/(51840*ep^3) - (694043*ca^3*cf*nf*tr)/
        (6480*ep^3) + (1559*ca^2*cf^2*nf*tr)/(360*ep^3) + 
       (42877919*ca^4*nf*tr)/(77760*ep^2) + (47699*ca^3*cf*nf*tr)/
        (1215*ep^2) + (43609*ca^2*cf^2*nf*tr)/(432*ep^2) - 
       (115*ca*cf^3*nf*tr)/(4*ep^2) - (262835267*ca^4*nf*tr)/(311040*ep) + 
       (352669*ca^3*cf*nf*tr)/(360*ep) - (1088107*ca^2*cf^2*nf*tr)/(810*ep) + 
       (3759*ca*cf^3*nf*tr)/(5*ep) - (4157*cf^4*nf*tr)/(30*ep) - 
       (1487*d4AA*nf*tr)/(720*ep^2*NA) + (3043*d4AA*nf*tr)/(180*ep*NA) + 
       (512*d4RA*nf^2*tr)/(45*ep^2*NA) - (736*d4RA*nf^2*tr)/(9*ep*NA) - 
       (704*d4RR*nf^3*tr)/(45*ep^2*NA) + (704*d4RR*nf^3*tr)/(9*ep*NA) + 
       (2221*ca^3*nf^2*tr^2)/(180*ep^5) - (8963*ca^3*nf^2*tr^2)/(135*ep^4) - 
       (220*ca^2*cf*nf^2*tr^2)/(9*ep^4) + (342479*ca^3*nf^2*tr^2)/
        (2160*ep^3) + (4658*ca^2*cf*nf^2*tr^2)/(45*ep^3) + 
       (352*ca*cf^2*nf^2*tr^2)/(45*ep^3) - (667649*ca^3*nf^2*tr^2)/
        (2592*ep^2) - (104219*ca^2*cf*nf^2*tr^2)/(810*ep^2) - 
       (4033*ca*cf^2*nf^2*tr^2)/(54*ep^2) + (166*cf^3*nf^2*tr^2)/(15*ep^2) + 
       (575909*ca^3*nf^2*tr^2)/(1620*ep) - (92417*ca^2*cf*nf^2*tr^2)/
        (2430*ep) + (135571*ca*cf^2*nf^2*tr^2)/(540*ep) - 
       (5018*cf^3*nf^2*tr^2)/(45*ep) - (382*ca^2*nf^3*tr^3)/(135*ep^5) + 
       (5714*ca^2*nf^3*tr^3)/(405*ep^4) + (32*ca*cf*nf^3*tr^3)/(5*ep^4) - 
       (21247*ca^2*nf^3*tr^3)/(810*ep^3) - (3184*ca*cf*nf^3*tr^3)/
        (135*ep^3) - (8*cf^2*nf^3*tr^3)/(3*ep^3) + (70013*ca^2*nf^3*tr^3)/
        (2430*ep^2) + (9986*ca*cf*nf^3*tr^3)/(405*ep^2) + 
       (656*cf^2*nf^3*tr^3)/(45*ep^2) - (61223*ca^2*nf^3*tr^3)/(2430*ep) - 
       (16973*ca*cf*nf^3*tr^3)/(1215*ep) - (9922*cf^2*nf^3*tr^3)/(405*ep) + 
       (32*ca*nf^4*tr^4)/(135*ep^5) - (80*ca*nf^4*tr^4)/(81*ep^4) - 
       (64*cf*nf^4*tr^4)/(135*ep^4) + (328*ca*nf^4*tr^4)/(405*ep^3) + 
       (352*cf*nf^4*tr^4)/(405*ep^3) + (92*ca*nf^4*tr^4)/(1215*ep^2) + 
       (1232*cf*nf^4*tr^4)/(1215*ep^2) + (2476*ca*nf^4*tr^4)/(1215*ep) - 
       (856*cf*nf^4*tr^4)/(1215*ep) + (32581*ca^5*xil)/(6912*ep^5) - 
       (1944623*ca^5*xil)/(103680*ep^4) + (3724931*ca^5*xil)/(138240*ep^3) + 
       (143971*ca^5*xil)/(1492992*ep^2) - (314168671*ca^5*xil)/(4976640*ep) + 
       (451*ca*d4AA*xil)/(5760*ep^2*NA) + (4661*ca*d4AA*xil)/(2304*ep*NA) - 
       (64*ca*d4RA*nf*xil)/(9*ep^2*NA) - (4*ca*d4RA*nf*xil)/(15*ep*NA) + 
       (88*ca*d4RR*nf^2*xil)/(9*ep^2*NA) - (4291*ca^4*nf*tr*xil)/(720*ep^5) + 
       (409*ca^4*nf*tr*xil)/(16*ep^4) + (1631*ca^3*cf*nf*tr*xil)/(270*ep^4) - 
       (25489*ca^4*nf*tr*xil)/(540*ep^3) - (33827*ca^3*cf*nf*tr*xil)/
        (3240*ep^3) + (301*ca^2*cf^2*nf*tr*xil)/(360*ep^3) + 
       (12770189*ca^4*nf*tr*xil)/(311040*ep^2) - (768671*ca^3*cf*nf*tr*xil)/
        (19440*ep^2) + (12719*ca^2*cf^2*nf*tr*xil)/(432*ep^2) - 
       (23*ca*cf^3*nf*tr*xil)/(4*ep^2) + (795943*ca^4*nf*tr*xil)/(19440*ep) + 
       (149909*ca^3*cf*nf*tr*xil)/(2160*ep) - (397*ca^2*cf^2*nf*tr*xil)/
        (20*ep) - (d4AA*nf*tr*xil)/(10*ep^2*NA) - (67*d4AA*nf*tr*xil)/
        (120*ep*NA) + (73*ca^3*nf^2*tr^2*xil)/(36*ep^5) - 
       (248*ca^3*nf^2*tr^2*xil)/(27*ep^4) - (436*ca^2*cf*nf^2*tr^2*xil)/
        (135*ep^4) + (33781*ca^3*nf^2*tr^2*xil)/(2160*ep^3) + 
       (4807*ca^2*cf*nf^2*tr^2*xil)/(405*ep^3) + (7*ca*cf^2*nf^2*tr^2*xil)/
        (9*ep^3) - (35533*ca^3*nf^2*tr^2*xil)/(3240*ep^2) - 
       (3017*ca^2*cf*nf^2*tr^2*xil)/(243*ep^2) - (169*ca*cf^2*nf^2*tr^2*xil)/
        (27*ep^2) - (108599*ca^3*nf^2*tr^2*xil)/(38880*ep) - 
       (11861*ca^2*cf*nf^2*tr^2*xil)/(1080*ep) - (28*ca^2*nf^3*tr^3*xil)/
        (135*ep^5) + (334*ca^2*nf^3*tr^3*xil)/(405*ep^4) + 
       (8*ca*cf*nf^3*tr^3*xil)/(27*ep^4) - (77*ca^2*nf^3*tr^3*xil)/
        (135*ep^3) - (44*ca*cf*nf^3*tr^3*xil)/(81*ep^3) - 
       (10771*ca^2*nf^3*tr^3*xil)/(7290*ep^2) - (154*ca*cf*nf^3*tr^3*xil)/
        (243*ep^2) + (617*ca^2*nf^3*tr^3*xil)/(810*ep) + 
       (635*ca^5*xil^2)/(576*ep^5) - (9373*ca^5*xil^2)/(3456*ep^4) - 
       (21247*ca^5*xil^2)/(34560*ep^3) + (26321819*ca^5*xil^2)/
        (2488320*ep^2) - (2064745*ca^5*xil^2)/(248832*ep) - 
       (117*ca*d4AA*xil^2)/(640*ep^2*NA) + (869*ca*d4AA*xil^2)/(1440*ep*NA) - 
       (53*ca^4*nf*tr*xil^2)/(36*ep^5) + (10579*ca^4*nf*tr*xil^2)/
        (2160*ep^4) + (89*ca^3*cf*nf*tr*xil^2)/(72*ep^4) - 
       (59939*ca^4*nf*tr*xil^2)/(8640*ep^3) + (1643*ca^3*cf*nf*tr*xil^2)/
        (1080*ep^3) + (ca^2*cf^2*nf*tr*xil^2)/(6*ep^3) + 
       (13313*ca^4*nf*tr*xil^2)/(19440*ep^2) - (41863*ca^3*cf*nf*tr*xil^2)/
        (4320*ep^2) - (ca^2*cf^2*nf*tr*xil^2)/(12*ep^2) + 
       (687401*ca^4*nf*tr*xil^2)/(311040*ep) + (1439*ca^3*cf*nf*tr*xil^2)/
        (240*ep) - (3*d4AA*nf*tr*xil^2)/(80*ep^2*NA) - 
       (37*d4AA*nf*tr*xil^2)/(240*ep*NA) + (2*ca^3*nf^2*tr^2*xil^2)/
        (9*ep^5) - (127*ca^3*nf^2*tr^2*xil^2)/(135*ep^4) - 
       (2*ca^2*cf*nf^2*tr^2*xil^2)/(9*ep^4) + (2029*ca^3*nf^2*tr^2*xil^2)/
        (1080*ep^3) + (14*ca^2*cf*nf^2*tr^2*xil^2)/(27*ep^3) - 
       (53749*ca^3*nf^2*tr^2*xil^2)/(38880*ep^2) - 
       (11*ca^2*cf*nf^2*tr^2*xil^2)/(54*ep^2) + (1477*ca^3*nf^2*tr^2*xil^2)/
        (19440*ep) + (15*ca^5*xil^3)/(128*ep^5) + (127*ca^5*xil^3)/
        (384*ep^4) - (15571*ca^5*xil^3)/(7680*ep^3) + 
       (204479*ca^5*xil^3)/(92160*ep^2) - (376547*ca^5*xil^3)/(276480*ep) - 
       (33*ca*d4AA*xil^3)/(640*ep^2*NA) + (83*ca*d4AA*xil^3)/(3840*ep*NA) - 
       (3*ca^4*nf*tr*xil^3)/(8*ep^5) + (229*ca^4*nf*tr*xil^3)/(240*ep^4) + 
       (ca^3*cf*nf*tr*xil^3)/(4*ep^4) - (127*ca^4*nf*tr*xil^3)/(320*ep^3) - 
       (7*ca^3*cf*nf*tr*xil^3)/(24*ep^3) - (349*ca^4*nf*tr*xil^3)/
        (2304*ep^2) + (7*ca^3*cf*nf*tr*xil^3)/(48*ep^2) + 
       (121*ca^4*nf*tr*xil^3)/(432*ep) - (5*ca^5*xil^4)/(96*ep^5) + 
       (2231*ca^5*xil^4)/(5760*ep^4) - (3643*ca^5*xil^4)/(5760*ep^3) + 
       (1111*ca^5*xil^4)/(1920*ep^2) - (10909*ca^5*xil^4)/(30720*ep) - 
       (ca^4*nf*tr*xil^4)/(12*ep^5) + (23*ca^4*nf*tr*xil^4)/(144*ep^4) - 
       (11*ca^4*nf*tr*xil^4)/(72*ep^3) + (5*ca^4*nf*tr*xil^4)/(64*ep^2) - 
       (ca^5*xil^5)/(32*ep^5) + (163*ca^5*xil^5)/(1920*ep^4) - 
       (229*ca^5*xil^5)/(1920*ep^3) + (823*ca^5*xil^5)/(7680*ep^2) - 
       (671*ca^5*xil^5)/(12288*ep) - (29*ca^5*z3)/(320*ep^3) + 
       (4243241*ca^5*z3)/(276480*ep^2) - (77047459*ca^5*z3)/(552960*ep) - 
       (56393*ca*d4AA*z3)/(480*ep^2*NA) + (5513387*ca*d4AA*z3)/(7680*ep*NA) + 
       (4924*ca*d4RA*nf*z3)/(15*ep^2*NA) - (93551*ca*d4RA*nf*z3)/(45*ep*NA) + 
       (1544*cf*d4RA*nf*z3)/(15*ep*NA) - (320*ca*d4RR*nf^2*z3)/(3*ep^2*NA) + 
       (7544*ca*d4RR*nf^2*z3)/(9*ep*NA) + (1024*cf*d4RR*nf^2*z3)/(3*ep*NA) + 
       (87*ca^4*nf*tr*z3)/(32*ep^3) - (58*ca^3*cf*nf*tr*z3)/(15*ep^3) - 
       (638773*ca^4*nf*tr*z3)/(6912*ep^2) + (37481*ca^3*cf*nf*tr*z3)/
        (360*ep^2) + (353*ca^2*cf^2*nf*tr*z3)/(90*ep^2) + 
       (16523531*ca^4*nf*tr*z3)/(34560*ep) - (3333*ca^3*cf*nf*tr*z3)/
        (16*ep) - (183419*ca^2*cf^2*nf*tr*z3)/(270*ep) + 
       (6164*ca*cf^3*nf*tr*z3)/(15*ep) - (128*cf^4*nf*tr*z3)/(5*ep) + 
       (685*d4AA*nf*tr*z3)/(12*ep^2*NA) - (505937*d4AA*nf*tr*z3)/
        (1440*ep*NA) - (352*d4RA*nf^2*tr*z3)/(3*ep^2*NA) + 
       (37664*d4RA*nf^2*tr*z3)/(45*ep*NA) + (512*d4RR*nf^3*tr*z3)/
        (15*ep^2*NA) - (2624*d4RR*nf^3*tr*z3)/(15*ep*NA) + 
       (117*ca^3*nf^2*tr^2*z3)/(20*ep^3) - (116*ca^2*cf*nf^2*tr^2*z3)/
        (15*ep^3) - (497*ca^3*nf^2*tr^2*z3)/(180*ep^2) - 
       (530*ca^2*cf*nf^2*tr^2*z3)/(9*ep^2) + (2852*ca*cf^2*nf^2*tr^2*z3)/
        (45*ep^2) - (39451*ca^3*nf^2*tr^2*z3)/(1080*ep) + 
       (20596*ca^2*cf*nf^2*tr^2*z3)/(135*ep) + (3380*ca*cf^2*nf^2*tr^2*z3)/
        (27*ep) - (2144*cf^3*nf^2*tr^2*z3)/(15*ep) - (8*ca^2*nf^3*tr^3*z3)/
        (5*ep^3) + (32*ca*cf*nf^3*tr^3*z3)/(15*ep^3) + 
       (1396*ca^2*nf^3*tr^3*z3)/(135*ep^2) + (208*ca*cf*nf^3*tr^3*z3)/
        (45*ep^2) - (704*cf^2*nf^3*tr^3*z3)/(45*ep^2) - 
       (5792*ca^2*nf^3*tr^3*z3)/(135*ep) - (7072*ca*cf*nf^3*tr^3*z3)/
        (135*ep) + (7616*cf^2*nf^3*tr^3*z3)/(135*ep) + 
       (64*ca*nf^4*tr^4*z3)/(135*ep^2) - (128*cf*nf^4*tr^4*z3)/(135*ep) + 
       (91*ca^5*xil*z3)/(2880*ep^3) + (1518343*ca^5*xil*z3)/(92160*ep^2) - 
       (21850133*ca^5*xil*z3)/(552960*ep) + (6971*ca*d4AA*xil*z3)/
        (960*ep^2*NA) - (103715*ca*d4AA*xil*z3)/(768*ep*NA) + 
       (716*ca*d4RA*nf*xil*z3)/(15*ep^2*NA) + (173*ca*d4RA*nf*xil*z3)/
        (5*ep*NA) - (64*ca*d4RR*nf^2*xil*z3)/(3*ep^2*NA) + 
       (7981*ca^4*nf*tr*xil*z3)/(1440*ep^3) - (122*ca^3*cf*nf*tr*xil*z3)/
        (15*ep^3) - (8231*ca^4*nf*tr*xil*z3)/(120*ep^2) + 
       (1079*ca^3*cf*nf*tr*xil*z3)/(18*ep^2) + (2557*ca^2*cf^2*nf*tr*xil*z3)/
        (90*ep^2) + (484373*ca^4*nf*tr*xil*z3)/(5760*ep) - 
       (2063*ca^3*cf*nf*tr*xil*z3)/(60*ep) - (219*ca^2*cf^2*nf*tr*xil*z3)/
        (4*ep) + (449*d4AA*nf*tr*xil*z3)/(120*ep^2*NA) + 
       (4269*d4AA*nf*tr*xil*z3)/(160*ep*NA) + (103*ca^3*nf^2*tr^2*xil*z3)/
        (45*ep^3) - (44*ca^2*cf*nf^2*tr^2*xil*z3)/(15*ep^3) + 
       (667*ca^3*nf^2*tr^2*xil*z3)/(90*ep^2) - (922*ca^2*cf*nf^2*tr^2*xil*z3)/
        (45*ep^2) + (88*ca*cf^2*nf^2*tr^2*xil*z3)/(9*ep^2) - 
       (9259*ca^3*nf^2*tr^2*xil*z3)/(360*ep) + (271*ca^2*cf*nf^2*tr^2*xil*z3)/
        (15*ep) + (88*ca^2*nf^3*tr^3*xil*z3)/(45*ep^2) + 
       (16*ca^2*nf^3*tr^3*xil*z3)/(135*ep) - (13*ca^5*xil^2*z3)/(64*ep^3) + 
       (37213*ca^5*xil^2*z3)/(7680*ep^2) - (2248453*ca^5*xil^2*z3)/
        (276480*ep) + (2221*ca*d4AA*xil^2*z3)/(320*ep^2*NA) - 
       (62071*ca*d4AA*xil^2*z3)/(3840*ep*NA) + (1649*ca^4*nf*tr*xil^2*z3)/
        (480*ep^3) - (5*ca^3*cf*nf*tr*xil^2*z3)/ep^3 - 
       (1351*ca^4*nf*tr*xil^2*z3)/(192*ep^2) + (371*ca^3*cf*nf*tr*xil^2*z3)/
        (40*ep^2) + (164201*ca^4*nf*tr*xil^2*z3)/(34560*ep) - 
       (309*ca^3*cf*nf*tr*xil^2*z3)/(80*ep) + (3*d4AA*nf*tr*xil^2*z3)/
        (5*ep^2*NA) + (749*d4AA*nf*tr*xil^2*z3)/(480*ep*NA) + 
       (ca^3*nf^2*tr^2*xil^2*z3)/(60*ep^3) + (3*ca^3*nf^2*tr^2*xil^2*z3)/
        (5*ep^2) - (317*ca^3*nf^2*tr^2*xil^2*z3)/(540*ep) - 
       (67*ca^5*xil^3*z3)/(320*ep^3) + (4339*ca^5*xil^3*z3)/(4608*ep^2) - 
       (127363*ca^5*xil^3*z3)/(138240*ep) + (49*ca*d4AA*xil^3*z3)/
        (60*ep^2*NA) - (13213*ca*d4AA*xil^3*z3)/(11520*ep*NA) - 
       (11*ca^4*nf*tr*xil^3*z3)/(160*ep^3) - (ca^4*nf*tr*xil^3*z3)/
        (36*ep^2) + (221*ca^4*nf*tr*xil^3*z3)/(3456*ep) + 
       (d4AA*nf*tr*xil^3*z3)/(60*ep^2*NA) + (53*d4AA*nf*tr*xil^3*z3)/
        (288*ep*NA) - (9*ca^5*xil^4*z3)/(160*ep^3) + (9857*ca^5*xil^4*z3)/
        (92160*ep^2) + (1913*ca^5*xil^4*z3)/(61440*ep) - 
       (11*ca*d4AA*xil^4*z3)/(960*ep^2*NA) - (491*ca*d4AA*xil^4*z3)/
        (2560*ep*NA) - (37*ca^4*nf*tr*xil^4*z3)/(2304*ep^2) + 
       (d4AA*nf*tr*xil^4*z3)/(24*ep^2*NA) - (481*ca^5*xil^5*z3)/
        (30720*ep^2) + (709*ca^5*xil^5*z3)/(61440*ep) + 
       (13*ca*d4AA*xil^5*z3)/(320*ep^2*NA) - (ca*d4AA*xil^5*z3)/(16*ep*NA) - 
       (567483*ca^5*z3^2)/(20480*ep) + (16887*ca*d4AA*z3^2)/(2560*ep*NA) - 
       (893*ca*d4RA*nf*z3^2)/(5*ep*NA) + (288*cf*d4RA*nf*z3^2)/(5*ep*NA) - 
       (256*ca*d4RR*nf^2*z3^2)/(5*ep*NA) + (887*ca^4*nf*tr*z3^2)/(1920*ep) + 
       (829*ca^3*cf*nf*tr*z3^2)/(5*ep) - (176*ca^2*cf^2*nf*tr*z3^2)/ep + 
       (2017*d4AA*nf*tr*z3^2)/(80*ep*NA) - (96*d4RA*nf^2*tr*z3^2)/(5*ep*NA) - 
       (1328*ca^3*nf^2*tr^2*z3^2)/(15*ep) + (928*ca^2*cf*nf^2*tr^2*z3^2)/
        (5*ep) - (448*ca*cf^2*nf^2*tr^2*z3^2)/(5*ep) - 
       (12631*ca^5*xil*z3^2)/(1920*ep) - (21839*ca*d4AA*xil*z3^2)/
        (1280*ep*NA) + (42*ca*d4RA*nf*xil*z3^2)/(5*ep*NA) + 
       (8221*ca^4*nf*tr*xil*z3^2)/(1280*ep) - (9*ca^3*cf*nf*tr*xil*z3^2)/ep + 
       (6*ca^2*cf^2*nf*tr*xil*z3^2)/ep - (357*d4AA*nf*tr*xil*z3^2)/
        (160*ep*NA) - (5657*ca^5*xil^2*z3^2)/(10240*ep) - 
       (1359*ca*d4AA*xil^2*z3^2)/(1280*ep*NA) + (139*ca^4*nf*tr*xil^2*z3^2)/
        (320*ep) - (3*ca^3*cf*nf*tr*xil^2*z3^2)/(5*ep) + 
       (33*d4AA*nf*tr*xil^2*z3^2)/(20*ep*NA) + (2041*ca^5*xil^3*z3^2)/
        (46080*ep) + (601*ca*d4AA*xil^3*z3^2)/(960*ep*NA) - 
       (59*ca^4*nf*tr*xil^3*z3^2)/(11520*ep) + (17*d4AA*nf*tr*xil^3*z3^2)/
        (480*ep*NA) + (389*ca^5*xil^4*z3^2)/(20480*ep) + 
       (639*ca*d4AA*xil^4*z3^2)/(2560*ep*NA) + (5*ca^5*xil^5*z3^2)/
        (1024*ep) + (39*ca*d4AA*xil^5*z3^2)/(1280*ep*NA) - 
       (759*ca^5*z4)/(1280*ep^2) + (1697837*ca^5*z4)/(23040*ep) - 
       (2101*ca*d4AA*z4)/(40*ep*NA) + (2072*ca*d4RA*nf*z4)/(5*ep*NA) - 
       (160*ca*d4RR*nf^2*z4)/(ep*NA) + (1215*ca^4*nf*tr*z4)/(64*ep^2) - 
       (253*ca^3*cf*nf*tr*z4)/(10*ep^2) - (469403*ca^4*nf*tr*z4)/(1152*ep) + 
       (41143*ca^3*cf*nf*tr*z4)/(120*ep) + (1892*ca^2*cf^2*nf*tr*z4)/
        (15*ep) + (19*d4AA*nf*tr*z4)/(2*ep*NA) - (128*d4RA*nf^2*tr*z4)/
        (ep*NA) + (256*d4RR*nf^3*tr*z4)/(5*ep*NA) - (9*ca^3*nf^2*tr^2*z4)/
        (40*ep^2) + (2*ca^2*cf*nf^2*tr^2*z4)/(5*ep^2) + 
       (1929*ca^3*nf^2*tr^2*z4)/(10*ep) - (760*ca^2*cf*nf^2*tr^2*z4)/(3*ep) - 
       (44*ca*cf^2*nf^2*tr^2*z4)/(15*ep) - (12*ca^2*nf^3*tr^3*z4)/(5*ep^2) + 
       (16*ca*cf*nf^3*tr^3*z4)/(5*ep^2) - (392*ca^2*nf^3*tr^3*z4)/(45*ep) + 
       (704*ca*cf*nf^3*tr^3*z4)/(15*ep) - (352*cf^2*nf^3*tr^3*z4)/(15*ep) - 
       (128*ca*nf^4*tr^4*z4)/(45*ep) - (461*ca^5*xil*z4)/(480*ep^2) + 
       (1016693*ca^5*xil*z4)/(61440*ep) + (26367*ca*d4AA*xil*z4)/
        (1280*ep*NA) + (18*ca*d4RA*nf*xil*z4)/(5*ep*NA) + 
       (20941*ca^4*nf*tr*xil*z4)/(960*ep^2) - (146*ca^3*cf*nf*tr*xil*z4)/
        (5*ep^2) - (10963*ca^4*nf*tr*xil*z4)/(640*ep) + 
       (63*ca^3*cf*nf*tr*xil*z4)/(4*ep) - (111*ca^2*cf^2*nf*tr*xil*z4)/
        (20*ep) - (1347*d4AA*nf*tr*xil*z4)/(160*ep*NA) - 
       (257*ca^3*nf^2*tr^2*xil*z4)/(30*ep^2) + (58*ca^2*cf*nf^2*tr^2*xil*z4)/
        (5*ep^2) + (149*ca^3*nf^2*tr^2*xil*z4)/(20*ep) - 
       (27*ca^2*cf*nf^2*tr^2*xil*z4)/(5*ep) - (16*ca^2*nf^3*tr^3*xil*z4)/
        (15*ep) - (199*ca^5*xil^2*z4)/(256*ep^2) + (19637*ca^5*xil^2*z4)/
        (7680*ep) + (93*ca*d4AA*xil^2*z4)/(40*ep*NA) - 
       (321*ca^4*nf*tr*xil^2*z4)/(320*ep^2) + (3*ca^3*cf*nf*tr*xil^2*z4)/
        (2*ep^2) - (23*ca^4*nf*tr*xil^2*z4)/(192*ep) - 
       (51*ca^3*cf*nf*tr*xil^2*z4)/(40*ep) - (3*d4AA*nf*tr*xil^2*z4)/
        (5*ep*NA) + (ca^3*nf^2*tr^2*xil^2*z4)/(40*ep^2) + 
       (ca^3*nf^2*tr^2*xil^2*z4)/(15*ep) - (53*ca^5*xil^3*z4)/(320*ep^2) + 
       (803*ca^5*xil^3*z4)/(3072*ep) + (193*ca*d4AA*xil^3*z4)/(1280*ep*NA) + 
       (7*ca^4*nf*tr*xil^3*z4)/(320*ep^2) - (7*ca^4*nf*tr*xil^3*z4)/
        (192*ep) - (d4AA*nf*tr*xil^3*z4)/(160*ep*NA) - 
       (9*ca^5*xil^4*z4)/(640*ep^2) - (19*ca^5*xil^4*z4)/(5120*ep) + 
       (39*ca*d4AA*xil^4*z4)/(640*ep*NA) - (111*ca^5*xil^5*z4)/(20480*ep) + 
       (9*ca*d4AA*xil^5*z4)/(640*ep*NA) - (219259*ca^5*z5)/(12288*ep^2) + 
       (124549507*ca^5*z5)/(184320*ep) - (15617*ca*d4AA*z5)/(512*ep^2*NA) - 
       (28135*ca*d4AA*z5)/(256*ep*NA) + (23*ca*d4RA*nf*z5)/(ep^2*NA) + 
       (6577*ca*d4RA*nf*z5)/(9*ep*NA) + (716*cf*d4RA*nf*z5)/(3*ep*NA) + 
       (1312*ca*d4RR*nf^2*z5)/(9*ep*NA) - (2560*cf*d4RR*nf^2*z5)/(3*ep*NA) + 
       (7617*ca^4*nf*tr*z5)/(512*ep^2) + (23*ca^3*cf*nf*tr*z5)/ep^2 - 
       (46*ca^2*cf^2*nf*tr*z5)/ep^2 - (1168205*ca^4*nf*tr*z5)/(2304*ep) - 
       (15056*ca^3*cf*nf*tr*z5)/(15*ep) + (1130*ca^2*cf^2*nf*tr*z5)/ep + 
       (268*ca*cf^3*nf*tr*z5)/(3*ep) - (679*d4AA*nf*tr*z5)/(64*ep^2*NA) + 
       (46507*d4AA*nf*tr*z5)/(288*ep*NA) + (8*d4RA*nf^2*tr*z5)/(ep^2*NA) + 
       (944*d4RA*nf^2*tr*z5)/(9*ep*NA) + (256*d4RR*nf^3*tr*z5)/(3*ep*NA) + 
       (22*ca^3*nf^2*tr^2*z5)/(3*ep^2) + (8*ca^2*cf*nf^2*tr^2*z5)/ep^2 - 
       (16*ca*cf^2*nf^2*tr^2*z5)/ep^2 - (2881*ca^3*nf^2*tr^2*z5)/(20*ep) + 
       (5008*ca^2*cf*nf^2*tr^2*z5)/(15*ep) - (560*ca*cf^2*nf^2*tr^2*z5)/ep + 
       (928*cf^3*nf^2*tr^2*z5)/(3*ep) + (2176*ca^2*nf^3*tr^3*z5)/(45*ep) - 
       (256*ca*cf*nf^3*tr^3*z5)/(15*ep) - (813113*ca^5*xil*z5)/(36864*ep^2) + 
       (12017617*ca^5*xil*z5)/(122880*ep) - (56899*ca*d4AA*xil*z5)/
        (1536*ep^2*NA) + (88445*ca*d4AA*xil*z5)/(1024*ep*NA) + 
       (27*ca*d4RA*nf*xil*z5)/(ep^2*NA) - (75*ca*d4RA*nf*xil*z5)/(2*ep*NA) + 
       (26465*ca^4*nf*tr*xil*z5)/(1152*ep^2) + (27*ca^3*cf*nf*tr*xil*z5)/
        ep^2 - (54*ca^2*cf^2*nf*tr*xil*z5)/ep^2 - (1223513*ca^4*nf*tr*xil*z5)/
        (23040*ep) - (163*ca^3*cf*nf*tr*xil*z5)/(5*ep) + 
       (69*ca^2*cf^2*nf*tr*xil*z5)/ep - (95*d4AA*nf*tr*xil*z5)/(48*ep^2*NA) + 
       (259*d4AA*nf*tr*xil*z5)/(192*ep*NA) + (473*ca^3*nf^2*tr^2*xil*z5)/
        (60*ep) - (16*ca^2*cf*nf^2*tr^2*xil*z5)/(5*ep) - 
       (10193*ca^5*xil^2*z5)/(3072*ep^2) + (104285*ca^5*xil^2*z5)/
        (18432*ep) - (245*ca*d4AA*xil^2*z5)/(64*ep^2*NA) - 
       (1073*ca*d4AA*xil^2*z5)/(96*ep*NA) - (7*ca^4*nf*tr*xil^2*z5)/
        (64*ep^2) + (311*ca^4*nf*tr*xil^2*z5)/(960*ep) + 
       (15*d4AA*nf*tr*xil^2*z5)/(16*ep^2*NA) + (79*d4AA*nf*tr*xil^2*z5)/
        (24*ep*NA) - (7*ca^3*nf^2*tr^2*xil^2*z5)/(90*ep) - 
       (769*ca^5*xil^3*z5)/(4608*ep^2) + (77293*ca^5*xil^3*z5)/(552960*ep) + 
       (407*ca*d4AA*xil^3*z5)/(384*ep^2*NA) - (35771*ca*d4AA*xil^3*z5)/
        (4608*ep*NA) + (19*ca^4*nf*tr*xil^3*z5)/(576*ep^2) + 
       (761*ca^4*nf*tr*xil^3*z5)/(69120*ep) + (11*d4AA*nf*tr*xil^3*z5)/
        (24*ep^2*NA) + (281*d4AA*nf*tr*xil^3*z5)/(576*ep*NA) + 
       (701*ca^5*xil^4*z5)/(36864*ep^2) - (19321*ca^5*xil^4*z5)/(184320*ep) + 
       (763*ca*d4AA*xil^4*z5)/(1536*ep^2*NA) - (137*ca*d4AA*xil^4*z5)/
        (768*ep*NA) + (115*ca^4*nf*tr*xil^4*z5)/(4608*ep^2) + 
       (5*d4AA*nf*tr*xil^4*z5)/(192*ep^2*NA) + (299*ca^5*xil^5*z5)/
        (12288*ep^2) - (1415*ca^5*xil^5*z5)/(24576*ep) + 
       (13*ca*d4AA*xil^5*z5)/(512*ep^2*NA) + (17*ca*d4AA*xil^5*z5)/
        (1024*ep*NA) - (524315*ca^5*z6)/(3072*ep) - (37345*ca*d4AA*z6)/
        (128*ep*NA) + (220*ca*d4RA*nf*z6)/(ep*NA) + (67515*ca^4*nf*tr*z6)/
        (256*ep) + (220*ca^3*cf*nf*tr*z6)/ep - (440*ca^2*cf^2*nf*tr*z6)/ep + 
       (3395*d4AA*nf*tr*z6)/(32*ep*NA) - (80*d4RA*nf^2*tr*z6)/(ep*NA) - 
       (220*ca^3*nf^2*tr^2*z6)/(3*ep) - (80*ca^2*cf*nf^2*tr^2*z6)/ep + 
       (160*ca*cf^2*nf^2*tr^2*z6)/ep - (368755*ca^5*xil*z6)/(24576*ep) - 
       (13565*ca*d4AA*xil*z6)/(1024*ep*NA) - (15*ca*d4RA*nf*xil*z6)/
        (2*ep*NA) - (325*ca^4*nf*tr*xil*z6)/(1536*ep) - 
       (15*ca^3*cf*nf*tr*xil*z6)/(2*ep) + (15*ca^2*cf^2*nf*tr*xil*z6)/ep + 
       (475*d4AA*nf*tr*xil*z6)/(64*ep*NA) - (1085*ca^5*xil^2*z6)/(1536*ep) + 
       (775*ca*d4AA*xil^2*z6)/(128*ep*NA) + (35*ca^4*nf*tr*xil^2*z6)/
        (192*ep) - (25*d4AA*nf*tr*xil^2*z6)/(16*ep*NA) + 
       (3395*ca^5*xil^3*z6)/(36864*ep) + (3145*ca*d4AA*xil^3*z6)/
        (1536*ep*NA) - (95*ca^4*nf*tr*xil^3*z6)/(4608*ep) - 
       (55*d4AA*nf*tr*xil^3*z6)/(192*ep*NA) + (55*ca^5*xil^4*z6)/(768*ep) + 
       (35*ca*d4AA*xil^4*z6)/(128*ep*NA) + (115*ca^5*xil^5*z6)/(8192*ep) + 
       (15*ca*d4AA*xil^5*z6)/(1024*ep*NA) - (194793683*ca^5*z7)/(491520*ep) - 
       (6235831*ca*d4AA*z7)/(20480*ep*NA) + (784*ca*d4RA*nf*z7)/(5*ep*NA) + 
       (476*cf*d4RA*nf*z7)/(5*ep*NA) + (224581*ca^4*nf*tr*z7)/(480*ep) - 
       (16681*ca^3*cf*nf*tr*z7)/(60*ep) + (672*ca^2*cf^2*nf*tr*z7)/ep - 
       (672*ca*cf^3*nf*tr*z7)/ep - (1057*d4AA*nf*tr*z7)/(4*ep*NA) - 
       (12292301*ca^5*xil*z7)/(294912*ep) + (3274327*ca*d4AA*xil*z7)/
        (61440*ep*NA) - (441*ca*d4RA*nf*xil*z7)/(40*ep*NA) + 
       (1029*ca^4*nf*tr*xil*z7)/(160*ep) - (441*d4AA*nf*tr*xil*z7)/
        (40*ep*NA) + (326977*ca^5*xil^2*z7)/(737280*ep) + 
       (97517*ca*d4AA*xil^2*z7)/(30720*ep*NA) - (151739*ca^5*xil^3*z7)/
        (737280*ep) + (11501*ca*d4AA*xil^3*z7)/(30720*ep*NA) - 
       (73843*ca^5*xil^4*z7)/(491520*ep) - (5803*ca*d4AA*xil^4*z7)/
        (4096*ep*NA) + (7469*ca^5*xil^5*z7)/(491520*ep) - 
       (2891*ca*d4AA*xil^5*z7)/(20480*ep*NA));
 
Z3c = 1 + a*((3*ca)/(4*ep) - (ca*xil)/(4*ep)) + 
     a^2*((-35*ca^2)/(32*ep^2) + (95*ca^2)/(96*ep) + (ca*nf*tr)/(2*ep^2) - 
       (5*ca*nf*tr)/(12*ep) + (ca^2*xil)/(32*ep) + (3*ca^2*xil^2)/
        (32*ep^2)) + a^3*((2765*ca^3)/(1152*ep^3) - 
       (15587*ca^3)/(3456*ep^2) + (15817*ca^3)/(5184*ep) - 
       (149*ca^2*nf*tr)/(72*ep^3) + (1405*ca^2*nf*tr)/(432*ep^2) + 
       (ca*cf*nf*tr)/ep^2 - (97*ca^2*nf*tr)/(324*ep) - 
       (15*ca*cf*nf*tr)/(4*ep) + (4*ca*nf^2*tr^2)/(9*ep^3) - 
       (10*ca*nf^2*tr^2)/(27*ep^2) - (35*ca*nf^2*tr^2)/(81*ep) + 
       (35*ca^3*xil)/(384*ep^3) + (5*ca^3*xil)/(96*ep^2) - 
       (17*ca^3*xil)/(96*ep) - (ca^2*nf*tr*xil)/(24*ep^3) - 
       (ca^2*nf*tr*xil)/(48*ep^2) + (7*ca^2*nf*tr*xil)/(24*ep) - 
       (9*ca^3*xil^2)/(128*ep^3) + (13*ca^3*xil^2)/(128*ep^2) - 
       (ca^3*xil^2)/(32*ep) - (5*ca^3*xil^3)/(128*ep^3) + 
       (ca^3*xil^3)/(48*ep^2) - (ca^3*xil^3)/(64*ep) + (3*ca^3*z3)/(32*ep) - 
       (3*ca^2*nf*tr*z3)/ep + (4*ca*cf*nf*tr*z3)/ep + (ca^3*xil*z3)/(8*ep) + 
       (ca^3*xil^2*z3)/(32*ep)) + a^4*((-113365*ca^4)/(18432*ep^4) + 
       (475931*ca^4)/(27648*ep^3) - (3506935*ca^4)/(165888*ep^2) + 
       (319561*ca^4)/(18432*ep) - (69*d4AA)/(128*ep*NA) + 
       (493*ca^3*nf*tr)/(64*ep^4) - (21713*ca^3*nf*tr)/(1152*ep^3) - 
       (19*ca^2*cf*nf*tr)/(4*ep^3) + (64709*ca^3*nf*tr)/(3456*ep^2) + 
       (55*ca^2*cf*nf*tr)/(4*ep^2) - (3*ca*cf^2*nf*tr)/(8*ep^2) - 
       (295855*ca^3*nf*tr)/(20736*ep) - (13171*ca^2*cf*nf*tr)/(864*ep) + 
       (271*ca*cf^2*nf*tr)/(48*ep) - (77*ca^2*nf^2*tr^2)/(24*ep^4) + 
       (415*ca^2*nf^2*tr^2)/(72*ep^3) + (2*ca*cf*nf^2*tr^2)/ep^3 - 
       (1585*ca^2*nf^2*tr^2)/(864*ep^2) - (11*ca*cf*nf^2*tr^2)/(2*ep^2) + 
       (157*ca^2*nf^2*tr^2)/(81*ep) + (115*ca*cf*nf^2*tr^2)/(108*ep) + 
       (4*ca*nf^3*tr^3)/(9*ep^4) - (10*ca*nf^3*tr^3)/(27*ep^3) - 
       (35*ca*nf^3*tr^3)/(81*ep^2) - (83*ca*nf^3*tr^3)/(162*ep) - 
       (385*ca^4*xil)/(1152*ep^4) + (4411*ca^4*xil)/(27648*ep^3) + 
       (22855*ca^4*xil)/(41472*ep^2) - (358511*ca^4*xil)/(497664*ep) - 
       (3*d4AA*xil)/(32*ep*NA) + (79*ca^3*nf*tr*xil)/(288*ep^4) - 
       (205*ca^3*nf*tr*xil)/(1728*ep^3) - (ca^2*cf*nf*tr*xil)/(16*ep^3) - 
       (2741*ca^3*nf*tr*xil)/(5184*ep^2) - (7*ca^2*cf*nf*tr*xil)/(16*ep^2) - 
       (4193*ca^3*nf*tr*xil)/(15552*ep) + (425*ca^2*cf*nf*tr*xil)/(192*ep) - 
       (ca^2*nf^2*tr^2*xil)/(18*ep^4) + (ca^2*nf^2*tr^2*xil)/(108*ep^3) + 
       (91*ca^2*nf^2*tr^2*xil)/(648*ep^2) + (779*ca^2*nf^2*tr^2*xil)/
        (3888*ep) + (89*ca^4*xil^2)/(1024*ep^4) - (919*ca^4*xil^2)/
        (3072*ep^3) + (2525*ca^4*xil^2)/(6144*ep^2) - 
       (1867*ca^4*xil^2)/(18432*ep) - (3*d4AA*xil^2)/(128*ep*NA) - 
       (ca^3*nf*tr*xil^2)/(64*ep^4) + (37*ca^3*nf*tr*xil^2)/(384*ep^3) - 
       (47*ca^3*nf*tr*xil^2)/(192*ep^2) + (217*ca^3*nf*tr*xil^2)/(2304*ep) + 
       (15*ca^4*xil^3)/(256*ep^4) - (117*ca^4*xil^3)/(1024*ep^3) + 
       (43*ca^4*xil^3)/(512*ep^2) - (155*ca^4*xil^3)/(6144*ep) + 
       (35*ca^4*xil^4)/(2048*ep^4) - (ca^4*xil^4)/(48*ep^3) + 
       (3*ca^4*xil^4)/(128*ep^2) - (ca^4*xil^4)/(128*ep) - 
       (3*ca^4*z3)/(16*ep^2) + (140743*ca^4*z3)/(18432*ep) + 
       (609*d4AA*z3)/(32*ep*NA) - (12*d4RA*nf*z3)/(ep*NA) + 
       (195*ca^3*nf*tr*z3)/(32*ep^2) - (8*ca^2*cf*nf*tr*z3)/ep^2 - 
       (3019*ca^3*nf*tr*z3)/(96*ep) + (22*ca^2*cf*nf*tr*z3)/ep + 
       (37*ca*cf^2*nf*tr*z3)/(2*ep) - (3*ca^2*nf^2*tr^2*z3)/ep^2 + 
       (4*ca*cf*nf^2*tr^2*z3)/ep^2 + (15*ca^2*nf^2*tr^2*z3)/(2*ep) - 
       (10*ca*cf*nf^2*tr^2*z3)/ep + (8*ca*nf^3*tr^3*z3)/(9*ep) - 
       (131*ca^4*xil*z3)/(768*ep^2) + (1387*ca^4*xil*z3)/(1536*ep) + 
       (5*d4AA*xil*z3)/(128*ep*NA) - (7*ca^3*nf*tr*xil*z3)/(24*ep^2) + 
       (ca^2*cf*nf*tr*xil*z3)/(2*ep^2) + (5*ca^3*nf*tr*xil*z3)/(16*ep) - 
       (ca^2*cf*nf*tr*xil*z3)/(2*ep) - (ca^2*nf^2*tr^2*xil*z3)/(3*ep) - 
       (11*ca^4*xil^2*z3)/(384*ep^2) + (33*ca^4*xil^2*z3)/(256*ep) - 
       (9*d4AA*xil^2*z3)/(64*ep*NA) + (ca^3*nf*tr*xil^2*z3)/(96*ep^2) + 
       (ca^3*nf*tr*xil^2*z3)/(16*ep) - (ca^4*xil^3*z3)/(256*ep^2) - 
       (25*ca^4*xil^3*z3)/(768*ep) - (47*d4AA*xil^3*z3)/(128*ep*NA) - 
       (41*ca^4*xil^4*z3)/(6144*ep) + (d4AA*xil^4*z3)/(8*ep*NA) - 
       (99*ca^4*z4)/(256*ep) + (801*ca^3*nf*tr*z4)/(64*ep) - 
       (33*ca^2*cf*nf*tr*z4)/(2*ep) - (9*ca^2*nf^2*tr^2*z4)/(2*ep) + 
       (6*ca*cf*nf^2*tr^2*z4)/ep - (221*ca^4*xil*z4)/(512*ep) + 
       (11*ca^3*nf*tr*xil*z4)/(16*ep) - (3*ca^2*cf*nf*tr*xil*z4)/(4*ep) - 
       (ca^4*xil^2*z4)/(8*ep) + (ca^3*nf*tr*xil^2*z4)/(64*ep) - 
       (9*ca^4*xil^3*z4)/(512*ep) - (47665*ca^4*z5)/(4096*ep) - 
       (10185*d4AA*z5)/(512*ep*NA) + (15*d4RA*nf*z5)/(ep*NA) + 
       (55*ca^3*nf*tr*z5)/(4*ep) + (15*ca^2*cf*nf*tr*z5)/ep - 
       (30*ca*cf^2*nf*tr*z5)/ep - (1535*ca^4*xil*z5)/(6144*ep) + 
       (485*d4AA*xil*z5)/(256*ep*NA) + (45*ca^4*xil^2*z5)/(512*ep) + 
       (105*d4AA*xil^2*z5)/(128*ep*NA) + (395*ca^4*xil^3*z5)/(6144*ep) + 
       (175*d4AA*xil^3*z5)/(256*ep*NA) + (35*ca^4*xil^4*z5)/(12288*ep) - 
       (35*d4AA*xil^4*z5)/(512*ep*NA)) + a^5*((3786391*ca^5)/(221184*ep^5) - 
       (104979307*ca^5)/(1658880*ep^4) + (1083603833*ca^5)/(9953280*ep^3) - 
       (1224469607*ca^5)/(9953280*ep^2) + (47894269*ca^5)/(552960*ep) + 
       (19279*ca*d4AA)/(7680*ep^2*NA) + (1429*ca*d4AA)/(2304*ep*NA) - 
       (128*ca*d4RA*nf)/(15*ep^2*NA) + (52*ca*d4RA*nf)/(3*ep*NA) - 
       (8*cf*d4RA*nf)/(15*ep*NA) + (176*ca*d4RR*nf^2)/(15*ep^2*NA) - 
       (428*ca*d4RR*nf^2)/(15*ep*NA) - (967709*ca^4*nf*tr)/(34560*ep^5) + 
       (19341667*ca^4*nf*tr)/(207360*ep^4) + (3037*ca^3*cf*nf*tr)/
        (160*ep^4) - (18062597*ca^4*nf*tr)/(124416*ep^3) - 
       (120967*ca^3*cf*nf*tr)/(1920*ep^3) + (307*ca^2*cf^2*nf*tr)/
        (160*ep^3) + (204498233*ca^4*nf*tr)/(1244160*ep^2) + 
       (1737809*ca^3*cf*nf*tr)/(25920*ep^2) + (29483*ca^2*cf^2*nf*tr)/
        (2880*ep^2) - (69*ca*cf^3*nf*tr)/(10*ep^2) - (60298109*ca^4*nf*tr)/
        (622080*ep) - (345017*ca^3*cf*nf*tr)/(4860*ep) - 
       (3119*ca^2*cf^2*nf*tr)/(540*ep) - (21*ca*cf^3*nf*tr)/(5*ep) - 
       (23*d4AA*nf*tr)/(40*ep^2*NA) + (191*d4AA*nf*tr)/(120*ep*NA) + 
       (24691*ca^3*nf^2*tr^2)/(1440*ep^5) - (202723*ca^3*nf^2*tr^2)/
        (4320*ep^4) - (78*ca^2*cf*nf^2*tr^2)/(5*ep^4) + 
       (2755423*ca^3*nf^2*tr^2)/(51840*ep^3) + (2831*ca^2*cf*nf^2*tr^2)/
        (60*ep^3) + (8*ca*cf^2*nf^2*tr^2)/(5*ep^3) - (566987*ca^3*nf^2*tr^2)/
        (12960*ep^2) - (39739*ca^2*cf*nf^2*tr^2)/(810*ep^2) - 
       (457*ca*cf^2*nf^2*tr^2)/(45*ep^2) - (41593*ca^3*nf^2*tr^2)/(9720*ep) + 
       (5476*ca^2*cf*nf^2*tr^2)/(243*ep) + (53927*ca*cf^2*nf^2*tr^2)/
        (1080*ep) - (629*ca^2*nf^3*tr^3)/(135*ep^5) + (1439*ca^2*nf^3*tr^3)/
        (162*ep^4) + (16*ca*cf*nf^3*tr^3)/(5*ep^4) - (16883*ca^2*nf^3*tr^3)/
        (4860*ep^3) - (116*ca*cf*nf^3*tr^3)/(15*ep^3) + 
       (4571*ca^2*nf^3*tr^3)/(1944*ep^2) + (62*ca*cf*nf^3*tr^3)/(405*ep^2) + 
       (23837*ca^2*nf^3*tr^3)/(4860*ep) + (2953*ca*cf*nf^3*tr^3)/(486*ep) + 
       (64*ca*nf^4*tr^4)/(135*ep^5) - (32*ca*nf^4*tr^4)/(81*ep^4) - 
       (112*ca*nf^4*tr^4)/(243*ep^3) - (664*ca*nf^4*tr^4)/(1215*ep^2) - 
       (52*ca*nf^4*tr^4)/(81*ep) + (8953*ca^5*xil)/(8192*ep^5) - 
       (57193*ca^5*xil)/(34560*ep^4) - (1443049*ca^5*xil)/(3317760*ep^3) + 
       (4259269*ca^5*xil)/(995328*ep^2) - (15445693*ca^5*xil)/(1990656*ep) + 
       (213*ca*d4AA*xil)/(2560*ep^2*NA) + (25421*ca*d4AA*xil)/(23040*ep*NA) + 
       (2*ca*d4RA*nf*xil)/(15*ep*NA) - (4981*ca^4*nf*tr*xil)/(3840*ep^5) + 
       (13721*ca^4*nf*tr*xil)/(7680*ep^4) + (509*ca^3*cf*nf*tr*xil)/
        (960*ep^4) + (1219*ca^4*nf*tr*xil)/(1536*ep^3) + 
       (419*ca^3*cf*nf*tr*xil)/(960*ep^3) + (3*ca^2*cf^2*nf*tr*xil)/
        (160*ep^3) - (100561*ca^4*nf*tr*xil)/(27648*ep^2) - 
       (24107*ca^3*cf*nf*tr*xil)/(3840*ep^2) + (267*ca^2*cf^2*nf*tr*xil)/
        (320*ep^2) + (1816591*ca^4*nf*tr*xil)/(155520*ep) + 
       (14011*ca^3*cf*nf*tr*xil)/(1728*ep) - (1349*ca^2*cf^2*nf*tr*xil)/
        (240*ep) - (3*d4AA*nf*tr*xil)/(40*ep^2*NA) + (67*d4AA*nf*tr*xil)/
        (240*ep*NA) + (49*ca^3*nf^2*tr^2*xil)/(96*ep^5) - 
       (149*ca^3*nf^2*tr^2*xil)/(288*ep^4) - (13*ca^2*cf*nf^2*tr^2*xil)/
        (60*ep^4) - (2203*ca^3*nf^2*tr^2*xil)/(3456*ep^3) - 
       (13*ca^2*cf*nf^2*tr^2*xil)/(120*ep^3) + (11509*ca^3*nf^2*tr^2*xil)/
        (25920*ep^2) + (71*ca^2*cf*nf^2*tr^2*xil)/(30*ep^2) - 
       (79501*ca^3*nf^2*tr^2*xil)/(38880*ep) - (8191*ca^2*cf*nf^2*tr^2*xil)/
        (2160*ep) - (ca^2*nf^3*tr^3*xil)/(15*ep^5) + (7*ca^2*nf^3*tr^3*xil)/
        (270*ep^4) + (217*ca^2*nf^3*tr^3*xil)/(1620*ep^3) + 
       (811*ca^2*nf^3*tr^3*xil)/(9720*ep^2) + (569*ca^2*nf^3*tr^3*xil)/
        (2430*ep) - (477*ca^5*xil^2)/(4096*ep^5) + (4721*ca^5*xil^2)/
        (6144*ep^4) - (1912369*ca^5*xil^2)/(1105920*ep^3) + 
       (3717929*ca^5*xil^2)/(1658880*ep^2) - (2373233*ca^5*xil^2)/
        (1658880*ep) + (67*ca*d4AA*xil^2)/(2560*ep^2*NA) + 
       (83*ca*d4AA*xil^2)/(1440*ep*NA) + (9*ca^4*nf*tr*xil^2)/(256*ep^5) - 
       (3413*ca^4*nf*tr*xil^2)/(7680*ep^4) - (3*ca^3*cf*nf*tr*xil^2)/
        (64*ep^4) + (34577*ca^4*nf*tr*xil^2)/(34560*ep^3) + 
       (499*ca^3*cf*nf*tr*xil^2)/(640*ep^3) - (212297*ca^4*nf*tr*xil^2)/
        (414720*ep^2) - (665*ca^3*cf*nf*tr*xil^2)/(256*ep^2) + 
       (9473*ca^4*nf*tr*xil^2)/(25920*ep) + (577*ca^3*cf*nf*tr*xil^2)/
        (480*ep) - (d4AA*nf*tr*xil^2)/(80*ep^2*NA) + (37*d4AA*nf*tr*xil^2)/
        (480*ep*NA) + (ca^3*nf^2*tr^2*xil^2)/(20*ep^4) - 
       (17*ca^3*nf^2*tr^2*xil^2)/(216*ep^3) - (3793*ca^3*nf^2*tr^2*xil^2)/
        (25920*ep^2) + (1063*ca^3*nf^2*tr^2*xil^2)/(6480*ep) - 
       (445*ca^5*xil^3)/(4096*ep^5) + (545*ca^5*xil^3)/(1536*ep^4) - 
       (192119*ca^5*xil^3)/(368640*ep^3) + (64991*ca^5*xil^3)/(184320*ep^2) - 
       (10147*ca^5*xil^3)/(184320*ep) + (3*ca*d4AA*xil^3)/(2560*ep^2*NA) + 
       (523*ca*d4AA*xil^3)/(7680*ep*NA) + (5*ca^4*nf*tr*xil^3)/(256*ep^5) - 
       (653*ca^4*nf*tr*xil^3)/(7680*ep^4) + (1087*ca^4*nf*tr*xil^3)/
        (5760*ep^3) - (6451*ca^4*nf*tr*xil^3)/(46080*ep^2) + 
       (49*ca^4*nf*tr*xil^3)/(384*ep) - (315*ca^5*xil^4)/(8192*ep^5) + 
       (2061*ca^5*xil^4)/(20480*ep^4) - (3733*ca^5*xil^4)/(30720*ep^3) + 
       (3791*ca^5*xil^4)/(40960*ep^2) - (3877*ca^5*xil^4)/(61440*ep) - 
       (63*ca^5*xil^5)/(8192*ep^5) + (39*ca^5*xil^5)/(2560*ep^4) - 
       (233*ca^5*xil^5)/(10240*ep^3) + (49*ca^5*xil^5)/(2560*ep^2) - 
       (1019*ca^5*xil^5)/(122880*ep) + (2357*ca^5*z3)/(5120*ep^3) - 
       (18228749*ca^5*z3)/(1105920*ep^2) + (224465897*ca^5*z3)/(3317760*ep) - 
       (49121*ca*d4AA*z3)/(640*ep^2*NA) + (813841*ca*d4AA*z3)/(3072*ep*NA) + 
       (547*ca*d4RA*nf*z3)/(5*ep^2*NA) - (2279*ca*d4RA*nf*z3)/(6*ep*NA) - 
       (44*cf*d4RA*nf*z3)/(5*ep*NA) - (128*ca*d4RR*nf^2*z3)/(5*ep^2*NA) + 
       (436*ca*d4RR*nf^2*z3)/(15*ep*NA) - (1941*ca^4*nf*tr*z3)/(128*ep^3) + 
       (2357*ca^3*cf*nf*tr*z3)/(120*ep^3) + (1516723*ca^4*nf*tr*z3)/
        (17280*ep^2) - (3607*ca^3*cf*nf*tr*z3)/(60*ep^2) - 
       (5551*ca^2*cf^2*nf*tr*z3)/(120*ep^2) - (46881313*ca^4*nf*tr*z3)/
        (207360*ep) + (19001*ca^3*cf*nf*tr*z3)/(160*ep) + 
       (27419*ca^2*cf^2*nf*tr*z3)/(180*ep) - (78*ca*cf^3*nf*tr*z3)/(5*ep) + 
       (203*d4AA*nf*tr*z3)/(10*ep^2*NA) - (52709*d4AA*nf*tr*z3)/(960*ep*NA) - 
       (64*d4RA*nf^2*tr*z3)/(5*ep^2*NA) + (416*d4RA*nf^2*tr*z3)/(15*ep*NA) + 
       (279*ca^3*nf^2*tr^2*z3)/(20*ep^3) - (277*ca^2*cf*nf^2*tr^2*z3)/
        (15*ep^3) - (4637*ca^3*nf^2*tr^2*z3)/(72*ep^2) + 
       (1349*ca^2*cf*nf^2*tr^2*z3)/(30*ep^2) + (616*ca*cf^2*nf^2*tr^2*z3)/
        (15*ep^2) + (187019*ca^3*nf^2*tr^2*z3)/(2160*ep) + 
       (976*ca^2*cf*nf^2*tr^2*z3)/(45*ep) - (7588*ca*cf^2*nf^2*tr^2*z3)/
        (45*ep) - (16*ca^2*nf^3*tr^3*z3)/(5*ep^3) + (64*ca*cf*nf^3*tr^3*z3)/
        (15*ep^3) + (818*ca^2*nf^3*tr^3*z3)/(135*ep^2) - 
       (32*ca*cf*nf^3*tr^3*z3)/(3*ep^2) + (764*ca^2*nf^3*tr^3*z3)/(81*ep) + 
       (232*ca*cf*nf^3*tr^3*z3)/(45*ep) + (128*ca*nf^4*tr^4*z3)/(135*ep^2) - 
       (64*ca*nf^4*tr^4*z3)/(81*ep) + (5041*ca^5*xil*z3)/(15360*ep^3) - 
       (120101*ca^5*xil*z3)/(122880*ep^2) + (791093*ca^5*xil*z3)/
        (221184*ep) + (7133*ca*d4AA*xil*z3)/(2560*ep^2*NA) + 
       (2387*ca*d4AA*xil*z3)/(192*ep*NA) - (9*ca*d4RA*nf*xil*z3)/
        (5*ep^2*NA) + (167*ca*d4RA*nf*xil*z3)/(10*ep*NA) + 
       (541*ca^4*nf*tr*xil*z3)/(1920*ep^3) - (31*ca^3*cf*nf*tr*xil*z3)/
        (40*ep^3) - (21*ca^4*nf*tr*xil*z3)/(5*ep^2) + 
       (87*ca^3*cf*nf*tr*xil*z3)/(20*ep^2) + (111*ca^2*cf^2*nf*tr*xil*z3)/
        (40*ep^2) + (49187*ca^4*nf*tr*xil*z3)/(11520*ep) + 
       (71*ca^3*cf*nf*tr*xil*z3)/(15*ep) - (503*ca^2*cf^2*nf*tr*xil*z3)/
        (40*ep) + (d4AA*nf*tr*xil*z3)/(32*ep^2*NA) - (6583*d4AA*nf*tr*xil*z3)/
        (960*ep*NA) - (ca^3*nf^2*tr^2*xil*z3)/(12*ep^3) + 
       (ca^2*cf*nf^2*tr^2*xil*z3)/(5*ep^3) + (47*ca^3*nf^2*tr^2*xil*z3)/
        (24*ep^2) - (19*ca^2*cf*nf^2*tr^2*xil*z3)/(10*ep^2) - 
       (5057*ca^3*nf^2*tr^2*xil*z3)/(720*ep) + (97*ca^2*cf*nf^2*tr^2*xil*z3)/
        (30*ep) - (2*ca^2*nf^3*tr^3*xil*z3)/(15*ep^2) + 
       (32*ca^2*nf^3*tr^3*xil*z3)/(135*ep) + (407*ca^5*xil^2*z3)/
        (9216*ep^3) + (8971*ca^5*xil^2*z3)/(30720*ep^2) - 
       (447029*ca^5*xil^2*z3)/(552960*ep) + (4031*ca*d4AA*xil^2*z3)/
        (2560*ep^2*NA) - (71329*ca*d4AA*xil^2*z3)/(7680*ep*NA) + 
       (3019*ca^4*nf*tr*xil^2*z3)/(5760*ep^3) - (3*ca^3*cf*nf*tr*xil^2*z3)/
        (4*ep^3) - (163*ca^4*nf*tr*xil^2*z3)/(128*ep^2) + 
       (8*ca^3*cf*nf*tr*xil^2*z3)/(5*ep^2) + (98551*ca^4*nf*tr*xil^2*z3)/
        (69120*ep) - (63*ca^3*cf*nf*tr*xil^2*z3)/(160*ep) - 
       (3*d4AA*nf*tr*xil^2*z3)/(40*ep^2*NA) + (513*d4AA*nf*tr*xil^2*z3)/
        (320*ep*NA) + (ca^3*nf^2*tr^2*xil^2*z3)/(180*ep^3) + 
       (17*ca^3*nf^2*tr^2*xil^2*z3)/(60*ep^2) - (307*ca^3*nf^2*tr^2*xil^2*z3)/
        (1080*ep) - (25*ca^5*xil^3*z3)/(3072*ep^3) + (835*ca^5*xil^3*z3)/
        (9216*ep^2) - (120107*ca^5*xil^3*z3)/(276480*ep) + 
       (4129*ca*d4AA*xil^3*z3)/(7680*ep^2*NA) + (10429*ca*d4AA*xil^3*z3)/
        (23040*ep*NA) - (7*ca^4*nf*tr*xil^3*z3)/(1920*ep^3) - 
       (77*ca^4*nf*tr*xil^3*z3)/(1440*ep^2) + (7019*ca^4*nf*tr*xil^3*z3)/
        (34560*ep) - (47*d4AA*nf*tr*xil^3*z3)/(480*ep^2*NA) + 
       (1223*d4AA*nf*tr*xil^3*z3)/(2880*ep*NA) - (ca^5*xil^4*z3)/(256*ep^3) + 
       (1219*ca^5*xil^4*z3)/(40960*ep^2) - (3037*ca^5*xil^4*z3)/(122880*ep) + 
       (381*ca*d4AA*xil^4*z3)/(2560*ep^2*NA) - (745*ca*d4AA*xil^4*z3)/
        (1024*ep*NA) + (79*ca^5*xil^5*z3)/(40960*ep^2) - 
       (149*ca^5*xil^5*z3)/(24576*ep) - (3*ca*d4AA*xil^5*z3)/(40*ep^2*NA) + 
       (449*ca*d4AA*xil^5*z3)/(2560*ep*NA) + (567483*ca^5*z3^2)/(40960*ep) - 
       (16887*ca*d4AA*z3^2)/(5120*ep*NA) + (893*ca*d4RA*nf*z3^2)/(10*ep*NA) - 
       (144*cf*d4RA*nf*z3^2)/(5*ep*NA) + (128*ca*d4RR*nf^2*z3^2)/(5*ep*NA) - 
       (887*ca^4*nf*tr*z3^2)/(3840*ep) - (829*ca^3*cf*nf*tr*z3^2)/(10*ep) + 
       (88*ca^2*cf^2*nf*tr*z3^2)/ep - (2017*d4AA*nf*tr*z3^2)/(160*ep*NA) + 
       (48*d4RA*nf^2*tr*z3^2)/(5*ep*NA) + (664*ca^3*nf^2*tr^2*z3^2)/(15*ep) - 
       (464*ca^2*cf*nf^2*tr^2*z3^2)/(5*ep) + (224*ca*cf^2*nf^2*tr^2*z3^2)/
        (5*ep) + (36043*ca^5*xil*z3^2)/(61440*ep) - (2797*ca*d4AA*xil*z3^2)/
        (640*ep*NA) - (3031*ca^4*nf*tr*xil*z3^2)/(1536*ep) + 
       (3*ca^3*cf*nf*tr*xil*z3^2)/(10*ep) + (3*ca^2*cf^2*nf*tr*xil*z3^2)/ep + 
       (869*d4AA*nf*tr*xil*z3^2)/(320*ep*NA) + (2611*ca^5*xil^2*z3^2)/
        (20480*ep) + (5461*ca*d4AA*xil^2*z3^2)/(2560*ep*NA) - 
       (397*ca^4*nf*tr*xil^2*z3^2)/(1920*ep) + (3*ca^3*cf*nf*tr*xil^2*z3^2)/
        (10*ep) - (6*d4AA*nf*tr*xil^2*z3^2)/(5*ep*NA) - 
       (217*ca^5*xil^3*z3^2)/(92160*ep) - (133*ca*d4AA*xil^3*z3^2)/
        (192*ep*NA) - (193*ca^4*nf*tr*xil^3*z3^2)/(23040*ep) + 
       (7*d4AA*nf*tr*xil^3*z3^2)/(960*ep*NA) - (2171*ca^5*xil^4*z3^2)/
        (122880*ep) - (91*ca*d4AA*xil^4*z3^2)/(5120*ep*NA) - 
       (3*ca^5*xil^5*z3^2)/(20480*ep) + (3*ca*d4AA*xil^5*z3^2)/(160*ep*NA) + 
       (4323*ca^5*z4)/(5120*ep^2) - (1604909*ca^5*z4)/(46080*ep) - 
       (5643*ca*d4AA*z4)/(80*ep*NA) + (108*ca*d4RA*nf*z4)/(5*ep*NA) + 
       (48*ca*d4RR*nf^2*z4)/(5*ep*NA) - (7101*ca^4*nf*tr*z4)/(256*ep^2) + 
       (1441*ca^3*cf*nf*tr*z4)/(40*ep^2) + (2123143*ca^4*nf*tr*z4)/
        (11520*ep) - (11309*ca^3*cf*nf*tr*z4)/(80*ep) - 
       (396*ca^2*cf^2*nf*tr*z4)/(5*ep) + (609*d4AA*nf*tr*z4)/(20*ep*NA) - 
       (96*d4RA*nf^2*tr*z4)/(5*ep*NA) + (927*ca^3*nf^2*tr^2*z4)/(40*ep^2) - 
       (307*ca^2*cf*nf^2*tr^2*z4)/(10*ep^2) - (1199*ca^3*nf^2*tr^2*z4)/
        (12*ep) + (476*ca^2*cf*nf^2*tr^2*z4)/(5*ep) + 
       (198*ca*cf^2*nf^2*tr^2*z4)/(5*ep) - (24*ca^2*nf^3*tr^3*z4)/(5*ep^2) + 
       (32*ca*cf*nf^3*tr^3*z4)/(5*ep^2) + (364*ca^2*nf^3*tr^3*z4)/(45*ep) - 
       (16*ca*cf*nf^3*tr^3*z4)/ep + (64*ca*nf^4*tr^4*z4)/(45*ep) + 
       (7141*ca^5*xil*z4)/(10240*ep^2) - (679099*ca^5*xil*z4)/(122880*ep) - 
       (7683*ca*d4AA*xil*z4)/(2560*ep*NA) + (9*ca*d4RA*nf*xil*z4)/(5*ep*NA) + 
       (421*ca^4*nf*tr*xil*z4)/(1280*ep^2) - (93*ca^3*cf*nf*tr*xil*z4)/
        (80*ep^2) + (6501*ca^4*nf*tr*xil*z4)/(1280*ep) - 
       (39*ca^3*cf*nf*tr*xil*z4)/(40*ep) - (111*ca^2*cf^2*nf*tr*xil*z4)/
        (40*ep) + (3*d4AA*nf*tr*xil*z4)/(64*ep*NA) - (ca^3*nf^2*tr^2*xil*z4)/
        (8*ep^2) + (3*ca^2*cf*nf^2*tr^2*xil*z4)/(10*ep^2) + 
       (ca^3*nf^2*tr^2*xil*z4)/(2*ep) + (9*ca^2*cf*nf^2*tr^2*xil*z4)/
        (10*ep) - (8*ca^2*nf^3*tr^3*xil*z4)/(15*ep) + 
       (965*ca^5*xil^2*z4)/(6144*ep^2) - (1409*ca^5*xil^2*z4)/(1280*ep) - 
       (123*ca*d4AA*xil^2*z4)/(1280*ep*NA) - (1931*ca^4*nf*tr*xil^2*z4)/
        (3840*ep^2) + (9*ca^3*cf*nf*tr*xil^2*z4)/(16*ep^2) + 
       (13*ca^4*nf*tr*xil^2*z4)/(32*ep) - (33*ca^3*cf*nf*tr*xil^2*z4)/
        (80*ep) - (9*d4AA*nf*tr*xil^2*z4)/(80*ep*NA) + 
       (ca^3*nf^2*tr^2*xil^2*z4)/(120*ep^2) + (ca^3*nf^2*tr^2*xil^2*z4)/
        (20*ep) + (83*ca^5*xil^3*z4)/(2048*ep^2) - (287*ca^5*xil^3*z4)/
        (6144*ep) + (2267*ca*d4AA*xil^3*z4)/(2560*ep*NA) - 
       (7*ca^4*nf*tr*xil^3*z4)/(1280*ep^2) - (49*ca^4*nf*tr*xil^3*z4)/
        (1920*ep) - (47*d4AA*nf*tr*xil^3*z4)/(320*ep*NA) + 
       (15*ca^5*xil^4*z4)/(2048*ep^2) + (179*ca^5*xil^4*z4)/(10240*ep) - 
       (39*ca*d4AA*xil^4*z4)/(640*ep*NA) + (201*ca^5*xil^5*z4)/(40960*ep) - 
       (99*ca*d4AA*xil^5*z4)/(1280*ep*NA) + (1248823*ca^5*z5)/(49152*ep^2) - 
       (128829827*ca^5*z5)/(368640*ep) + (88949*ca*d4AA*z5)/(2048*ep^2*NA) - 
       (704075*ca*d4AA*z5)/(1536*ep*NA) - (131*ca*d4RA*nf*z5)/(4*ep^2*NA) + 
       (2309*ca*d4RA*nf*z5)/(6*ep*NA) + (94*cf*d4RA*nf*z5)/(ep*NA) - 
       (48*ca*d4RR*nf^2*z5)/(ep*NA) - (10863*ca^4*nf*tr*z5)/(256*ep^2) - 
       (131*ca^3*cf*nf*tr*z5)/(4*ep^2) + (131*ca^2*cf^2*nf*tr*z5)/(2*ep^2) + 
       (1734989*ca^4*nf*tr*z5)/(4608*ep) + (1056*ca^3*cf*nf*tr*z5)/(5*ep) - 
       (413*ca^2*cf^2*nf*tr*z5)/(3*ep) - (294*ca*cf^3*nf*tr*z5)/ep - 
       (679*d4AA*nf*tr*z5)/(32*ep^2*NA) - (2323*d4AA*nf*tr*z5)/(64*ep*NA) + 
       (16*d4RA*nf^2*tr*z5)/(ep^2*NA) - (200*d4RA*nf^2*tr*z5)/(3*ep*NA) + 
       (44*ca^3*nf^2*tr^2*z5)/(3*ep^2) + (16*ca^2*cf*nf^2*tr^2*z5)/ep^2 - 
       (32*ca*cf^2*nf^2*tr^2*z5)/ep^2 - (157*ca^3*nf^2*tr^2*z5)/(120*ep) - 
       (568*ca^2*cf*nf^2*tr^2*z5)/(5*ep) + (400*ca*cf^2*nf^2*tr^2*z5)/
        (3*ep) - (928*ca^2*nf^3*tr^3*z5)/(45*ep) + (128*ca*cf*nf^3*tr^3*z5)/
        (15*ep) - (64307*ca^5*xil*z5)/(49152*ep^2) + (475297*ca^5*xil*z5)/
        (245760*ep) - (12901*ca*d4AA*xil*z5)/(2048*ep^2*NA) + 
       (68057*ca*d4AA*xil*z5)/(2048*ep*NA) + (9*ca*d4RA*nf*xil*z5)/
        (4*ep^2*NA) - (51*ca*d4RA*nf*xil*z5)/(4*ep*NA) + 
       (2861*ca^4*nf*tr*xil*z5)/(1536*ep^2) + (9*ca^3*cf*nf*tr*xil*z5)/
        (4*ep^2) - (9*ca^2*cf^2*nf*tr*xil*z5)/(2*ep^2) - 
       (537167*ca^4*nf*tr*xil*z5)/(46080*ep) - (19*ca^3*cf*nf*tr*xil*z5)/
        (5*ep) + (21*ca^2*cf^2*nf*tr*xil*z5)/(2*ep) + (97*d4AA*nf*tr*xil*z5)/
        (64*ep^2*NA) - (3299*d4AA*nf*tr*xil*z5)/(384*ep*NA) + 
       (127*ca^3*nf^2*tr^2*xil*z5)/(24*ep) - (8*ca^2*cf*nf^2*tr^2*xil*z5)/
        (5*ep) - (17071*ca^5*xil^2*z5)/(24576*ep^2) + (55621*ca^5*xil^2*z5)/
        (18432*ep) - (2545*ca*d4AA*xil^2*z5)/(1024*ep^2*NA) + 
       (14723*ca*d4AA*xil^2*z5)/(1536*ep*NA) + (3*ca^4*nf*tr*xil^2*z5)/
        (64*ep^2) - (2669*ca^4*nf*tr*xil^2*z5)/(1920*ep) + 
       (7*d4AA*nf*tr*xil^2*z5)/(16*ep^2*NA) - (49*d4AA*nf*tr*xil^2*z5)/
        (16*ep*NA) + (7*ca^3*nf^2*tr^2*xil^2*z5)/(180*ep) - 
       (9119*ca^5*xil^3*z5)/(73728*ep^2) + (145399*ca^5*xil^3*z5)/
        (221184*ep) - (2269*ca*d4AA*xil^3*z5)/(3072*ep^2*NA) + 
       (65711*ca*d4AA*xil^3*z5)/(9216*ep*NA) + (79*ca^4*nf*tr*xil^3*z5)/
        (4608*ep^2) - (20993*ca^4*nf*tr*xil^3*z5)/(138240*ep) + 
       (35*d4AA*nf*tr*xil^3*z5)/(192*ep^2*NA) - (1049*d4AA*nf*tr*xil^3*z5)/
        (1152*ep*NA) - (499*ca^5*xil^4*z5)/(16384*ep^2) + 
       (19247*ca^5*xil^4*z5)/(73728*ep) - (531*ca*d4AA*xil^4*z5)/
        (2048*ep^2*NA) + (1045*ca*d4AA*xil^4*z5)/(768*ep*NA) + 
       (31*ca^5*xil^5*z5)/(16384*ep^2) - (49*ca^5*xil^5*z5)/(16384*ep) + 
       (99*ca*d4AA*xil^5*z5)/(2048*ep^2*NA) - (351*ca*d4AA*xil^5*z5)/
        (2048*ep*NA) + (524315*ca^5*z6)/(6144*ep) + (37345*ca*d4AA*z6)/
        (256*ep*NA) - (110*ca*d4RA*nf*z6)/(ep*NA) - (67515*ca^4*nf*tr*z6)/
        (512*ep) - (110*ca^3*cf*nf*tr*z6)/ep + (220*ca^2*cf^2*nf*tr*z6)/ep - 
       (3395*d4AA*nf*tr*z6)/(64*ep*NA) + (40*d4RA*nf^2*tr*z6)/(ep*NA) + 
       (110*ca^3*nf^2*tr^2*z6)/(3*ep) + (40*ca^2*cf*nf^2*tr^2*z6)/ep - 
       (80*ca*cf^2*nf^2*tr^2*z6)/ep + (219745*ca^5*xil*z6)/(49152*ep) - 
       (14065*ca*d4AA*xil*z6)/(2048*ep*NA) - (15*ca*d4RA*nf*xil*z6)/
        (4*ep*NA) - (12095*ca^4*nf*tr*xil*z6)/(3072*ep) - 
       (15*ca^3*cf*nf*tr*xil*z6)/(4*ep) + (15*ca^2*cf^2*nf*tr*xil*z6)/
        (2*ep) + (485*d4AA*nf*tr*xil*z6)/(128*ep*NA) + 
       (305*ca^5*xil^2*z6)/(12288*ep) - (2175*ca*d4AA*xil^2*z6)/(512*ep*NA) + 
       (15*ca^4*nf*tr*xil^2*z6)/(128*ep) + (35*d4AA*nf*tr*xil^2*z6)/
        (32*ep*NA) - (21335*ca^5*xil^3*z6)/(73728*ep) - 
       (10285*ca*d4AA*xil^3*z6)/(3072*ep*NA) + (395*ca^4*nf*tr*xil^3*z6)/
        (9216*ep) + (175*d4AA*nf*tr*xil^3*z6)/(384*ep*NA) - 
       (745*ca^5*xil^4*z6)/(12288*ep) - (185*ca*d4AA*xil^4*z6)/(512*ep*NA) - 
       (85*ca^5*xil^5*z6)/(16384*ep) + (135*ca*d4AA*xil^5*z6)/(2048*ep*NA) + 
       (194793683*ca^5*z7)/(983040*ep) + (6235831*ca*d4AA*z7)/(40960*ep*NA) - 
       (392*ca*d4RA*nf*z7)/(5*ep*NA) - (238*cf*d4RA*nf*z7)/(5*ep*NA) - 
       (224581*ca^4*nf*tr*z7)/(960*ep) + (16681*ca^3*cf*nf*tr*z7)/(120*ep) - 
       (336*ca^2*cf^2*nf*tr*z7)/ep + (336*ca*cf^3*nf*tr*z7)/ep + 
       (1057*d4AA*nf*tr*z7)/(8*ep*NA) - (932911*ca^5*xil*z7)/(2949120*ep) - 
       (2790263*ca*d4AA*xil*z7)/(122880*ep*NA) - (441*ca*d4RA*nf*xil*z7)/
        (80*ep*NA) + (931*ca^4*nf*tr*xil*z7)/(320*ep) + 
       (147*d4AA*nf*tr*xil*z7)/(80*ep*NA) - (87661*ca^5*xil^2*z7)/
        (1474560*ep) + (619507*ca*d4AA*xil^2*z7)/(61440*ep*NA) + 
       (49987*ca^5*xil^3*z7)/(294912*ep) - (153293*ca*d4AA*xil^3*z7)/
        (61440*ep*NA) - (47831*ca^5*xil^4*z7)/(327680*ep) + 
       (22071*ca*d4AA*xil^4*z7)/(40960*ep*NA) + (623*ca^5*xil^5*z7)/
        (196608*ep) + (2891*ca*d4AA*xil^5*z7)/(40960*ep*NA));
 
Z2 = 1 - (a*cf*xil)/ep + a^2*((-25*ca*cf)/(8*ep) + (3*cf^2)/(4*ep) + 
       (cf*nf*tr)/ep + (3*ca*cf*xil)/(4*ep^2) - (ca*cf*xil)/ep + 
       (ca*cf*xil^2)/(4*ep^2) + (cf^2*xil^2)/(2*ep^2) - 
       (ca*cf*xil^2)/(8*ep)) + a^3*((275*ca^2*cf)/(36*ep^2) - 
       (11*ca*cf^2)/(6*ep^2) - (9155*ca^2*cf)/(432*ep) + 
       (143*ca*cf^2)/(12*ep) - cf^3/(2*ep) - (47*ca*cf*nf*tr)/(9*ep^2) + 
       (2*cf^2*nf*tr)/(3*ep^2) + (287*ca*cf*nf*tr)/(27*ep) - 
       (cf^2*nf*tr)/ep + (8*cf*nf^2*tr^2)/(9*ep^2) - (20*cf*nf^2*tr^2)/
        (27*ep) - (31*ca^2*cf*xil)/(24*ep^3) + (73*ca^2*cf*xil)/(24*ep^2) + 
       (25*ca*cf^2*xil)/(8*ep^2) - (3*cf^3*xil)/(4*ep^2) - 
       (263*ca^2*cf*xil)/(96*ep) + (ca*cf*nf*tr*xil)/(3*ep^3) - 
       (ca*cf*nf*tr*xil)/ep^2 - (cf^2*nf*tr*xil)/ep^2 + 
       (17*ca*cf*nf*tr*xil)/(12*ep) - (3*ca^2*cf*xil^2)/(8*ep^3) - 
       (3*ca*cf^2*xil^2)/(4*ep^3) + (3*ca^2*cf*xil^2)/(4*ep^2) + 
       (ca*cf^2*xil^2)/ep^2 - (13*ca^2*cf*xil^2)/(32*ep) - 
       (ca^2*cf*xil^3)/(12*ep^3) - (ca*cf^2*xil^3)/(4*ep^3) - 
       (cf^3*xil^3)/(6*ep^3) + (ca^2*cf*xil^3)/(8*ep^2) + 
       (ca*cf^2*xil^3)/(8*ep^2) - (5*ca^2*cf*xil^3)/(48*ep) + 
       (23*ca^2*cf*z3)/(8*ep) - (4*ca*cf^2*z3)/ep - (ca^2*cf*xil*z3)/(4*ep) - 
       (ca^2*cf*xil^2*z3)/(8*ep)) + a^4*((-3025*ca^3*cf)/(144*ep^3) + 
       (121*ca^2*cf^2)/(24*ep^3) + (131305*ca^3*cf)/(1728*ep^2) - 
       (12341*ca^2*cf^2)/(384*ep^2) - (31*ca*cf^3)/(32*ep^2) + 
       (9*cf^4)/(32*ep^2) - (95261*ca^3*cf)/(648*ep) + 
       (23885*ca^2*cf^2)/(144*ep) - (5131*ca*cf^3)/(48*ep) + 
       (1027*cf^4)/(32*ep) + (67*d4RA)/(4*ep*NR) - (32*d4RR*nf)/(ep*NR) + 
       (22*ca^2*cf*nf*tr)/ep^3 - (11*ca*cf^2*nf*tr)/(3*ep^3) - 
       (9577*ca^2*cf*nf*tr)/(144*ep^2) + (187*ca*cf^2*nf*tr)/(24*ep^2) + 
       (7*cf^3*nf*tr)/(4*ep^2) + (18371*ca^2*cf*nf*tr)/(216*ep) + 
       (53*ca*cf^2*nf*tr)/(72*ep) - (19*cf^3*nf*tr)/(3*ep) - 
       (23*ca*cf*nf^2*tr^2)/(3*ep^3) + (2*cf^2*nf^2*tr^2)/(3*ep^3) + 
       (16*ca*cf*nf^2*tr^2)/ep^2 + (3*cf^2*nf^2*tr^2)/(2*ep^2) - 
       (293*ca*cf*nf^2*tr^2)/(36*ep) - (76*cf^2*nf^2*tr^2)/(9*ep) + 
       (8*cf*nf^3*tr^3)/(9*ep^3) - (20*cf*nf^3*tr^3)/(27*ep^2) - 
       (70*cf*nf^3*tr^3)/(81*ep) + (1643*ca^3*cf*xil)/(576*ep^4) - 
       (11041*ca^3*cf*xil)/(1152*ep^3) - (2875*ca^2*cf^2*xil)/(288*ep^3) + 
       (115*ca*cf^3*xil)/(48*ep^3) + (99875*ca^3*cf*xil)/(6912*ep^2) + 
       (10505*ca^2*cf^2*xil)/(432*ep^2) - (38*ca*cf^3*xil)/(3*ep^2) + 
       (cf^4*xil)/(2*ep^2) - (1596947*ca^3*cf*xil)/(124416*ep) - 
       (3*ca^2*cf^2*xil)/(4*ep) - (d4RA*xil)/(4*ep*NR) - 
       (115*ca^2*cf*nf*tr*xil)/(72*ep^4) + (835*ca^2*cf*nf*tr*xil)/
        (144*ep^3) + (121*ca*cf^2*nf*tr*xil)/(18*ep^3) - 
       (2*cf^3*nf*tr*xil)/(3*ep^3) - (6469*ca^2*cf*nf*tr*xil)/(864*ep^2) - 
       (3943*ca*cf^2*nf*tr*xil)/(216*ep^2) + (cf^3*nf*tr*xil)/ep^2 + 
       (37093*ca^2*cf*nf*tr*xil)/(15552*ep) + (767*ca*cf^2*nf*tr*xil)/
        (48*ep) + (2*ca*cf*nf^2*tr^2*xil)/(9*ep^4) - (2*ca*cf*nf^2*tr^2*xil)/
        (3*ep^3) - (8*cf^2*nf^2*tr^2*xil)/(9*ep^3) + (8*ca*cf*nf^2*tr^2*xil)/
        (27*ep^2) + (20*cf^2*nf^2*tr^2*xil)/(27*ep^2) + 
       (269*ca*cf*nf^2*tr^2*xil)/(243*ep) + (151*ca^3*cf*xil^2)/(192*ep^4) + 
       (151*ca^2*cf^2*xil^2)/(96*ep^4) - (305*ca^3*cf*xil^2)/(128*ep^3) - 
       (439*ca^2*cf^2*xil^2)/(96*ep^3) - (11*ca*cf^3*xil^2)/(8*ep^3) + 
       (3*cf^4*xil^2)/(8*ep^3) + (2239*ca^3*cf*xil^2)/(768*ep^2) + 
       (697*ca^2*cf^2*xil^2)/(192*ep^2) - (3*ca*cf^3*xil^2)/(32*ep^2) - 
       (6467*ca^3*cf*xil^2)/(4608*ep) - (ca^2*cf*nf*tr*xil^2)/(6*ep^4) - 
       (ca*cf^2*nf*tr*xil^2)/(3*ep^4) + (7*ca^2*cf*nf*tr*xil^2)/(12*ep^3) + 
       (5*ca*cf^2*nf*tr*xil^2)/(4*ep^3) + (cf^3*nf*tr*xil^2)/(2*ep^3) - 
       (11*ca^2*cf*nf*tr*xil^2)/(12*ep^2) - (37*ca*cf^2*nf*tr*xil^2)/
        (24*ep^2) + (109*ca^2*cf*nf*tr*xil^2)/(288*ep) + 
       (3*ca^3*cf*xil^3)/(16*ep^4) + (9*ca^2*cf^2*xil^3)/(16*ep^4) + 
       (3*ca*cf^3*xil^3)/(8*ep^4) - (35*ca^3*cf*xil^3)/(64*ep^3) - 
       (35*ca^2*cf^2*xil^3)/(32*ep^3) - (ca*cf^3*xil^3)/(2*ep^3) + 
       (5*ca^3*cf*xil^3)/(8*ep^2) + (17*ca^2*cf^2*xil^3)/(32*ep^2) - 
       (149*ca^3*cf*xil^3)/(384*ep) + (ca^3*cf*xil^4)/(32*ep^4) + 
       (11*ca^2*cf^2*xil^4)/(96*ep^4) + (ca*cf^3*xil^4)/(8*ep^4) + 
       (cf^4*xil^4)/(24*ep^4) - (5*ca^3*cf*xil^4)/(64*ep^3) - 
       (5*ca^2*cf^2*xil^4)/(32*ep^3) - (ca*cf^3*xil^4)/(16*ep^3) + 
       (7*ca^3*cf*xil^4)/(64*ep^2) + (43*ca^2*cf^2*xil^4)/(384*ep^2) - 
       (19*ca^3*cf*xil^4)/(256*ep) - (253*ca^3*cf*z3)/(32*ep^2) + 
       (11*ca^2*cf^2*z3)/ep^2 + (6209*ca^3*cf*z3)/(256*ep) + 
       (421*ca^2*cf^2*z3)/(8*ep) - (212*ca*cf^3*z3)/ep + (100*cf^4*z3)/ep - 
       (1113*d4RA*z3)/(32*ep*NR) + (23*ca^2*cf*nf*tr*z3)/(8*ep^2) - 
       (4*ca*cf^2*nf*tr*z3)/ep^2 + (3*ca^2*cf*nf*tr*z3)/(8*ep) + 
       (16*cf^3*nf*tr*z3)/ep - (8*ca*cf*nf^2*tr^2*z3)/ep + 
       (8*cf^2*nf^2*tr^2*z3)/ep + (133*ca^3*cf*xil*z3)/(192*ep^2) - 
       (23*ca^2*cf^2*xil*z3)/(8*ep^2) + (4*ca*cf^3*xil*z3)/ep^2 - 
       (909*ca^3*cf*xil*z3)/(128*ep) + (7*ca^2*cf^2*xil*z3)/(8*ep) - 
       (101*d4RA*xil*z3)/(8*ep*NR) - (14*ca^2*cf*nf*tr*xil*z3)/(3*ep^2) + 
       (6*ca*cf^2*nf*tr*xil*z3)/ep^2 + (37*ca^2*cf*nf*tr*xil*z3)/(4*ep) - 
       (11*ca*cf^2*nf*tr*xil*z3)/ep - (4*ca*cf*nf^2*tr^2*xil*z3)/(3*ep) + 
       (41*ca^3*cf*xil^2*z3)/(96*ep^2) + (ca^2*cf^2*xil^2*z3)/(4*ep^2) - 
       (189*ca^3*cf*xil^2*z3)/(128*ep) - (11*d4RA*xil^2*z3)/(16*ep*NR) - 
       (ca^2*cf*nf*tr*xil^2*z3)/(24*ep^2) + (7*ca^2*cf*nf*tr*xil^2*z3)/
        (24*ep) + (5*ca^3*cf*xil^3*z3)/(64*ep^2) + (ca^2*cf^2*xil^3*z3)/
        (8*ep^2) - (21*ca^3*cf*xil^3*z3)/(128*ep) + (3*d4RA*xil^3*z3)/
        (8*ep*NR) - (ca^3*cf*xil^4*z3)/(768*ep) + (7*d4RA*xil^4*z3)/
        (32*ep*NR) - (759*ca^3*cf*z4)/(64*ep) + (33*ca^2*cf^2*z4)/(2*ep) + 
       (69*ca^2*cf*nf*tr*z4)/(16*ep) - (6*ca*cf^2*nf*tr*z4)/ep + 
       (97*ca^3*cf*xil*z4)/(128*ep) + (2*ca^2*cf*nf*tr*xil*z4)/ep - 
       (3*ca*cf^2*nf*tr*xil*z4)/ep + (17*ca^3*cf*xil^2*z4)/(64*ep) - 
       (ca^2*cf*nf*tr*xil^2*z4)/(16*ep) + (3*ca^3*cf*xil^3*z4)/(128*ep) + 
       (4145*ca^3*cf*z5)/(128*ep) - (785*ca^2*cf^2*z5)/(4*ep) + 
       (360*ca*cf^3*z5)/ep - (160*cf^4*z5)/ep + (855*d4RA*z5)/(32*ep*NR) + 
       (20*ca^2*cf*nf*tr*z5)/ep - (40*ca*cf^2*nf*tr*z5)/ep + 
       (575*ca^3*cf*xil*z5)/(96*ep) - (5*ca^2*cf^2*xil*z5)/(4*ep) + 
       (55*d4RA*xil*z5)/(4*ep*NR) + (95*ca^3*cf*xil^2*z5)/(192*ep) + 
       (35*d4RA*xil^2*z5)/(16*ep*NR) - (5*ca^3*cf*xil^4*z5)/(384*ep) - 
       (5*d4RA*xil^4*z5)/(32*ep*NR)) + a^5*((6655*ca^4*cf)/(108*ep^4) - 
       (1331*ca^3*cf^2)/(90*ep^4) - (356191*ca^4*cf)/(1296*ep^3) + 
       (46651*ca^3*cf^2)/(480*ep^3) + (297*ca^2*cf^3)/(40*ep^3) - 
       (11*ca*cf^4)/(8*ep^3) + (779378*ca^4*cf)/(1215*ep^2) - 
       (8937673*ca^3*cf^2)/(17280*ep^2) + (759823*ca^2*cf^3)/(2880*ep^2) - 
       (10037*ca*cf^4)/(120*ep^2) - (3*cf^5)/(8*ep^2) - 
       (368712343*ca^4*cf)/(311040*ep) + (42214139*ca^3*cf^2)/(19440*ep) - 
       (165443*ca^2*cf^3)/(72*ep) + (835739*ca*cf^4)/(720*ep) - 
       (4977*cf^5)/(40*ep) + (397*cf*d4AA)/(24*ep*NA) - 
       (737*ca*d4RA)/(15*ep^2*NR) + (173959*ca*d4RA)/(720*ep*NR) - 
       (113*cf*d4RA)/(30*ep*NR) + (1408*ca*d4RR*nf)/(15*ep^2*NR) - 
       (33464*ca*d4RR*nf)/(45*ep*NR) + (5984*cf*d4RR*nf)/(15*ep*NR) - 
       (11737*ca^3*cf*nf*tr)/(135*ep^4) + (242*ca^2*cf^2*nf*tr)/(15*ep^4) + 
       (277187*ca^3*cf*nf*tr)/(810*ep^3) - (14791*ca^2*cf^2*nf*tr)/
        (360*ep^3) - (137*ca*cf^3*nf*tr)/(10*ep^3) + (cf^4*nf*tr)/(2*ep^3) - 
       (789766*ca^3*cf*nf*tr)/(1215*ep^2) + (8897*ca^2*cf^2*nf*tr)/
        (80*ep^2) - (13139*ca*cf^3*nf*tr)/(360*ep^2) + 
       (1871*cf^4*nf*tr)/(60*ep^2) + (31919039*ca^3*cf*nf*tr)/(38880*ep) - 
       (717409*ca^2*cf^2*nf*tr)/(2160*ep) + (167263*ca*cf^3*nf*tr)/(540*ep) - 
       (29209*cf^4*nf*tr)/(180*ep) + (268*d4RA*nf*tr)/(15*ep^2*NR) - 
       (1240*d4RA*nf*tr)/(9*ep*NR) - (512*d4RR*nf^2*tr)/(15*ep^2*NR) + 
       (1472*d4RR*nf^2*tr)/(9*ep*NR) + (2068*ca^2*cf*nf^2*tr^2)/(45*ep^4) - 
       (88*ca*cf^2*nf^2*tr^2)/(15*ep^4) - (19549*ca^2*cf*nf^2*tr^2)/
        (135*ep^3) - (412*ca*cf^2*nf^2*tr^2)/(45*ep^3) + 
       (4*cf^3*nf^2*tr^2)/ep^3 + (154247*ca^2*cf*nf^2*tr^2)/(810*ep^2) + 
       (6613*ca*cf^2*nf^2*tr^2)/(90*ep^2) - (584*cf^3*nf^2*tr^2)/(45*ep^2) - 
       (120037*ca^2*cf*nf^2*tr^2)/(810*ep) - (20297*ca*cf^2*nf^2*tr^2)/
        (162*ep) + (2497*cf^3*nf^2*tr^2)/(135*ep) - (1456*ca*cf*nf^3*tr^3)/
        (135*ep^4) + (32*cf^2*nf^3*tr^3)/(45*ep^4) + (9232*ca*cf*nf^3*tr^3)/
        (405*ep^3) + (184*cf^2*nf^3*tr^3)/(45*ep^3) - (13912*ca*cf*nf^3*tr^3)/
        (1215*ep^2) - (364*cf^2*nf^3*tr^3)/(27*ep^2) + 
       (3566*ca*cf*nf^3*tr^3)/(1215*ep) + (2636*cf^2*nf^3*tr^3)/(1215*ep) + 
       (128*cf*nf^4*tr^4)/(135*ep^4) - (64*cf*nf^4*tr^4)/(81*ep^3) - 
       (224*cf*nf^4*tr^4)/(243*ep^2) - (1328*cf*nf^4*tr^4)/(1215*ep) - 
       (8215*ca^4*cf*xil)/(1152*ep^5) + (355261*ca^4*cf*xil)/(11520*ep^4) + 
       (17725*ca^3*cf^2*xil)/(576*ep^4) - (709*ca^2*cf^3*xil)/(96*ep^4) - 
       (4354751*ca^4*cf*xil)/(69120*ep^3) - (188395*ca^3*cf^2*xil)/
        (1728*ep^3) + (17353*ca^2*cf^3*xil)/(384*ep^3) + 
       (19*ca*cf^4*xil)/(32*ep^3) - (9*cf^5*xil)/(32*ep^3) + 
       (110306771*ca^4*cf*xil)/(1244160*ep^2) + (3704197*ca^3*cf^2*xil)/
        (20736*ep^2) - (207175*ca^2*cf^3*xil)/(1152*ep^2) + 
       (5155*ca*cf^4*xil)/(48*ep^2) - (1027*cf^5*xil)/(32*ep^2) - 
       (235222787*ca^4*cf*xil)/(2488320*ep) - (4543*ca^3*cf^2*xil)/(480*ep) + 
       (103*ca^2*cf^3*xil)/(20*ep) - (69*cf*d4AA*xil)/(80*ep^2*NA) + 
       (2563*cf*d4AA*xil)/(640*ep*NA) + (5*ca*d4RA*xil)/(8*ep^2*NR) - 
       (67*cf*d4RA*xil)/(4*ep^2*NR) - (547*ca*d4RA*xil)/(240*ep*NR) + 
       (16*cf*d4RA*xil)/(5*ep*NR) + (32*cf*d4RR*nf*xil)/(ep^2*NR) + 
       (251*ca^3*cf*nf*tr*xil)/(40*ep^5) - (10013*ca^3*cf*nf*tr*xil)/
        (360*ep^4) - (3863*ca^2*cf^2*nf*tr*xil)/(120*ep^4) + 
       (53*ca*cf^3*nf*tr*xil)/(12*ep^4) + (6343*ca^3*cf*nf*tr*xil)/
        (120*ep^3) + (5134*ca^2*cf^2*nf*tr*xil)/(45*ep^3) - 
       (1231*ca*cf^3*nf*tr*xil)/(120*ep^3) - (7*cf^4*nf*tr*xil)/(4*ep^3) - 
       (283663*ca^3*cf*nf*tr*xil)/(4320*ep^2) - (782891*ca^2*cf^2*nf*tr*xil)/
        (4320*ep^2) + (7747*ca*cf^3*nf*tr*xil)/(720*ep^2) + 
       (19*cf^4*nf*tr*xil)/(3*ep^2) + (11514733*ca^3*cf*nf*tr*xil)/
        (155520*ep) + (962741*ca^2*cf^2*nf*tr*xil)/(8640*ep) - 
       (4261*ca*cf^3*nf*tr*xil)/(120*ep) - (d4RA*nf*tr*xil)/(5*ep^2*NR) + 
       (14*d4RA*nf*tr*xil)/(15*ep*NR) - (11*ca^2*cf*nf^2*tr^2*xil)/(6*ep^5) + 
       (263*ca^2*cf*nf^2*tr^2*xil)/(36*ep^4) + (49*ca*cf^2*nf^2*tr^2*xil)/
        (5*ep^4) - (2*cf^3*nf^2*tr^2*xil)/(3*ep^4) - 
       (3679*ca^2*cf*nf^2*tr^2*xil)/(360*ep^3) - (2347*ca*cf^2*nf^2*tr^2*xil)/
        (90*ep^3) - (3*cf^3*nf^2*tr^2*xil)/(2*ep^3) + 
       (46291*ca^2*cf*nf^2*tr^2*xil)/(6480*ep^2) + 
       (1009*ca*cf^2*nf^2*tr^2*xil)/(36*ep^2) + (76*cf^3*nf^2*tr^2*xil)/
        (9*ep^2) - (71329*ca^2*cf*nf^2*tr^2*xil)/(9720*ep) - 
       (23831*ca*cf^2*nf^2*tr^2*xil)/(1080*ep) + (8*ca*cf*nf^3*tr^3*xil)/
        (45*ep^5) - (8*ca*cf*nf^3*tr^3*xil)/(15*ep^4) - 
       (8*cf^2*nf^3*tr^3*xil)/(9*ep^4) + (32*ca*cf*nf^3*tr^3*xil)/
        (135*ep^3) + (20*cf^2*nf^3*tr^3*xil)/(27*ep^3) + 
       (16*ca*cf*nf^3*tr^3*xil)/(243*ep^2) + (70*cf^2*nf^3*tr^3*xil)/
        (81*ep^2) + (3197*ca*cf*nf^3*tr^3*xil)/(2430*ep) - 
       (2201*ca^4*cf*xil^2)/(1152*ep^5) - (2201*ca^3*cf^2*xil^2)/(576*ep^5) + 
       (17699*ca^4*cf*xil^2)/(2304*ep^4) + (18707*ca^3*cf^2*xil^2)/
        (1152*ep^4) + (781*ca^2*cf^3*xil^2)/(144*ep^4) - 
       (71*ca*cf^4*xil^2)/(48*ep^4) - (954373*ca^4*cf*xil^2)/(69120*ep^3) - 
       (194521*ca^3*cf^2*xil^2)/(6912*ep^3) - (8597*ca^2*cf^3*xil^2)/
        (864*ep^3) + (79*ca*cf^4*xil^2)/(12*ep^3) - (cf^5*xil^2)/(4*ep^3) + 
       (3852833*ca^4*cf*xil^2)/(248832*ep^2) + (12173281*ca^3*cf^2*xil^2)/
        (622080*ep^2) - (401*ca^2*cf^3*xil^2)/(384*ep^2) + 
       (ca*cf^4*xil^2)/(16*ep^2) - (2525755*ca^4*cf*xil^2)/(248832*ep) - 
       (241*ca^3*cf^2*xil^2)/(480*ep) - (3*cf*d4AA*xil^2)/(20*ep^2*NA) + 
       (23*cf*d4AA*xil^2)/(32*ep*NA) + (ca*d4RA*xil^2)/(40*ep^2*NR) + 
       (cf*d4RA*xil^2)/(4*ep^2*NR) - (7*ca*d4RA*xil^2)/(80*ep*NR) - 
       (cf*d4RA*xil^2)/(10*ep*NR) + (133*ca^3*cf*nf*tr*xil^2)/(144*ep^5) + 
       (133*ca^2*cf^2*nf*tr*xil^2)/(72*ep^5) - (1871*ca^3*cf*nf*tr*xil^2)/
        (480*ep^4) - (143*ca^2*cf^2*nf*tr*xil^2)/(16*ep^4) - 
       (71*ca*cf^3*nf*tr*xil^2)/(18*ep^4) + (cf^4*nf*tr*xil^2)/(3*ep^4) + 
       (55751*ca^3*cf*nf*tr*xil^2)/(8640*ep^3) + 
       (73969*ca^2*cf^2*nf*tr*xil^2)/(4320*ep^3) + (2723*ca*cf^3*nf*tr*xil^2)/
        (216*ep^3) - (cf^4*nf*tr*xil^2)/(2*ep^3) - 
       (147487*ca^3*cf*nf*tr*xil^2)/(31104*ep^2) - 
       (245353*ca^2*cf^2*nf*tr*xil^2)/(15552*ep^2) - 
       (761*ca*cf^3*nf*tr*xil^2)/(48*ep^2) + (402451*ca^3*cf*nf*tr*xil^2)/
        (155520*ep) + (6839*ca^2*cf^2*nf*tr*xil^2)/(960*ep) - 
       (ca^2*cf*nf^2*tr^2*xil^2)/(9*ep^5) - (2*ca*cf^2*nf^2*tr^2*xil^2)/
        (9*ep^5) + (17*ca^2*cf*nf^2*tr^2*xil^2)/(45*ep^4) + 
       (8*ca*cf^2*nf^2*tr^2*xil^2)/(9*ep^4) + (4*cf^3*nf^2*tr^2*xil^2)/
        (9*ep^4) - (7*ca^2*cf*nf^2*tr^2*xil^2)/(27*ep^3) - 
       (16*ca*cf^2*nf^2*tr^2*xil^2)/(27*ep^3) - (10*cf^3*nf^2*tr^2*xil^2)/
        (27*ep^3) - (529*ca^2*cf*nf^2*tr^2*xil^2)/(972*ep^2) - 
       (493*ca*cf^2*nf^2*tr^2*xil^2)/(486*ep^2) + 
       (7591*ca^2*cf*nf^2*tr^2*xil^2)/(19440*ep) - (89*ca^4*cf*xil^3)/
        (192*ep^5) - (89*ca^3*cf^2*xil^3)/(64*ep^5) - 
       (89*ca^2*cf^3*xil^3)/(96*ep^5) + (353*ca^4*cf*xil^3)/(192*ep^4) + 
       (1729*ca^3*cf^2*xil^3)/(384*ep^4) + (287*ca^2*cf^3*xil^3)/(96*ep^4) + 
       (ca*cf^4*xil^3)/(3*ep^4) - (cf^5*xil^3)/(8*ep^4) - 
       (2413*ca^4*cf*xil^3)/(768*ep^3) - (1389*ca^3*cf^2*xil^3)/(256*ep^3) - 
       (13*ca^2*cf^3*xil^3)/(6*ep^3) + (3*ca*cf^4*xil^3)/(32*ep^3) + 
       (22789*ca^4*cf*xil^3)/(7680*ep^2) + (11417*ca^3*cf^2*xil^3)/
        (4608*ep^2) - (5*ca^2*cf^3*xil^3)/(64*ep^2) - (253643*ca^4*cf*xil^3)/
        (138240*ep) - (3*cf*d4AA*xil^3)/(80*ep^2*NA) + 
       (101*cf*d4AA*xil^3)/(640*ep*NA) + (ca*d4RA*xil^3)/(80*ep*NR) + 
       (ca^3*cf*nf*tr*xil^3)/(12*ep^5) + (ca^2*cf^2*nf*tr*xil^3)/(4*ep^5) + 
       (ca*cf^3*nf*tr*xil^3)/(6*ep^5) - (29*ca^3*cf*nf*tr*xil^3)/(80*ep^4) - 
       (23*ca^2*cf^2*nf*tr*xil^3)/(24*ep^4) - (3*ca*cf^3*nf*tr*xil^3)/
        (4*ep^4) - (cf^4*nf*tr*xil^3)/(6*ep^4) + (29*ca^3*cf*nf*tr*xil^3)/
        (40*ep^3) + (73*ca^2*cf^2*nf*tr*xil^3)/(48*ep^3) + 
       (5*ca*cf^3*nf*tr*xil^3)/(6*ep^3) - (347*ca^3*cf*nf*tr*xil^3)/
        (480*ep^2) - (95*ca^2*cf^2*nf*tr*xil^3)/(144*ep^2) + 
       (73*ca^3*cf*nf*tr*xil^3)/(135*ep) - (3*ca^4*cf*xil^4)/(32*ep^5) - 
       (11*ca^3*cf^2*xil^4)/(32*ep^5) - (3*ca^2*cf^3*xil^4)/(8*ep^5) - 
       (ca*cf^4*xil^4)/(8*ep^5) + (233*ca^4*cf*xil^4)/(640*ep^4) + 
       (23*ca^3*cf^2*xil^4)/(24*ep^4) + (23*ca^2*cf^3*xil^4)/(32*ep^4) + 
       (ca*cf^4*xil^4)/(6*ep^4) - (81*ca^4*cf*xil^4)/(128*ep^3) - 
       (131*ca^3*cf^2*xil^4)/(128*ep^3) - (21*ca^2*cf^3*xil^4)/(64*ep^3) + 
       (1289*ca^4*cf*xil^4)/(1920*ep^2) + (139*ca^3*cf^2*xil^4)/(256*ep^2) - 
       (2413*ca^4*cf*xil^4)/(5120*ep) - (ca^4*cf*xil^5)/(80*ep^5) - 
       (5*ca^3*cf^2*xil^5)/(96*ep^5) - (7*ca^2*cf^3*xil^5)/(96*ep^5) - 
       (ca*cf^4*xil^5)/(24*ep^5) - (cf^5*xil^5)/(120*ep^5) + 
       (7*ca^4*cf*xil^5)/(160*ep^4) + (23*ca^3*cf^2*xil^5)/(192*ep^4) + 
       (3*ca^2*cf^3*xil^5)/(32*ep^4) + (ca*cf^4*xil^5)/(48*ep^4) - 
       (27*ca^4*cf*xil^5)/(320*ep^3) - (29*ca^3*cf^2*xil^5)/(192*ep^3) - 
       (23*ca^2*cf^3*xil^5)/(384*ep^3) + (33*ca^4*cf*xil^5)/(320*ep^2) + 
       (67*ca^3*cf^2*xil^5)/(768*ep^2) - (729*ca^4*cf*xil^5)/(10240*ep) + 
       (2783*ca^4*cf*z3)/(120*ep^3) - (484*ca^3*cf^2*z3)/(15*ep^3) - 
       (87067*ca^4*cf*z3)/(960*ep^2) - (26141*ca^3*cf^2*z3)/(192*ep^2) + 
       (305531*ca^2*cf^3*z3)/(480*ep^2) - (889*ca*cf^4*z3)/(3*ep^2) - 
       (46196783*ca^4*cf*z3)/(34560*ep) + (5503507*ca^3*cf^2*z3)/(720*ep) - 
       (1365227*ca^2*cf^3*z3)/(90*ep) + (530884*ca*cf^4*z3)/(45*ep) - 
       (3200*cf^5*z3)/ep - (135731*cf*d4AA*z3)/(960*ep*NA) + 
       (4081*ca*d4RA*z3)/(40*ep^2*NR) + (574393*ca*d4RA*z3)/(160*ep*NR) - 
       (17554*cf*d4RA*z3)/(5*ep*NR) - (8992*ca*d4RR*nf*z3)/(5*ep*NR) + 
       (12096*cf*d4RR*nf*z3)/(5*ep*NR) - (253*ca^3*cf*nf*tr*z3)/(15*ep^3) + 
       (352*ca^2*cf^2*nf*tr*z3)/(15*ep^3) + (1741*ca^3*cf*nf*tr*z3)/
        (48*ep^2) + (5989*ca^2*cf^2*nf*tr*z3)/(120*ep^2) - 
       (860*ca*cf^3*nf*tr*z3)/(3*ep^2) + (320*cf^4*nf*tr*z3)/(3*ep^2) + 
       (144377*ca^3*cf*nf*tr*z3)/(4320*ep) + (14287*ca^2*cf^2*nf*tr*z3)/
        (120*ep) + (25804*ca*cf^3*nf*tr*z3)/(45*ep) - (22496*cf^4*nf*tr*z3)/
        (45*ep) - (371*d4RA*nf*tr*z3)/(10*ep^2*NR) + (2468*d4RA*nf*tr*z3)/
        (15*ep*NR) - (704*d4RR*nf^2*tr*z3)/(15*ep*NR) + 
       (46*ca^2*cf*nf^2*tr^2*z3)/(15*ep^3) - (64*ca*cf^2*nf^2*tr^2*z3)/
        (15*ep^3) + (358*ca^2*cf*nf^2*tr^2*z3)/(15*ep^2) - 
       (352*ca*cf^2*nf^2*tr^2*z3)/(15*ep^2) + (256*cf^3*nf^2*tr^2*z3)/
        (15*ep^2) - (628*ca^2*cf*nf^2*tr^2*z3)/(3*ep) + 
       (1232*ca*cf^2*nf^2*tr^2*z3)/(9*ep) - (80*cf^3*nf^2*tr^2*z3)/(9*ep) - 
       (128*ca*cf*nf^3*tr^3*z3)/(15*ep^2) + (128*cf^2*nf^3*tr^3*z3)/
        (15*ep^2) + (1984*ca*cf*nf^3*tr^3*z3)/(135*ep) - 
       (832*cf^2*nf^3*tr^3*z3)/(45*ep) + (256*cf*nf^4*tr^4*z3)/(135*ep) - 
       (3487*ca^4*cf*xil*z3)/(1920*ep^3) + (161*ca^3*cf^2*xil*z3)/(16*ep^3) - 
       (14*ca^2*cf^3*xil*z3)/ep^3 + (18095*ca^4*cf*xil*z3)/(576*ep^2) - 
       (7305*ca^3*cf^2*xil*z3)/(256*ep^2) - (781*ca^2*cf^3*xil*z3)/
        (16*ep^2) + (212*ca*cf^4*xil*z3)/ep^2 - (100*cf^5*xil*z3)/ep^2 - 
       (3156731*ca^4*cf*xil*z3)/(27648*ep) + (2579*ca^3*cf^2*xil*z3)/
        (30*ep) - (31*ca^2*cf^3*xil*z3)/ep + (609*cf*d4AA*xil*z3)/
        (20*ep^2*NA) - (93293*cf*d4AA*xil*z3)/(1280*ep*NA) + 
       (505*ca*d4RA*xil*z3)/(16*ep^2*NR) + (1113*cf*d4RA*xil*z3)/
        (32*ep^2*NR) - (43091*ca*d4RA*xil*z3)/(480*ep*NR) - 
       (168*cf*d4RA*xil*z3)/(5*ep*NR) + (368*ca*d4RR*nf*xil*z3)/(15*ep*NR) + 
       (3581*ca^3*cf*nf*tr*xil*z3)/(240*ep^3) - (859*ca^2*cf^2*nf*tr*xil*z3)/
        (40*ep^3) + (4*ca*cf^3*nf*tr*xil*z3)/ep^3 - 
       (40067*ca^3*cf*nf*tr*xil*z3)/(480*ep^2) + 
       (2687*ca^2*cf^2*nf*tr*xil*z3)/(40*ep^2) + (148*ca*cf^3*nf*tr*xil*z3)/
        (5*ep^2) - (16*cf^4*nf*tr*xil*z3)/ep^2 + (5911*ca^3*cf*nf*tr*xil*z3)/
        (45*ep) - (229*ca^2*cf^2*nf*tr*xil*z3)/(5*ep) - 
       (947*ca*cf^3*nf*tr*xil*z3)/(10*ep) - (293*d4RA*nf*tr*xil*z3)/
        (10*ep^2*NR) + (4349*d4RA*nf*tr*xil*z3)/(30*ep*NR) - 
       (56*ca^2*cf*nf^2*tr^2*xil*z3)/(15*ep^3) + 
       (24*ca*cf^2*nf^2*tr^2*xil*z3)/(5*ep^3) + 
       (341*ca^2*cf*nf^2*tr^2*xil*z3)/(15*ep^2) - 
       (84*ca*cf^2*nf^2*tr^2*xil*z3)/(5*ep^2) - (8*cf^3*nf^2*tr^2*xil*z3)/
        ep^2 - (471*ca^2*cf*nf^2*tr^2*xil*z3)/(10*ep) + 
       (482*ca*cf^2*nf^2*tr^2*xil*z3)/(15*ep) + (16*ca*cf*nf^3*tr^3*xil*z3)/
        (45*ep^2) + (56*ca*cf*nf^3*tr^3*xil*z3)/(135*ep) - 
       (1291*ca^4*cf*xil^2*z3)/(1152*ep^3) - (31*ca^3*cf^2*xil^2*z3)/
        (192*ep^3) + (7*ca^2*cf^3*xil^2*z3)/(16*ep^3) - 
       (2*ca*cf^4*xil^2*z3)/ep^3 + (10367*ca^4*cf*xil^2*z3)/(1280*ep^2) + 
       (4669*ca^3*cf^2*xil^2*z3)/(640*ep^2) - (15*ca^2*cf^3*xil^2*z3)/
        (32*ep^2) - (2097473*ca^4*cf*xil^2*z3)/(138240*ep) + 
       (47*ca^3*cf^2*xil^2*z3)/(48*ep) + (449*cf*d4AA*xil^2*z3)/
        (80*ep^2*NA) - (1857*cf*d4AA*xil^2*z3)/(160*ep*NA) + 
       (161*ca*d4RA*xil^2*z3)/(60*ep^2*NR) + (101*cf*d4RA*xil^2*z3)/
        (8*ep^2*NR) - (6727*ca*d4RA*xil^2*z3)/(720*ep*NR) - 
       (4*cf*d4RA*xil^2*z3)/(ep*NR) + (929*ca^3*cf*nf*tr*xil^2*z3)/
        (360*ep^3) + (5*ca^2*cf^2*nf*tr*xil^2*z3)/(3*ep^3) - 
       (6*ca*cf^3*nf*tr*xil^2*z3)/ep^3 - (5951*ca^3*cf*nf*tr*xil^2*z3)/
        (720*ep^2) - (63*ca^2*cf^2*nf*tr*xil^2*z3)/(40*ep^2) + 
       (11*ca*cf^3*nf*tr*xil^2*z3)/ep^2 + (13583*ca^3*cf*nf*tr*xil^2*z3)/
        (1440*ep) - (133*ca^2*cf^2*nf*tr*xil^2*z3)/(40*ep) - 
       (11*d4RA*nf*tr*xil^2*z3)/(30*ep^2*NR) + (7*d4RA*nf*tr*xil^2*z3)/
        (9*ep*NR) - (ca^2*cf*nf^2*tr^2*xil^2*z3)/(45*ep^3) + 
       (37*ca^2*cf*nf^2*tr^2*xil^2*z3)/(45*ep^2) + 
       (4*ca*cf^2*nf^2*tr^2*xil^2*z3)/(3*ep^2) - 
       (136*ca^2*cf*nf^2*tr^2*xil^2*z3)/(135*ep) - (607*ca^4*cf*xil^3*z3)/
        (1920*ep^3) - (7*ca^3*cf^2*xil^3*z3)/(12*ep^3) - 
       (ca^2*cf^3*xil^3*z3)/(8*ep^3) + (4967*ca^4*cf*xil^3*z3)/(3840*ep^2) + 
       (209*ca^3*cf^2*xil^3*z3)/(128*ep^2) - (48799*ca^4*cf*xil^3*z3)/
        (23040*ep) + (3*cf*d4AA*xil^3*z3)/(5*ep^2*NA) - 
       (763*cf*d4AA*xil^3*z3)/(480*ep*NA) - (19*ca*d4RA*xil^3*z3)/
        (40*ep^2*NR) + (11*cf*d4RA*xil^3*z3)/(16*ep^2*NR) + 
       (65*ca*d4RA*xil^3*z3)/(48*ep*NR) + (7*ca^3*cf*nf*tr*xil^3*z3)/
        (240*ep^3) + (ca^2*cf^2*nf*tr*xil^3*z3)/(24*ep^3) - 
       (27*ca^3*cf*nf*tr*xil^3*z3)/(160*ep^2) - (7*ca^2*cf^2*nf*tr*xil^3*z3)/
        (24*ep^2) + (9*ca^3*cf*nf*tr*xil^3*z3)/(32*ep) + 
       (d4RA*nf*tr*xil^3*z3)/(10*ep^2*NR) - (7*d4RA*nf*tr*xil^3*z3)/
        (30*ep*NR) - (27*ca^4*cf*xil^4*z3)/(640*ep^3) - 
       (7*ca^3*cf^2*xil^4*z3)/(64*ep^3) - (ca^2*cf^3*xil^4*z3)/(16*ep^3) + 
       (463*ca^4*cf*xil^4*z3)/(3840*ep^2) + (23*ca^3*cf^2*xil^4*z3)/
        (128*ep^2) - (437*ca^4*cf*xil^4*z3)/(3072*ep) + 
       (cf*d4AA*xil^4*z3)/(80*ep^2*NA) - (77*cf*d4AA*xil^4*z3)/(160*ep*NA) - 
       (3*ca*d4RA*xil^4*z3)/(8*ep^2*NR) - (3*cf*d4RA*xil^4*z3)/(8*ep^2*NR) + 
       (141*ca*d4RA*xil^4*z3)/(160*ep*NR) - (7*ca^4*cf*xil^5*z3)/(768*ep^2) + 
       (ca^3*cf^2*xil^5*z3)/(768*ep^2) - (3*ca^4*cf*xil^5*z3)/(5120*ep) + 
       (cf*d4AA*xil^5*z3)/(40*ep^2*NA) + (5*cf*d4AA*xil^5*z3)/(256*ep*NA) - 
       (7*ca*d4RA*xil^5*z3)/(80*ep^2*NR) - (7*cf*d4RA*xil^5*z3)/
        (32*ep^2*NR) + (43*ca*d4RA*xil^5*z3)/(160*ep*NR) - 
       (4711*ca^4*cf*z3^2)/(128*ep) + (78041*ca^3*cf^2*z3^2)/(120*ep) - 
       (18097*ca^2*cf^3*z3^2)/(10*ep) + (24632*ca*cf^4*z3^2)/(15*ep) - 
       (2496*cf^5*z3^2)/(5*ep) - (3577*cf*d4AA*z3^2)/(320*ep*NA) - 
       (3387*ca*d4RA*z3^2)/(4*ep*NR) + (4884*cf*d4RA*z3^2)/(5*ep*NR) + 
       (464*ca*d4RR*nf*z3^2)/(ep*NR) - (3648*cf*d4RR*nf*z3^2)/(5*ep*NR) - 
       (4067*ca^3*cf*nf*tr*z3^2)/(30*ep) + (1214*ca^2*cf^2*nf*tr*z3^2)/
        (5*ep) + (64*ca*cf^3*nf*tr*z3^2)/(5*ep) - (1024*cf^4*nf*tr*z3^2)/
        (15*ep) - (91*d4RA*nf*tr*z3^2)/(10*ep*NR) + 
       (128*ca^2*cf*nf^2*tr^2*z3^2)/(15*ep) - (256*ca*cf^2*nf^2*tr^2*z3^2)/
        (15*ep) - (241909*ca^4*cf*xil*z3^2)/(30720*ep) - 
       (99*ca^3*cf^2*xil*z3^2)/(80*ep) - (9*ca^2*cf^3*xil*z3^2)/(10*ep) - 
       (85523*cf*d4AA*xil*z3^2)/(1280*ep*NA) - (459*ca*d4RA*xil*z3^2)/
        (10*ep*NR) + (207*cf*d4RA*xil*z3^2)/(5*ep*NR) + 
       (112*ca*d4RR*nf*xil*z3^2)/(5*ep*NR) + (473*ca^3*cf*nf*tr*xil*z3^2)/
        (60*ep) - (69*ca^2*cf^2*nf*tr*xil*z3^2)/(5*ep) + 
       (12*ca*cf^3*nf*tr*xil*z3^2)/ep + (17*d4RA*nf*tr*xil*z3^2)/(ep*NR) - 
       (32603*ca^4*cf*xil^2*z3^2)/(46080*ep) + (9*ca^3*cf^2*xil^2*z3^2)/
        (80*ep) - (2853*cf*d4AA*xil^2*z3^2)/(640*ep*NA) - 
       (617*ca*d4RA*xil^2*z3^2)/(240*ep*NR) - (3*cf*d4RA*xil^2*z3^2)/
        (5*ep*NR) + (287*ca^3*cf*nf*tr*xil^2*z3^2)/(360*ep) - 
       (6*ca^2*cf^2*nf*tr*xil^2*z3^2)/(5*ep) + (11*d4RA*nf*tr*xil^2*z3^2)/
        (30*ep*NR) - (193*ca^4*cf*xil^3*z3^2)/(1920*ep) + 
       (9*cf*d4AA*xil^3*z3^2)/(320*ep*NA) + (31*ca*d4RA*xil^3*z3^2)/
        (80*ep*NR) + (31*ca^4*cf*xil^4*z3^2)/(5120*ep) + 
       (27*cf*d4AA*xil^4*z3^2)/(640*ep*NA) + (27*ca*d4RA*xil^4*z3^2)/
        (80*ep*NR) + (47*ca^4*cf*xil^5*z3^2)/(10240*ep) + 
       (7*cf*d4AA*xil^5*z3^2)/(1280*ep*NA) + (ca*d4RA*xil^5*z3^2)/
        (16*ep*NR) + (2783*ca^4*cf*z4)/(80*ep^2) - (242*ca^3*cf^2*z4)/
        (5*ep^2) - (87067*ca^4*cf*z4)/(640*ep) - (763*ca^3*cf^2*z4)/(4*ep) + 
       (4664*ca^2*cf^3*z4)/(5*ep) - (440*ca*cf^4*z4)/ep + 
       (12243*ca*d4RA*z4)/(80*ep*NR) - (253*ca^3*cf*nf*tr*z4)/(10*ep^2) + 
       (176*ca^2*cf^2*nf*tr*z4)/(5*ep^2) + (1741*ca^3*cf*nf*tr*z4)/(32*ep) + 
       (1411*ca^2*cf^2*nf*tr*z4)/(20*ep) - (424*ca*cf^3*nf*tr*z4)/ep + 
       (160*cf^4*nf*tr*z4)/ep - (1113*d4RA*nf*tr*z4)/(20*ep*NR) + 
       (23*ca^2*cf*nf^2*tr^2*z4)/(5*ep^2) - (32*ca*cf^2*nf^2*tr^2*z4)/
        (5*ep^2) + (179*ca^2*cf*nf^2*tr^2*z4)/(5*ep) - 
       (176*ca*cf^2*nf^2*tr^2*z4)/(5*ep) + (128*cf^3*nf^2*tr^2*z4)/(5*ep) - 
       (64*ca*cf*nf^3*tr^3*z4)/(5*ep) + (64*cf^2*nf^3*tr^3*z4)/(5*ep) - 
       (3217*ca^4*cf*xil*z4)/(1280*ep^2) + (759*ca^3*cf^2*xil*z4)/(64*ep^2) - 
       (33*ca^2*cf^3*xil*z4)/(2*ep^2) + (147049*ca^4*cf*xil*z4)/(6144*ep) - 
       (105*ca^3*cf^2*xil*z4)/(32*ep) - (1827*cf*d4AA*xil*z4)/(160*ep*NA) + 
       (1515*ca*d4RA*xil*z4)/(32*ep*NR) + (2501*ca^3*cf*nf*tr*xil*z4)/
        (160*ep^2) - (1857*ca^2*cf^2*nf*tr*xil*z4)/(80*ep^2) + 
       (6*ca*cf^3*nf*tr*xil*z4)/ep^2 - (6997*ca^3*cf*nf*tr*xil*z4)/(320*ep) + 
       (237*ca^2*cf^2*nf*tr*xil*z4)/(10*ep) - (111*ca*cf^3*nf*tr*xil*z4)/
        (10*ep) - (159*d4RA*nf*tr*xil*z4)/(20*ep*NR) - 
       (28*ca^2*cf*nf^2*tr^2*xil*z4)/(5*ep^2) + (36*ca*cf^2*nf^2*tr^2*xil*z4)/
        (5*ep^2) + (58*ca^2*cf*nf^2*tr^2*xil*z4)/(5*ep) - 
       (36*ca*cf^2*nf^2*tr^2*xil*z4)/(5*ep) - (32*ca*cf*nf^3*tr^3*xil*z4)/
        (15*ep) - (967*ca^4*cf*xil^2*z4)/(768*ep^2) - (97*ca^3*cf^2*xil^2*z4)/
        (128*ep^2) + (3159*ca^4*cf*xil^2*z4)/(640*ep) - 
       (21*ca^3*cf^2*xil^2*z4)/(160*ep) - (1347*cf*d4AA*xil^2*z4)/
        (640*ep*NA) + (161*ca*d4RA*xil^2*z4)/(40*ep*NR) - 
       (151*ca^3*cf*nf*tr*xil^2*z4)/(240*ep^2) - (ca^2*cf^2*nf*tr*xil^2*z4)/
        (2*ep^2) + (3*ca*cf^3*nf*tr*xil^2*z4)/ep^2 - 
       (551*ca^3*cf*nf*tr*xil^2*z4)/(480*ep) - (9*ca^2*cf^2*nf*tr*xil^2*z4)/
        (5*ep) - (11*d4RA*nf*tr*xil^2*z4)/(20*ep*NR) - 
       (ca^2*cf*nf^2*tr^2*xil^2*z4)/(30*ep^2) + 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z4)/(30*ep) - (277*ca^4*cf*xil^3*z4)/
        (1280*ep^2) - (17*ca^3*cf^2*xil^3*z4)/(64*ep^2) + 
       (433*ca^4*cf*xil^3*z4)/(640*ep) - (9*cf*d4AA*xil^3*z4)/(40*ep*NA) - 
       (57*ca*d4RA*xil^3*z4)/(80*ep*NR) + (7*ca^3*cf*nf*tr*xil^3*z4)/
        (160*ep^2) + (ca^2*cf^2*nf*tr*xil^3*z4)/(16*ep^2) - 
       (41*ca^3*cf*nf*tr*xil^3*z4)/(320*ep) + (3*d4RA*nf*tr*xil^3*z4)/
        (20*ep*NR) - (21*ca^4*cf*xil^4*z4)/(1280*ep^2) - 
       (3*ca^3*cf^2*xil^4*z4)/(128*ep^2) + (173*ca^4*cf*xil^4*z4)/(2560*ep) - 
       (3*cf*d4AA*xil^4*z4)/(640*ep*NA) - (9*ca*d4RA*xil^4*z4)/(16*ep*NR) + 
       (9*ca^4*cf*xil^5*z4)/(2048*ep) - (3*cf*d4AA*xil^5*z4)/(320*ep*NA) - 
       (21*ca*d4RA*xil^5*z4)/(160*ep*NR) - (9119*ca^4*cf*z5)/(96*ep^2) + 
       (1727*ca^3*cf^2*z5)/(3*ep^2) - (1056*ca^2*cf^3*z5)/ep^2 + 
       (1408*ca*cf^4*z5)/(3*ep^2) + (16237513*ca^4*cf*z5)/(15360*ep) - 
       (5957573*ca^3*cf^2*z5)/(1440*ep) + (37759*ca^2*cf^3*z5)/(12*ep) + 
       (49792*ca*cf^4*z5)/(9*ep) - (4520*cf^5*z5)/ep + 
       (291769*cf*d4AA*z5)/(384*ep*NA) - (627*ca*d4RA*z5)/(8*ep^2*NR) - 
       (121885*ca*d4RA*z5)/(96*ep*NR) - (203*cf*d4RA*z5)/(ep*NR) + 
       (9728*ca*d4RR*nf*z5)/(3*ep*NR) - (3616*cf*d4RR*nf*z5)/(ep*NR) - 
       (193*ca^3*cf*nf*tr*z5)/(8*ep^2) - (92*ca^2*cf^2*nf*tr*z5)/ep^2 + 
       (384*ca*cf^3*nf*tr*z5)/ep^2 - (512*cf^4*nf*tr*z5)/(3*ep^2) - 
       (28721*ca^3*cf*nf*tr*z5)/(90*ep) + (95792*ca^2*cf^2*nf*tr*z5)/
        (45*ep) - (11744*ca*cf^3*nf*tr*z5)/(3*ep) + (9376*cf^4*nf*tr*z5)/
        (9*ep) + (57*d4RA*nf*tr*z5)/(2*ep^2*NR) + (1983*d4RA*nf*tr*z5)/
        (2*ep*NR) - (128*d4RR*nf^2*tr*z5)/(ep*NR) + (64*ca^2*cf*nf^2*tr^2*z5)/
        (3*ep^2) - (128*ca*cf^2*nf^2*tr^2*z5)/(3*ep^2) - 
       (3584*ca^2*cf*nf^2*tr^2*z5)/(45*ep) + (3712*ca*cf^2*nf^2*tr^2*z5)/
        (15*ep) - (64*cf^3*nf^2*tr^2*z5)/ep - (51599*ca^4*cf*xil*z5)/
        (1536*ep^2) - (3745*ca^3*cf^2*xil*z5)/(128*ep^2) + 
       (785*ca^2*cf^3*xil*z5)/(4*ep^2) - (360*ca*cf^4*xil*z5)/ep^2 + 
       (160*cf^5*xil*z5)/ep^2 + (32270251*ca^4*cf*xil*z5)/(184320*ep) - 
       (3227*ca^3*cf^2*xil*z5)/(48*ep) + (85*ca^2*cf^3*xil*z5)/(4*ep) - 
       (2037*cf*d4AA*xil*z5)/(64*ep^2*NA) + (21121*cf*d4AA*xil*z5)/
        (1536*ep*NA) - (275*ca*d4RA*xil*z5)/(8*ep^2*NR) - 
       (855*cf*d4RA*xil*z5)/(32*ep^2*NR) + (5713*ca*d4RA*xil*z5)/(48*ep*NR) + 
       (64*cf*d4RA*xil*z5)/(ep*NR) + (643*ca^3*cf*nf*tr*xil*z5)/(24*ep^2) + 
       (3*ca^2*cf^2*nf*tr*xil*z5)/ep^2 - (8*ca*cf^3*nf*tr*xil*z5)/ep^2 - 
       (61979*ca^3*cf*nf*tr*xil*z5)/(720*ep) - (231*ca^2*cf^2*nf*tr*xil*z5)/
        (5*ep) + (114*ca*cf^3*nf*tr*xil*z5)/ep + (35*d4RA*nf*tr*xil*z5)/
        (ep^2*NR) - (323*d4RA*nf*tr*xil*z5)/(3*ep*NR) + 
       (814*ca^2*cf*nf^2*tr^2*xil*z5)/(45*ep) - (32*ca*cf^2*nf^2*tr^2*xil*z5)/
        (5*ep) - (9877*ca^4*cf*xil^2*z5)/(2304*ep^2) - 
       (563*ca^3*cf^2*xil^2*z5)/(96*ep^2) + (5*ca^2*cf^3*xil^2*z5)/(4*ep^2) + 
       (750001*ca^4*cf*xil^2*z5)/(55296*ep) + (49*ca^3*cf^2*xil^2*z5)/
        (96*ep) - (95*cf*d4AA*xil^2*z5)/(32*ep^2*NA) + 
       (11575*cf*d4AA*xil^2*z5)/(768*ep*NA) - (283*ca*d4RA*xil^2*z5)/
        (48*ep^2*NR) - (55*cf*d4RA*xil^2*z5)/(4*ep^2*NR) + 
       (9253*ca*d4RA*xil^2*z5)/(288*ep*NR) - (4*cf*d4RA*xil^2*z5)/(ep*NR) + 
       (19*ca^3*cf*nf*tr*xil^2*z5)/(72*ep^2) - (1043*ca^3*cf*nf*tr*xil^2*z5)/
        (540*ep) + (7*d4RA*nf*tr*xil^2*z5)/(6*ep^2*NR) - 
       (119*d4RA*nf*tr*xil^2*z5)/(18*ep*NR) - (7*ca^2*cf*nf^2*tr^2*xil^2*z5)/
        (45*ep) - (5*ca^4*cf*xil^3*z5)/(24*ep^2) - (95*ca^3*cf^2*xil^3*z5)/
        (192*ep^2) + (12511*ca^4*cf*xil^3*z5)/(11520*ep) + 
       (15*cf*d4AA*xil^3*z5)/(16*ep^2*NA) + (787*cf*d4AA*xil^3*z5)/
        (384*ep*NA) - (7*ca*d4RA*xil^3*z5)/(16*ep^2*NR) - 
       (35*cf*d4RA*xil^3*z5)/(16*ep^2*NR) + (59*ca*d4RA*xil^3*z5)/
        (32*ep*NR) - (3*ca^3*cf*nf*tr*xil^3*z5)/(20*ep) + 
       (31*ca^4*cf*xil^4*z5)/(768*ep^2) + (3533*ca^4*cf*xil^4*z5)/
        (30720*ep) + (11*cf*d4AA*xil^4*z5)/(32*ep^2*NA) + 
       (321*cf*d4AA*xil^4*z5)/(256*ep*NA) + (3*ca*d4RA*xil^4*z5)/
        (16*ep^2*NR) - (7*ca*d4RA*xil^4*z5)/(16*ep*NR) + 
       (31*ca^4*cf*xil^5*z5)/(1536*ep^2) + (5*ca^3*cf^2*xil^5*z5)/
        (384*ep^2) - (781*ca^4*cf*xil^5*z5)/(12288*ep) + 
       (cf*d4AA*xil^5*z5)/(64*ep^2*NA) - (23*cf*d4AA*xil^5*z5)/(512*ep*NA) + 
       (ca*d4RA*xil^5*z5)/(16*ep^2*NR) + (5*cf*d4RA*xil^5*z5)/(32*ep^2*NR) - 
       (9*ca*d4RA*xil^5*z5)/(32*ep*NR) - (45595*ca^4*cf*z6)/(192*ep) + 
       (8635*ca^3*cf^2*z6)/(6*ep) - (2640*ca^2*cf^3*z6)/ep + 
       (3520*ca*cf^4*z6)/(3*ep) - (3135*ca*d4RA*z6)/(16*ep*NR) - 
       (965*ca^3*cf*nf*tr*z6)/(16*ep) - (230*ca^2*cf^2*nf*tr*z6)/ep + 
       (960*ca*cf^3*nf*tr*z6)/ep - (1280*cf^4*nf*tr*z6)/(3*ep) + 
       (285*d4RA*nf*tr*z6)/(4*ep*NR) + (160*ca^2*cf*nf^2*tr^2*z6)/(3*ep) - 
       (320*ca*cf^2*nf^2*tr^2*z6)/(3*ep) - (317005*ca^4*cf*xil*z6)/
        (12288*ep) + (125*ca^3*cf^2*xil*z6)/(16*ep) + (10185*cf*d4AA*xil*z6)/
        (512*ep*NA) - (1375*ca*d4RA*xil*z6)/(16*ep*NR) - 
       (85*ca^3*cf*nf*tr*xil*z6)/(48*ep) - (35*ca^2*cf^2*nf*tr*xil*z6)/
        (2*ep) + (30*ca*cf^3*nf*tr*xil*z6)/ep + (25*d4RA*nf*tr*xil*z6)/
        (2*ep*NR) - (44015*ca^4*cf*xil^2*z6)/(18432*ep) + 
       (5*ca^3*cf^2*xil^2*z6)/(16*ep) + (475*cf*d4AA*xil^2*z6)/(256*ep*NA) - 
       (1415*ca*d4RA*xil^2*z6)/(96*ep*NR) + (95*ca^3*cf*nf*tr*xil^2*z6)/
        (144*ep) + (35*d4RA*nf*tr*xil^2*z6)/(12*ep*NR) - 
       (275*ca^4*cf*xil^3*z6)/(1536*ep) - (75*cf*d4AA*xil^3*z6)/(128*ep*NA) - 
       (35*ca*d4RA*xil^3*z6)/(32*ep*NR) + (145*ca^4*cf*xil^4*z6)/(6144*ep) - 
       (55*cf*d4AA*xil^4*z6)/(256*ep*NA) + (15*ca*d4RA*xil^4*z6)/(32*ep*NR) + 
       (15*ca^4*cf*xil^5*z6)/(4096*ep) - (5*cf*d4AA*xil^5*z6)/(512*ep*NA) + 
       (5*ca*d4RA*xil^5*z6)/(32*ep*NR) + (312820991*ca^4*cf*z7)/(184320*ep) - 
       (9074513*ca^3*cf^2*z7)/(960*ep) + (1789067*ca^2*cf^3*z7)/(80*ep) - 
       (123977*ca*cf^4*z7)/(5*ep) + (47628*cf^5*z7)/(5*ep) - 
       (781753*cf*d4AA*z7)/(960*ep*NA) - (3016307*ca*d4RA*z7)/(1280*ep*NR) + 
       (125447*cf*d4RA*z7)/(40*ep*NR) - (23632*ca*d4RR*nf*z7)/(15*ep*NR) + 
       (1736*cf*d4RR*nf*z7)/(ep*NR) + (440419*ca^3*cf*nf*tr*z7)/(720*ep) - 
       (42203*ca^2*cf^2*nf*tr*z7)/(15*ep) + (13944*ca*cf^3*nf*tr*z7)/(5*ep) - 
       (27377*d4RA*nf*tr*z7)/(30*ep*NR) + (441*ca^2*cf*nf^2*tr^2*z7)/
        (10*ep) - (3638453*ca^4*cf*xil*z7)/(184320*ep) - 
       (76363*ca^3*cf^2*xil*z7)/(1920*ep) + (1239*ca^2*cf^3*xil*z7)/(80*ep) + 
       (100793*cf*d4AA*xil*z7)/(768*ep*NA) + (140567*ca*d4RA*xil*z7)/
        (1280*ep*NR) - (3409*cf*d4RA*xil*z7)/(40*ep*NR) - 
       (294*ca*d4RR*nf*xil*z7)/(5*ep*NR) + (49*ca^3*cf*nf*tr*xil*z7)/
        (40*ep) - (1029*d4RA*nf*tr*xil*z7)/(10*ep*NR) - 
       (17913*ca^4*cf*xil^2*z7)/(10240*ep) - (3647*ca^3*cf^2*xil^2*z7)/
        (1920*ep) - (2121*cf*d4AA*xil^2*z7)/(640*ep*NA) + 
       (6741*ca*d4RA*xil^2*z7)/(1280*ep*NR) + (161*cf*d4RA*xil^2*z7)/
        (20*ep*NR) - (175*ca^4*cf*xil^3*z7)/(2304*ep) - 
       (3731*cf*d4AA*xil^3*z7)/(3840*ep*NA) + (1393*ca*d4RA*xil^3*z7)/
        (1280*ep*NR) - (51569*ca^4*cf*xil^4*z7)/(184320*ep) - 
       (791*cf*d4AA*xil^4*z7)/(960*ep*NA) - (21*ca*d4RA*xil^4*z7)/
        (640*ep*NR) + (441*ca^4*cf*xil^5*z7)/(20480*ep));
 
Z1ccg = 1 - (a*ca*xil)/(2*ep) + a^2*((3*ca^2*xil)/(8*ep^2) - 
       (5*ca^2*xil)/(16*ep) + (ca^2*xil^2)/(4*ep^2) - (ca^2*xil^2)/(16*ep)) + 
     a^3*((-31*ca^3*xil)/(48*ep^3) + (115*ca^3*xil)/(96*ep^2) - 
       (67*ca^3*xil)/(64*ep) + (ca^2*nf*tr*xil)/(6*ep^3) - 
       (5*ca^2*nf*tr*xil)/(12*ep^2) + (5*ca^2*nf*tr*xil)/(8*ep) - 
       (3*ca^3*xil^2)/(8*ep^3) + (ca^3*xil^2)/(2*ep^2) - 
       (13*ca^3*xil^2)/(64*ep) - (ca^3*xil^3)/(8*ep^3) + 
       (3*ca^3*xil^3)/(32*ep^2) - (5*ca^3*xil^3)/(96*ep)) + 
     a^4*((1643*ca^4*xil)/(1152*ep^4) - (4699*ca^4*xil)/(1152*ep^3) + 
       (20027*ca^4*xil)/(3456*ep^2) - (635749*ca^4*xil)/(124416*ep) - 
       (115*ca^3*nf*tr*xil)/(144*ep^4) + (5*ca^3*nf*tr*xil)/(2*ep^3) + 
       (3*ca^2*cf*nf*tr*xil)/(8*ep^3) - (319*ca^3*nf*tr*xil)/(108*ep^2) - 
       (25*ca^2*cf*nf*tr*xil)/(8*ep^2) + (8255*ca^3*nf*tr*xil)/(15552*ep) + 
       (161*ca^2*cf*nf*tr*xil)/(24*ep) + (ca^2*nf^2*tr^2*xil)/(9*ep^4) - 
       (5*ca^2*nf^2*tr^2*xil)/(18*ep^3) + (5*ca^2*nf^2*tr^2*xil)/(54*ep^2) + 
       (251*ca^2*nf^2*tr^2*xil)/(486*ep) + (151*ca^4*xil^2)/(192*ep^4) - 
       (697*ca^4*xil^2)/(384*ep^3) + (2957*ca^4*xil^2)/(1536*ep^2) - 
       (3283*ca^4*xil^2)/(4608*ep) - (ca^3*nf*tr*xil^2)/(6*ep^4) + 
       (23*ca^3*nf*tr*xil^2)/(48*ep^3) - (73*ca^3*nf*tr*xil^2)/(96*ep^2) + 
       (151*ca^3*nf*tr*xil^2)/(576*ep) + (9*ca^4*xil^3)/(32*ep^4) - 
       (69*ca^4*xil^3)/(128*ep^3) + (27*ca^4*xil^3)/(64*ep^2) - 
       (91*ca^4*xil^3)/(512*ep) + (ca^4*xil^4)/(16*ep^4) - 
       (11*ca^4*xil^4)/(128*ep^3) + (127*ca^4*xil^4)/(1536*ep^2) - 
       (19*ca^4*xil^4)/(512*ep) + (9*ca^4*xil*z3)/(128*ep^2) - 
       (1039*ca^4*xil*z3)/(768*ep) - (111*d4AA*xil*z3)/(32*ep*NA) - 
       (9*ca^3*nf*tr*xil*z3)/(4*ep^2) + (3*ca^2*cf*nf*tr*xil*z3)/ep^2 + 
       (53*ca^3*nf*tr*xil*z3)/(16*ep) - (4*ca^2*cf*nf*tr*xil*z3)/ep - 
       (2*ca^2*nf^2*tr^2*xil*z3)/(3*ep) + (3*ca^4*xil^2*z3)/(32*ep^2) - 
       (353*ca^4*xil^2*z3)/(1536*ep) - (33*d4AA*xil^2*z3)/(64*ep*NA) + 
       (5*ca^3*nf*tr*xil^2*z3)/(48*ep) + (3*ca^4*xil^3*z3)/(128*ep^2) - 
       (ca^4*xil^3*z3)/(16*ep) - (3*d4AA*xil^3*z3)/(8*ep*NA) - 
       (ca^4*xil^4*z3)/(1536*ep) + (7*d4AA*xil^4*z3)/(64*ep*NA) - 
       (9*ca^4*xil*z4)/(256*ep) + (9*ca^3*nf*tr*xil*z4)/(8*ep) - 
       (3*ca^2*cf*nf*tr*xil*z4)/(2*ep) - (3*ca^4*xil^2*z4)/(64*ep) - 
       (3*ca^4*xil^3*z4)/(256*ep) + (725*ca^4*xil*z5)/(512*ep) + 
       (15*d4AA*xil*z5)/(4*ep*NA) + (5*ca^4*xil^2*z5)/(32*ep) + 
       (15*d4AA*xil^2*z5)/(64*ep*NA) + (25*ca^4*xil^3*z5)/(512*ep) + 
       (15*d4AA*xil^3*z5)/(32*ep*NA) - (5*ca^4*xil^4*z5)/(768*ep) - 
       (5*d4AA*xil^4*z5)/(64*ep*NA)) + a^5*((-8215*ca^5*xil)/(2304*ep^5) + 
       (157093*ca^5*xil)/(11520*ep^4) - (905717*ca^5*xil)/(34560*ep^3) + 
       (9124667*ca^5*xil)/(248832*ep^2) - (8154107*ca^5*xil)/(207360*ep) - 
       (69*ca*d4AA*xil)/(160*ep^2*NA) + (2707*ca*d4AA*xil)/(1280*ep*NA) + 
       (251*ca^4*nf*tr*xil)/(80*ep^5) - (17767*ca^4*nf*tr*xil)/(1440*ep^4) - 
       (473*ca^3*cf*nf*tr*xil)/(240*ep^4) + (10511*ca^4*nf*tr*xil)/
        (480*ep^3) + (105*ca^3*cf*nf*tr*xil)/(8*ep^3) - 
       (3*ca^2*cf^2*nf*tr*xil)/(20*ep^3) - (230563*ca^4*nf*tr*xil)/
        (8640*ep^2) - (28919*ca^3*cf*nf*tr*xil)/(864*ep^2) + 
       (557*ca^2*cf^2*nf*tr*xil)/(120*ep^2) + (5000363*ca^4*nf*tr*xil)/
        (155520*ep) + (13699*ca^3*cf*nf*tr*xil)/(320*ep) - 
       (3731*ca^2*cf^2*nf*tr*xil)/(240*ep) - (11*ca^3*nf^2*tr^2*xil)/
        (12*ep^5) + (115*ca^3*nf^2*tr^2*xil)/(36*ep^4) + 
       (17*ca^2*cf*nf^2*tr^2*xil)/(30*ep^4) - (184*ca^3*nf^2*tr^2*xil)/
        (45*ep^3) - (53*ca^2*cf*nf^2*tr^2*xil)/(15*ep^3) + 
       (17903*ca^3*nf^2*tr^2*xil)/(6480*ep^2) + (4063*ca^2*cf*nf^2*tr^2*xil)/
        (540*ep^2) - (267601*ca^3*nf^2*tr^2*xil)/(77760*ep) - 
       (557*ca^2*cf*nf^2*tr^2*xil)/(60*ep) + (4*ca^2*nf^3*tr^3*xil)/
        (45*ep^5) - (2*ca^2*nf^3*tr^3*xil)/(9*ep^4) + (2*ca^2*nf^3*tr^3*xil)/
        (27*ep^3) + (4*ca^2*nf^3*tr^3*xil)/(1215*ep^2) + 
       (2989*ca^2*nf^3*tr^3*xil)/(4860*ep) - (2201*ca^5*xil^2)/(1152*ep^5) + 
       (3611*ca^5*xil^2)/(576*ep^4) - (172789*ca^5*xil^2)/(17280*ep^3) + 
       (12728779*ca^5*xil^2)/(1244160*ep^2) - (27767149*ca^5*xil^2)/
        (4976640*ep) - (3*ca*d4AA*xil^2)/(40*ep^2*NA) + 
       (23*ca*d4AA*xil^2)/(64*ep*NA) + (133*ca^4*nf*tr*xil^2)/(144*ep^5) - 
       (131*ca^4*nf*tr*xil^2)/(40*ep^4) - (3*ca^3*cf*nf*tr*xil^2)/(8*ep^4) + 
       (1303*ca^4*nf*tr*xil^2)/(270*ep^3) + (131*ca^3*cf*nf*tr*xil^2)/
        (40*ep^3) - (87835*ca^4*nf*tr*xil^2)/(31104*ep^2) - 
       (2003*ca^3*cf*nf*tr*xil^2)/(240*ep^2) + (914753*ca^4*nf*tr*xil^2)/
        (622080*ep) + (21*ca^3*cf*nf*tr*xil^2)/(5*ep) - 
       (ca^3*nf^2*tr^2*xil^2)/(9*ep^5) + (14*ca^3*nf^2*tr^2*xil^2)/
        (45*ep^4) - (89*ca^3*nf^2*tr^2*xil^2)/(540*ep^3) - 
       (4741*ca^3*nf^2*tr^2*xil^2)/(9720*ep^2) + (1571*ca^3*nf^2*tr^2*xil^2)/
        (7776*ep) - (89*ca^5*xil^3)/(128*ep^5) + (259*ca^5*xil^3)/
        (128*ep^4) - (13919*ca^5*xil^3)/(5120*ep^3) + 
       (8707*ca^5*xil^3)/(4608*ep^2) - (101747*ca^5*xil^3)/(138240*ep) - 
       (3*ca*d4AA*xil^3)/(160*ep^2*NA) + (101*ca*d4AA*xil^3)/(1280*ep*NA) + 
       (ca^4*nf*tr*xil^3)/(8*ep^5) - (17*ca^4*nf*tr*xil^3)/(40*ep^4) + 
       (243*ca^4*nf*tr*xil^3)/(320*ep^3) - (3097*ca^4*nf*tr*xil^3)/
        (5760*ep^2) + (925*ca^4*nf*tr*xil^3)/(3456*ep) - 
       (3*ca^5*xil^4)/(16*ep^5) + (31*ca^5*xil^4)/(64*ep^4) - 
       (93*ca^5*xil^4)/(160*ep^3) + (451*ca^5*xil^4)/(1024*ep^2) - 
       (7393*ca^5*xil^4)/(30720*ep) - (ca^5*xil^5)/(32*ep^5) + 
       (83*ca^5*xil^5)/(1280*ep^4) - (1343*ca^5*xil^5)/(15360*ep^3) + 
       (1127*ca^5*xil^5)/(15360*ep^2) - (729*ca^5*xil^5)/(20480*ep) - 
       (279*ca^5*xil*z3)/(1280*ep^3) + (109739*ca^5*xil*z3)/(11520*ep^2) - 
       (4473667*ca^5*xil*z3)/(276480*ep) + (7647*ca*d4AA*xil*z3)/
        (320*ep^2*NA) - (84619*ca*d4AA*xil*z3)/(1536*ep*NA) - 
       (48*ca*d4RA*nf*xil*z3)/(5*ep^2*NA) + (34*ca*d4RA*nf*xil*z3)/(ep*NA) + 
       (225*ca^4*nf*tr*xil*z3)/(32*ep^3) - (93*ca^3*cf*nf*tr*xil*z3)/
        (10*ep^3) - (11407*ca^4*nf*tr*xil*z3)/(320*ep^2) + 
       (291*ca^3*cf*nf*tr*xil*z3)/(10*ep^2) + (74*ca^2*cf^2*nf*tr*xil*z3)/
        (5*ep^2) + (13339*ca^4*nf*tr*xil*z3)/(288*ep) - 
       (299*ca^3*cf*nf*tr*xil*z3)/(24*ep) - (799*ca^2*cf^2*nf*tr*xil*z3)/
        (20*ep) - (111*d4AA*nf*tr*xil*z3)/(40*ep^2*NA) + 
       (389*d4AA*nf*tr*xil*z3)/(60*ep*NA) - (9*ca^3*nf^2*tr^2*xil*z3)/
        (5*ep^3) + (12*ca^2*cf*nf^2*tr^2*xil*z3)/(5*ep^3) + 
       (619*ca^3*nf^2*tr^2*xil*z3)/(60*ep^2) - (56*ca^2*cf*nf^2*tr^2*xil*z3)/
        (5*ep^2) - (1193*ca^3*nf^2*tr^2*xil*z3)/(60*ep) + 
       (184*ca^2*cf*nf^2*tr^2*xil*z3)/(15*ep) + (8*ca^2*nf^3*tr^3*xil*z3)/
        (45*ep^2) + (8*ca^2*nf^3*tr^3*xil*z3)/(27*ep) - 
       (41*ca^5*xil^2*z3)/(128*ep^3) + (72629*ca^5*xil^2*z3)/(23040*ep^2) - 
       (149749*ca^5*xil^2*z3)/(30720*ep) + (381*ca*d4AA*xil^2*z3)/
        (64*ep^2*NA) - (3335*ca*d4AA*xil^2*z3)/(192*ep*NA) + 
       (23*ca^4*nf*tr*xil^2*z3)/(10*ep^3) - (3*ca^3*cf*nf*tr*xil^2*z3)/ep^3 - 
       (2981*ca^4*nf*tr*xil^2*z3)/(576*ep^2) + (29*ca^3*cf*nf*tr*xil^2*z3)/
        (5*ep^2) + (2737*ca^4*nf*tr*xil^2*z3)/(720*ep) - 
       (93*ca^3*cf*nf*tr*xil^2*z3)/(40*ep) - (11*d4AA*nf*tr*xil^2*z3)/
        (40*ep^2*NA) + (143*d4AA*nf*tr*xil^2*z3)/(60*ep*NA) + 
       (13*ca^3*nf^2*tr^2*xil^2*z3)/(18*ep^2) - (26*ca^3*nf^2*tr^2*xil^2*z3)/
        (45*ep) - (199*ca^5*xil^3*z3)/(1280*ep^3) + (1783*ca^5*xil^3*z3)/
        (3072*ep^2) - (8249*ca^5*xil^3*z3)/(9216*ep) + 
       (163*ca*d4AA*xil^3*z3)/(128*ep^2*NA) - (29*ca*d4AA*xil^3*z3)/
        (240*ep*NA) + (ca^4*nf*tr*xil^3*z3)/(160*ep^3) - 
       (59*ca^4*nf*tr*xil^3*z3)/(480*ep^2) + (677*ca^4*nf*tr*xil^3*z3)/
        (2880*ep) - (d4AA*nf*tr*xil^3*z3)/(10*ep^2*NA) + 
       (31*d4AA*nf*tr*xil^3*z3)/(60*ep*NA) - (9*ca^5*xil^4*z3)/(320*ep^3) + 
       (61*ca^5*xil^4*z3)/(768*ep^2) - (281*ca^5*xil^4*z3)/(30720*ep) + 
       (7*ca*d4AA*xil^4*z3)/(40*ep^2*NA) - (527*ca*d4AA*xil^4*z3)/
        (640*ep*NA) - (13*ca^5*xil^5*z3)/(3072*ep^2) - 
       (3*ca^5*xil^5*z3)/(10240*ep) - (11*ca*d4AA*xil^5*z3)/(128*ep^2*NA) + 
       (369*ca*d4AA*xil^5*z3)/(2560*ep*NA) - (55351*ca^5*xil*z3^2)/
        (20480*ep) - (33027*ca*d4AA*xil*z3^2)/(2560*ep*NA) + 
       (21*ca*d4RA*nf*xil*z3^2)/(5*ep*NA) + (2377*ca^4*nf*tr*xil*z3^2)/
        (1920*ep) - (21*ca^3*cf*nf*tr*xil*z3^2)/(5*ep) + 
       (6*ca^2*cf^2*nf*tr*xil*z3^2)/ep + (8*d4AA*nf*tr*xil*z3^2)/(5*ep*NA) - 
       (1523*ca^5*xil^2*z3^2)/(10240*ep) + (2051*ca*d4AA*xil^2*z3^2)/
        (1280*ep*NA) + (ca^4*nf*tr*xil^2*z3^2)/(96*ep) - 
       (3*d4AA*nf*tr*xil^2*z3^2)/(8*ep*NA) + (19*ca^5*xil^3*z3^2)/(960*ep) - 
       (243*ca*d4AA*xil^3*z3^2)/(640*ep*NA) - (7*ca^4*nf*tr*xil^3*z3^2)/
        (640*ep) + (d4AA*nf*tr*xil^3*z3^2)/(40*ep*NA) - 
       (251*ca^5*xil^4*z3^2)/(30720*ep) + (137*ca*d4AA*xil^4*z3^2)/
        (1280*ep*NA) + (47*ca^5*xil^5*z3^2)/(20480*ep) + 
       (87*ca*d4AA*xil^5*z3^2)/(2560*ep*NA) - (567*ca^5*xil*z4)/(2560*ep^2) + 
       (168797*ca^5*xil*z4)/(61440*ep) + (4671*ca*d4AA*xil*z4)/(640*ep*NA) + 
       (18*ca*d4RA*nf*xil*z4)/(5*ep*NA) + (459*ca^4*nf*tr*xil*z4)/(64*ep^2) - 
       (189*ca^3*cf*nf*tr*xil*z4)/(20*ep^2) - (2231*ca^4*nf*tr*xil*z4)/
        (640*ep) + (69*ca^3*cf*nf*tr*xil*z4)/(10*ep) - 
       (111*ca^2*cf^2*nf*tr*xil*z4)/(20*ep) - (333*d4AA*nf*tr*xil*z4)/
        (80*ep*NA) - (27*ca^3*nf^2*tr^2*xil*z4)/(10*ep^2) + 
       (18*ca^2*cf*nf^2*tr^2*xil*z4)/(5*ep^2) + (169*ca^3*nf^2*tr^2*xil*z4)/
        (40*ep) - (9*ca^2*cf*nf^2*tr^2*xil*z4)/(5*ep) - 
       (16*ca^2*nf^3*tr^3*xil*z4)/(15*ep) - (51*ca^5*xil^2*z4)/(256*ep^2) + 
       (2729*ca^5*xil^2*z4)/(15360*ep) + (273*ca*d4AA*xil^2*z4)/(256*ep*NA) - 
       (21*ca^4*nf*tr*xil^2*z4)/(20*ep^2) + (3*ca^3*cf*nf*tr*xil^2*z4)/
        (2*ep^2) + (133*ca^4*nf*tr*xil^2*z4)/(384*ep) - 
       (21*ca^3*cf*nf*tr*xil^2*z4)/(20*ep) - (33*d4AA*nf*tr*xil^2*z4)/
        (80*ep*NA) + (ca^3*nf^2*tr^2*xil^2*z4)/(12*ep) - 
       (27*ca^5*xil^3*z4)/(2560*ep^2) + (43*ca^5*xil^3*z4)/(512*ep) + 
       (123*ca*d4AA*xil^3*z4)/(128*ep*NA) + (3*ca^4*nf*tr*xil^3*z4)/
        (320*ep^2) - (7*ca^4*nf*tr*xil^3*z4)/(160*ep) - 
       (3*d4AA*nf*tr*xil^3*z4)/(20*ep*NA) + (3*ca^5*xil^4*z4)/(640*ep^2) + 
       (ca^5*xil^4*z4)/(64*ep) - (39*ca*d4AA*xil^4*z4)/(1280*ep*NA) + 
       (9*ca^5*xil^5*z4)/(4096*ep) - (9*ca*d4AA*xil^5*z4)/(128*ep*NA) - 
       (6579*ca^5*xil*z5)/(512*ep^2) + (6246457*ca^5*xil*z5)/(122880*ep) - 
       (3237*ca*d4AA*xil*z5)/(128*ep^2*NA) + (78251*ca*d4AA*xil*z5)/
        (1024*ep*NA) + (12*ca*d4RA*nf*xil*z5)/(ep^2*NA) - 
       (63*ca*d4RA*nf*xil*z5)/(2*ep*NA) + (1553*ca^4*nf*tr*xil*z5)/
        (128*ep^2) + (12*ca^3*cf*nf*tr*xil*z5)/ep^2 - 
       (24*ca^2*cf^2*nf*tr*xil*z5)/ep^2 - (44017*ca^4*nf*tr*xil*z5)/
        (1152*ep) - (201*ca^3*cf*nf*tr*xil*z5)/(10*ep) + 
       (45*ca^2*cf^2*nf*tr*xil*z5)/ep + (3*d4AA*nf*tr*xil*z5)/(ep^2*NA) - 
       (95*d4AA*nf*tr*xil*z5)/(12*ep*NA) + (277*ca^3*nf^2*tr^2*xil*z5)/
        (30*ep) - (16*ca^2*cf*nf^2*tr^2*xil*z5)/(5*ep) - 
       (481*ca^5*xil^2*z5)/(192*ep^2) + (215527*ca^5*xil^2*z5)/(36864*ep) - 
       (135*ca*d4AA*xil^2*z5)/(32*ep^2*NA) + (6139*ca*d4AA*xil^2*z5)/
        (1536*ep*NA) + (ca^4*nf*tr*xil^2*z5)/(12*ep^2) - 
       (393*ca^4*nf*tr*xil^2*z5)/(320*ep) + (d4AA*nf*tr*xil^2*z5)/
        (8*ep^2*NA) - (17*d4AA*nf*tr*xil^2*z5)/(12*ep*NA) - 
       (749*ca^5*xil^3*z5)/(3072*ep^2) + (4189*ca^5*xil^3*z5)/(5760*ep) - 
       (59*ca*d4AA*xil^3*z5)/(128*ep^2*NA) + (2495*ca*d4AA*xil^3*z5)/
        (768*ep*NA) + (5*ca^4*nf*tr*xil^3*z5)/(384*ep^2) - 
       (281*ca^4*nf*tr*xil^3*z5)/(1920*ep) + (d4AA*nf*tr*xil^3*z5)/
        (8*ep^2*NA) - (2*d4AA*nf*tr*xil^3*z5)/(3*ep*NA) - 
       (29*ca^5*xil^4*z5)/(1536*ep^2) + (4273*ca^5*xil^4*z5)/(20480*ep) - 
       (7*ca*d4AA*xil^4*z5)/(64*ep^2*NA) + (651*ca*d4AA*xil^4*z5)/
        (512*ep*NA) + (41*ca^5*xil^5*z5)/(3072*ep^2) - 
       (781*ca^5*xil^5*z5)/(24576*ep) + (5*ca*d4AA*xil^5*z5)/(64*ep^2*NA) - 
       (167*ca*d4AA*xil^5*z5)/(1024*ep*NA) - (24835*ca^5*xil*z6)/(8192*ep) - 
       (13815*ca*d4AA*xil*z6)/(1024*ep*NA) - (15*ca*d4RA*nf*xil*z6)/
        (2*ep*NA) - (1035*ca^4*nf*tr*xil*z6)/(256*ep) - 
       (15*ca^3*cf*nf*tr*xil*z6)/(2*ep) + (15*ca^2*cf^2*nf*tr*xil*z6)/ep + 
       (15*d4AA*nf*tr*xil*z6)/(2*ep*NA) - (1345*ca^5*xil^2*z6)/(4096*ep) - 
       (625*ca*d4AA*xil^2*z6)/(512*ep*NA) + (5*ca^4*nf*tr*xil^2*z6)/(24*ep) + 
       (5*d4AA*nf*tr*xil^2*z6)/(16*ep*NA) - (1495*ca^5*xil^3*z6)/(6144*ep) - 
       (595*ca*d4AA*xil^3*z6)/(256*ep*NA) + (25*ca^4*nf*tr*xil^3*z6)/
        (768*ep) + (5*d4AA*nf*tr*xil^3*z6)/(16*ep*NA) - 
       (305*ca^5*xil^4*z6)/(12288*ep) - (115*ca*d4AA*xil^4*z6)/(512*ep*NA) + 
       (15*ca^5*xil^5*z6)/(8192*ep) + (75*ca*d4AA*xil^5*z6)/(1024*ep*NA) - 
       (3899651*ca^5*xil*z7)/(184320*ep) + (15127*ca*d4AA*xil*z7)/
        (3840*ep*NA) - (441*ca*d4RA*nf*xil*z7)/(40*ep*NA) + 
       (49*ca^4*nf*tr*xil*z7)/(8*ep) - (147*d4AA*nf*tr*xil*z7)/(40*ep*NA) + 
       (19943*ca^5*xil^2*z7)/(122880*ep) + (7469*ca*d4AA*xil^2*z7)/
        (640*ep*NA) + (8183*ca^5*xil^3*z7)/(122880*ep) - 
       (1477*ca*d4AA*xil^3*z7)/(640*ep*NA) - (27167*ca^5*xil^4*z7)/
        (122880*ep) - (217*ca*d4AA*xil^4*z7)/(1280*ep*NA) + 
       (441*ca^5*xil^5*z7)/(40960*ep));
 
Z1qqg = 1 + a*((-3*ca)/(4*ep) - (ca*xil)/(4*ep) - (cf*xil)/ep) + 
     a^2*((53*ca^2)/(32*ep^2) - (95*ca^2)/(96*ep) - (25*ca*cf)/(8*ep) + 
       (3*cf^2)/(4*ep) - (ca*nf*tr)/(2*ep^2) + (5*ca*nf*tr)/(12*ep) + 
       (cf*nf*tr)/ep + (3*ca^2*xil)/(8*ep^2) + (3*ca*cf*xil)/(2*ep^2) - 
       (11*ca^2*xil)/(32*ep) - (ca*cf*xil)/ep + (3*ca^2*xil^2)/(32*ep^2) + 
       (ca*cf*xil^2)/(2*ep^2) + (cf^2*xil^2)/(2*ep^2) - 
       (ca^2*xil^2)/(16*ep) - (ca*cf*xil^2)/(8*ep)) + 
     a^3*((-5141*ca^3)/(1152*ep^3) + (20717*ca^3)/(3456*ep^2) + 
       (2875*ca^2*cf)/(288*ep^2) - (115*ca*cf^2)/(48*ep^2) - 
       (15817*ca^3)/(5184*ep) - (9155*ca^2*cf)/(432*ep) + 
       (143*ca*cf^2)/(12*ep) - cf^3/(2*ep) + (203*ca^2*nf*tr)/(72*ep^3) - 
       (1675*ca^2*nf*tr)/(432*ep^2) - (251*ca*cf*nf*tr)/(36*ep^2) + 
       (2*cf^2*nf*tr)/(3*ep^2) + (97*ca^2*nf*tr)/(324*ep) + 
       (1553*ca*cf*nf*tr)/(108*ep) - (cf^2*nf*tr)/ep - 
       (4*ca*nf^2*tr^2)/(9*ep^3) + (10*ca*nf^2*tr^2)/(27*ep^2) + 
       (8*cf*nf^2*tr^2)/(9*ep^2) + (35*ca*nf^2*tr^2)/(81*ep) - 
       (20*cf*nf^2*tr^2)/(27*ep) - (337*ca^3*xil)/(384*ep^3) - 
       (337*ca^2*cf*xil)/(96*ep^3) + (137*ca^3*xil)/(96*ep^2) + 
       (89*ca^2*cf*xil)/(16*ep^2) + (47*ca*cf^2*xil)/(16*ep^2) - 
       (3*cf^3*xil)/(4*ep^2) - (167*ca^3*xil)/(192*ep) - 
       (263*ca^2*cf*xil)/(96*ep) + (5*ca^2*nf*tr*xil)/(24*ep^3) + 
       (5*ca*cf*nf*tr*xil)/(6*ep^3) - (19*ca^2*nf*tr*xil)/(48*ep^2) - 
       (5*ca*cf*nf*tr*xil)/(3*ep^2) - (cf^2*nf*tr*xil)/ep^2 + 
       (ca^2*nf*tr*xil)/(3*ep) + (17*ca*cf*nf*tr*xil)/(12*ep) - 
       (27*ca^3*xil^2)/(128*ep^3) - (9*ca^2*cf*xil^2)/(8*ep^3) - 
       (9*ca*cf^2*xil^2)/(8*ep^3) + (47*ca^3*xil^2)/(128*ep^2) + 
       (23*ca^2*cf*xil^2)/(16*ep^2) + (ca*cf^2*xil^2)/ep^2 - 
       (11*ca^3*xil^2)/(64*ep) - (13*ca^2*cf*xil^2)/(32*ep) - 
       (5*ca^3*xil^3)/(128*ep^3) - (23*ca^2*cf*xil^3)/(96*ep^3) - 
       (3*ca*cf^2*xil^3)/(8*ep^3) - (cf^3*xil^3)/(6*ep^3) + 
       (11*ca^3*xil^3)/(192*ep^2) + (7*ca^2*cf*xil^3)/(32*ep^2) + 
       (ca*cf^2*xil^3)/(8*ep^2) - (7*ca^3*xil^3)/(192*ep) - 
       (5*ca^2*cf*xil^3)/(48*ep) - (3*ca^3*z3)/(32*ep) + 
       (23*ca^2*cf*z3)/(8*ep) - (4*ca*cf^2*z3)/ep + (3*ca^2*nf*tr*z3)/ep - 
       (4*ca*cf*nf*tr*z3)/ep - (ca^3*xil*z3)/(8*ep) - 
       (ca^2*cf*xil*z3)/(4*ep) - (ca^3*xil^2*z3)/(32*ep) - 
       (ca^2*cf*xil^2*z3)/(8*ep)) + a^4*((241627*ca^4)/(18432*ep^4) - 
       (768995*ca^4)/(27648*ep^3) - (73525*ca^3*cf)/(2304*ep^3) + 
       (2941*ca^2*cf^2)/(384*ep^3) + (4428601*ca^4)/(165888*ep^2) + 
       (656455*ca^3*cf)/(6912*ep^2) - (8029*ca^2*cf^2)/(192*ep^2) - 
       (19*ca*cf^3)/(32*ep^2) + (9*cf^4)/(32*ep^2) - 
       (319561*ca^4)/(18432*ep) - (95261*ca^3*cf)/(648*ep) + 
       (23885*ca^2*cf^2)/(144*ep) - (5131*ca*cf^3)/(48*ep) + 
       (1027*cf^4)/(32*ep) + (69*d4AA)/(128*ep*NA) + (67*d4RA)/(4*ep*NR) - 
       (32*d4RR*nf)/(ep*NR) - (2447*ca^3*nf*tr)/(192*ep^4) + 
       (10111*ca^3*nf*tr)/(384*ep^3) + (3397*ca^2*cf*nf*tr)/(96*ep^3) - 
       (109*ca*cf^2*nf*tr)/(24*ep^3) - (7679*ca^3*nf*tr)/(384*ep^2) - 
       (4615*ca^2*cf*nf*tr)/(48*ep^2) + (443*ca*cf^2*nf*tr)/(48*ep^2) + 
       (7*cf^3*nf*tr)/(4*ep^2) + (295855*ca^3*nf*tr)/(20736*ep) + 
       (28885*ca^2*cf*nf*tr)/(288*ep) - (707*ca*cf^2*nf*tr)/(144*ep) - 
       (19*cf^3*nf*tr)/(3*ep) + (33*ca^2*nf^2*tr^2)/(8*ep^4) - 
       (485*ca^2*nf^2*tr^2)/(72*ep^3) - (65*ca*cf*nf^2*tr^2)/(6*ep^3) + 
       (2*cf^2*nf^2*tr^2)/(3*ep^3) + (1175*ca^2*nf^2*tr^2)/(864*ep^2) + 
       (809*ca*cf*nf^2*tr^2)/(36*ep^2) + (3*cf^2*nf^2*tr^2)/(2*ep^2) - 
       (157*ca^2*nf^2*tr^2)/(81*ep) - (497*ca*cf*nf^2*tr^2)/(54*ep) - 
       (76*cf^2*nf^2*tr^2)/(9*ep) - (4*ca*nf^3*tr^3)/(9*ep^4) + 
       (10*ca*nf^3*tr^3)/(27*ep^3) + (8*cf*nf^3*tr^3)/(9*ep^3) + 
       (35*ca*nf^3*tr^3)/(81*ep^2) - (20*cf*nf^3*tr^3)/(27*ep^2) + 
       (83*ca*nf^3*tr^3)/(162*ep) - (70*cf*nf^3*tr^3)/(81*ep) + 
       (1829*ca^4*xil)/(768*ep^4) + (1829*ca^3*cf*xil)/(192*ep^4) - 
       (157525*ca^4*xil)/(27648*ep^3) - (80663*ca^3*cf*xil)/(3456*ep^3) - 
       (3337*ca^2*cf^2*xil)/(288*ep^3) + (71*ca*cf^3*xil)/(24*ep^3) + 
       (254405*ca^4*xil)/(41472*ep^2) + (279077*ca^3*cf*xil)/(10368*ep^2) + 
       (72853*ca^2*cf^2*xil)/(3456*ep^2) - (301*ca*cf^3*xil)/(24*ep^2) + 
       (cf^4*xil)/(2*ep^2) - (2184485*ca^4*xil)/(497664*ep) - 
       (1596947*ca^3*cf*xil)/(124416*ep) - (3*ca^2*cf^2*xil)/(4*ep) + 
       (3*d4AA*xil)/(32*ep*NA) - (d4RA*xil)/(4*ep*NR) - 
       (121*ca^3*nf*tr*xil)/(96*ep^4) - (121*ca^2*cf*nf*tr*xil)/(24*ep^4) + 
       (5335*ca^3*nf*tr*xil)/(1728*ep^3) + (2885*ca^2*cf*nf*tr*xil)/
        (216*ep^3) + (299*ca*cf^2*nf*tr*xil)/(36*ep^3) - 
       (2*cf^3*nf*tr*xil)/(3*ep^3) - (13543*ca^3*nf*tr*xil)/(5184*ep^2) - 
       (19381*ca^2*cf*nf*tr*xil)/(1296*ep^2) - (4699*ca*cf^2*nf*tr*xil)/
        (216*ep^2) + (cf^3*nf*tr*xil)/ep^2 + (389*ca^3*nf*tr*xil)/(486*ep) + 
       (26749*ca^2*cf*nf*tr*xil)/(3888*ep) + (767*ca*cf^2*nf*tr*xil)/
        (48*ep) + (ca^2*nf^2*tr^2*xil)/(6*ep^4) + (2*ca*cf*nf^2*tr^2*xil)/
        (3*ep^4) - (31*ca^2*nf^2*tr^2*xil)/(108*ep^3) - 
       (34*ca*cf*nf^2*tr^2*xil)/(27*ep^3) - (8*cf^2*nf^2*tr^2*xil)/(9*ep^3) - 
       (31*ca^2*nf^2*tr^2*xil)/(648*ep^2) + (4*ca*cf*nf^2*tr^2*xil)/
        (81*ep^2) + (20*cf^2*nf^2*tr^2*xil)/(27*ep^2) + 
       (1229*ca^2*nf^2*tr^2*xil)/(3888*ep) + (269*ca*cf*nf^2*tr^2*xil)/
        (243*ep) + (569*ca^4*xil^2)/(1024*ep^4) + (569*ca^3*cf*xil^2)/
        (192*ep^4) + (569*ca^2*cf^2*xil^2)/(192*ep^4) - 
       (4379*ca^4*xil^2)/(3072*ep^3) - (2501*ca^3*cf*xil^2)/(384*ep^3) - 
       (2507*ca^2*cf^2*xil^2)/(384*ep^3) - (19*ca*cf^3*xil^2)/(16*ep^3) + 
       (3*cf^4*xil^2)/(8*ep^3) + (8789*ca^4*xil^2)/(6144*ep^2) + 
       (87*ca^3*cf*xil^2)/(16*ep^2) + (43*ca^2*cf^2*xil^2)/(12*ep^2) - 
       (3*ca*cf^3*xil^2)/(32*ep^2) - (3755*ca^4*xil^2)/(6144*ep) - 
       (6467*ca^3*cf*xil^2)/(4608*ep) + (3*d4AA*xil^2)/(128*ep*NA) - 
       (7*ca^3*nf*tr*xil^2)/(64*ep^4) - (7*ca^2*cf*nf*tr*xil^2)/(12*ep^4) - 
       (7*ca*cf^2*nf*tr*xil^2)/(12*ep^4) + (119*ca^3*nf*tr*xil^2)/
        (384*ep^3) + (143*ca^2*cf*nf*tr*xil^2)/(96*ep^3) + 
       (41*ca*cf^2*nf*tr*xil^2)/(24*ep^3) + (cf^3*nf*tr*xil^2)/(2*ep^3) - 
       (37*ca^3*nf*tr*xil^2)/(96*ep^2) - (55*ca^2*cf*nf*tr*xil^2)/(32*ep^2) - 
       (37*ca*cf^2*nf*tr*xil^2)/(24*ep^2) + (43*ca^3*nf*tr*xil^2)/(256*ep) + 
       (109*ca^2*cf*nf*tr*xil^2)/(288*ep) + (15*ca^4*xil^3)/(128*ep^4) + 
       (23*ca^3*cf*xil^3)/(32*ep^4) + (9*ca^2*cf^2*xil^3)/(8*ep^4) + 
       (ca*cf^3*xil^3)/(2*ep^4) - (313*ca^4*xil^3)/(1024*ep^3) - 
       (47*ca^3*cf*xil^3)/(32*ep^3) - (103*ca^2*cf^2*xil^3)/(64*ep^3) - 
       (ca*cf^3*xil^3)/(2*ep^3) + (39*ca^4*xil^3)/(128*ep^2) + 
       (277*ca^3*cf*xil^3)/(256*ep^2) + (17*ca^2*cf^2*xil^3)/(32*ep^2) - 
       (937*ca^4*xil^3)/(6144*ep) - (149*ca^3*cf*xil^3)/(384*ep) + 
       (35*ca^4*xil^4)/(2048*ep^4) + (11*ca^3*cf*xil^4)/(96*ep^4) + 
       (43*ca^2*cf^2*xil^4)/(192*ep^4) + (ca*cf^3*xil^4)/(6*ep^4) + 
       (cf^4*xil^4)/(24*ep^4) - (61*ca^4*xil^4)/(1536*ep^3) - 
       (149*ca^3*cf*xil^4)/(768*ep^3) - (7*ca^2*cf^2*xil^4)/(32*ep^3) - 
       (ca*cf^3*xil^4)/(16*ep^3) + (71*ca^4*xil^4)/(1536*ep^2) + 
       (23*ca^3*cf*xil^4)/(128*ep^2) + (43*ca^2*cf^2*xil^4)/(384*ep^2) - 
       (15*ca^4*xil^4)/(512*ep) - (19*ca^3*cf*xil^4)/(256*ep) + 
       (21*ca^4*z3)/(64*ep^2) - (161*ca^3*cf*z3)/(16*ep^2) + 
       (14*ca^2*cf^2*z3)/ep^2 - (140743*ca^4*z3)/(18432*ep) + 
       (6209*ca^3*cf*z3)/(256*ep) + (421*ca^2*cf^2*z3)/(8*ep) - 
       (212*ca*cf^3*z3)/ep + (100*cf^4*z3)/ep - (609*d4AA*z3)/(32*ep*NA) + 
       (12*d4RA*nf*z3)/(ep*NA) - (1113*d4RA*z3)/(32*ep*NR) - 
       (339*ca^3*nf*tr*z3)/(32*ep^2) + (135*ca^2*cf*nf*tr*z3)/(8*ep^2) - 
       (4*ca*cf^2*nf*tr*z3)/ep^2 + (3019*ca^3*nf*tr*z3)/(96*ep) - 
       (173*ca^2*cf*nf*tr*z3)/(8*ep) - (37*ca*cf^2*nf*tr*z3)/(2*ep) + 
       (16*cf^3*nf*tr*z3)/ep + (3*ca^2*nf^2*tr^2*z3)/ep^2 - 
       (4*ca*cf*nf^2*tr^2*z3)/ep^2 - (15*ca^2*nf^2*tr^2*z3)/(2*ep) + 
       (2*ca*cf*nf^2*tr^2*z3)/ep + (8*cf^2*nf^2*tr^2*z3)/ep - 
       (8*ca*nf^3*tr^3*z3)/(9*ep) + (329*ca^4*xil*z3)/(768*ep^2) + 
       (49*ca^3*cf*xil*z3)/(192*ep^2) - (15*ca^2*cf^2*xil*z3)/(8*ep^2) + 
       (4*ca*cf^3*xil*z3)/ep^2 - (1155*ca^4*xil*z3)/(512*ep) - 
       (909*ca^3*cf*xil*z3)/(128*ep) + (7*ca^2*cf^2*xil*z3)/(8*ep) - 
       (449*d4AA*xil*z3)/(128*ep*NA) - (101*d4RA*xil*z3)/(8*ep*NR) - 
       (47*ca^3*nf*tr*xil*z3)/(24*ep^2) - (31*ca^2*cf*nf*tr*xil*z3)/
        (6*ep^2) + (10*ca*cf^2*nf*tr*xil*z3)/ep^2 + (3*ca^3*nf*tr*xil*z3)/
        ep + (23*ca^2*cf*nf*tr*xil*z3)/(4*ep) - (11*ca*cf^2*nf*tr*xil*z3)/
        ep - (ca^2*nf^2*tr^2*xil*z3)/(3*ep) - (4*ca*cf*nf^2*tr^2*xil*z3)/
        (3*ep) + (65*ca^4*xil^2*z3)/(384*ep^2) + (17*ca^3*cf*xil^2*z3)/
        (24*ep^2) + (ca^2*cf^2*xil^2*z3)/(4*ep^2) - (551*ca^4*xil^2*z3)/
        (1536*ep) - (189*ca^3*cf*xil^2*z3)/(128*ep) - 
       (3*d4AA*xil^2*z3)/(8*ep*NA) - (11*d4RA*xil^2*z3)/(16*ep*NR) - 
       (ca^3*nf*tr*xil^2*z3)/(96*ep^2) - (ca^2*cf*nf*tr*xil^2*z3)/(24*ep^2) + 
       (ca^3*nf*tr*xil^2*z3)/(24*ep) + (7*ca^2*cf*nf*tr*xil^2*z3)/(24*ep) + 
       (7*ca^4*xil^3*z3)/(256*ep^2) + (9*ca^3*cf*xil^3*z3)/(64*ep^2) + 
       (ca^2*cf^2*xil^3*z3)/(8*ep^2) - (23*ca^4*xil^3*z3)/(768*ep) - 
       (21*ca^3*cf*xil^3*z3)/(128*ep) - (d4AA*xil^3*z3)/(128*ep*NA) + 
       (3*d4RA*xil^3*z3)/(8*ep*NR) + (37*ca^4*xil^4*z3)/(6144*ep) - 
       (ca^3*cf*xil^4*z3)/(768*ep) - (d4AA*xil^4*z3)/(64*ep*NA) + 
       (7*d4RA*xil^4*z3)/(32*ep*NR) + (99*ca^4*z4)/(256*ep) - 
       (759*ca^3*cf*z4)/(64*ep) + (33*ca^2*cf^2*z4)/(2*ep) - 
       (801*ca^3*nf*tr*z4)/(64*ep) + (333*ca^2*cf*nf*tr*z4)/(16*ep) - 
       (6*ca*cf^2*nf*tr*z4)/ep + (9*ca^2*nf^2*tr^2*z4)/(2*ep) - 
       (6*ca*cf*nf^2*tr^2*z4)/ep + (203*ca^4*xil*z4)/(512*ep) + 
       (97*ca^3*cf*xil*z4)/(128*ep) + (7*ca^3*nf*tr*xil*z4)/(16*ep) + 
       (5*ca^2*cf*nf*tr*xil*z4)/(4*ep) - (3*ca*cf^2*nf*tr*xil*z4)/ep + 
       (5*ca^4*xil^2*z4)/(64*ep) + (17*ca^3*cf*xil^2*z4)/(64*ep) - 
       (ca^3*nf*tr*xil^2*z4)/(64*ep) - (ca^2*cf*nf*tr*xil^2*z4)/(16*ep) + 
       (3*ca^4*xil^3*z4)/(512*ep) + (3*ca^3*cf*xil^3*z4)/(128*ep) + 
       (47665*ca^4*z5)/(4096*ep) + (4145*ca^3*cf*z5)/(128*ep) - 
       (785*ca^2*cf^2*z5)/(4*ep) + (360*ca*cf^3*z5)/ep - (160*cf^4*z5)/ep + 
       (10185*d4AA*z5)/(512*ep*NA) - (15*d4RA*nf*z5)/(ep*NA) + 
       (855*d4RA*z5)/(32*ep*NR) - (55*ca^3*nf*tr*z5)/(4*ep) + 
       (5*ca^2*cf*nf*tr*z5)/ep - (10*ca*cf^2*nf*tr*z5)/ep + 
       (10235*ca^4*xil*z5)/(6144*ep) + (575*ca^3*cf*xil*z5)/(96*ep) - 
       (5*ca^2*cf^2*xil*z5)/(4*ep) + (475*d4AA*xil*z5)/(256*ep*NA) + 
       (55*d4RA*xil*z5)/(4*ep*NR) + (35*ca^4*xil^2*z5)/(512*ep) + 
       (95*ca^3*cf*xil^2*z5)/(192*ep) - (75*d4AA*xil^2*z5)/(128*ep*NA) + 
       (35*d4RA*xil^2*z5)/(16*ep*NR) - (95*ca^4*xil^3*z5)/(6144*ep) - 
       (55*d4AA*xil^3*z5)/(256*ep*NA) - (115*ca^4*xil^4*z5)/(12288*ep) - 
       (5*ca^3*cf*xil^4*z5)/(384*ep) - (5*d4AA*xil^4*z5)/(512*ep*NA) - 
       (5*d4RA*xil^4*z5)/(32*ep*NR)) + a^5*((-8940199*ca^5)/(221184*ep^5) + 
       (195535117*ca^5)/(1658880*ep^4) + (2874655*ca^4*cf)/(27648*ep^4) - 
       (574931*ca^3*cf^2)/(23040*ep^4) - (1627683113*ca^5)/(9953280*ep^3) - 
       (32615269*ca^4*cf)/(82944*ep^3) + (1697359*ca^3*cf^2)/(11520*ep^3) + 
       (4687*ca^2*cf^3)/(640*ep^3) - (203*ca*cf^4)/(128*ep^3) + 
       (1543418617*ca^5)/(9953280*ep^2) + (243303353*ca^4*cf)/(311040*ep^2) - 
       (22661281*ca^3*cf^2)/(34560*ep^2) + (992143*ca^2*cf^3)/(2880*ep^2) - 
       (206807*ca*cf^4)/(1920*ep^2) - (3*cf^5)/(8*ep^2) - 
       (47894269*ca^5)/(552960*ep) - (368712343*ca^4*cf)/(311040*ep) + 
       (42214139*ca^3*cf^2)/(19440*ep) - (165443*ca^2*cf^3)/(72*ep) + 
       (835739*ca*cf^4)/(720*ep) - (4977*cf^5)/(40*ep) - 
       (25489*ca*d4AA)/(7680*ep^2*NA) - (1429*ca*d4AA)/(2304*ep*NA) + 
       (397*cf*d4AA)/(24*ep*NA) + (128*ca*d4RA*nf)/(15*ep^2*NA) - 
       (52*ca*d4RA*nf)/(3*ep*NA) + (8*cf*d4RA*nf)/(15*ep*NA) - 
       (176*ca*d4RR*nf^2)/(15*ep^2*NA) + (428*ca*d4RR*nf^2)/(15*ep*NA) - 
       (14807*ca*d4RA)/(240*ep^2*NR) + (173959*ca*d4RA)/(720*ep*NR) - 
       (113*cf*d4RA)/(30*ep*NR) + (1768*ca*d4RR*nf)/(15*ep^2*NR) - 
       (33464*ca*d4RR*nf)/(45*ep*NR) + (5984*cf*d4RR*nf)/(15*ep*NR) + 
       (1841339*ca^4*nf*tr)/(34560*ep^5) - (31049497*ca^4*nf*tr)/
        (207360*ep^4) - (2750357*ca^3*cf*nf*tr)/(17280*ep^4) + 
       (3683*ca^2*cf^2*nf*tr)/(160*ep^4) + (23580137*ca^4*nf*tr)/
        (124416*ep^3) + (28350707*ca^3*cf*nf*tr)/(51840*ep^3) - 
       (55903*ca^2*cf^2*nf*tr)/(960*ep^3) - (1241*ca*cf^3*nf*tr)/(80*ep^3) + 
       (cf^4*nf*tr)/(2*ep^3) - (235025783*ca^4*nf*tr)/(1244160*ep^2) - 
       (64888411*ca^3*cf*nf*tr)/(77760*ep^2) + (892967*ca^2*cf^2*nf*tr)/
        (8640*ep^2) - (3203*ca*cf^3*nf*tr)/(144*ep^2) + 
       (1871*cf^4*nf*tr)/(60*ep^2) + (60298109*ca^4*nf*tr)/(622080*ep) + 
       (2311945*ca^3*cf*nf*tr)/(2592*ep) - (704933*ca^2*cf^2*nf*tr)/
        (2160*ep) + (169531*ca*cf^3*nf*tr)/(540*ep) - 
       (29209*cf^4*nf*tr)/(180*ep) + (23*d4AA*nf*tr)/(40*ep^2*NA) - 
       (191*d4AA*nf*tr)/(120*ep*NA) + (268*d4RA*nf*tr)/(15*ep^2*NR) - 
       (1240*d4RA*nf*tr)/(9*ep*NR) - (512*d4RR*nf^2*tr)/(15*ep^2*NR) + 
       (1472*d4RR*nf^2*tr)/(9*ep*NR) - (37891*ca^3*nf^2*tr^2)/(1440*ep^5) + 
       (275623*ca^3*nf^2*tr^2)/(4320*ep^4) + (5731*ca^2*cf*nf^2*tr^2)/
        (72*ep^4) - (211*ca*cf^2*nf^2*tr^2)/(30*ep^4) - 
       (3025543*ca^3*nf^2*tr^2)/(51840*ep^3) - (99989*ca^2*cf*nf^2*tr^2)/
        (432*ep^3) - (473*ca*cf^2*nf^2*tr^2)/(40*ep^3) + 
       (4*cf^3*nf^2*tr^2)/ep^3 + (66313*ca^3*nf^2*tr^2)/(1440*ep^2) + 
       (183187*ca^2*cf*nf^2*tr^2)/(720*ep^2) + (50557*ca*cf^2*nf^2*tr^2)/
        (540*ep^2) - (584*cf^3*nf^2*tr^2)/(45*ep^2) + (41593*ca^3*nf^2*tr^2)/
        (9720*ep) - (414871*ca^2*cf*nf^2*tr^2)/(2430*ep) - 
       (567721*ca*cf^2*nf^2*tr^2)/(3240*ep) + (2497*cf^3*nf^2*tr^2)/
        (135*ep) + (779*ca^2*nf^3*tr^3)/(135*ep^5) - (1649*ca^2*nf^3*tr^3)/
        (162*ep^4) - (2098*ca*cf*nf^3*tr^3)/(135*ep^4) + 
       (32*cf^2*nf^3*tr^3)/(45*ep^4) + (13133*ca^2*nf^3*tr^3)/(4860*ep^3) + 
       (13039*ca*cf*nf^3*tr^3)/(405*ep^3) + (184*cf^2*nf^3*tr^3)/(45*ep^3) - 
       (5365*ca^2*nf^3*tr^3)/(1944*ep^2) - (26321*ca*cf*nf^3*tr^3)/
        (2430*ep^2) - (364*cf^2*nf^3*tr^3)/(27*ep^2) - 
       (23837*ca^2*nf^3*tr^3)/(4860*ep) - (7633*ca*cf*nf^3*tr^3)/(2430*ep) + 
       (2636*cf^2*nf^3*tr^3)/(1215*ep) - (64*ca*nf^4*tr^4)/(135*ep^5) + 
       (32*ca*nf^4*tr^4)/(81*ep^4) + (128*cf*nf^4*tr^4)/(135*ep^4) + 
       (112*ca*nf^4*tr^4)/(243*ep^3) - (64*cf*nf^4*tr^4)/(81*ep^3) + 
       (664*ca*nf^4*tr^4)/(1215*ep^2) - (224*cf*nf^4*tr^4)/(243*ep^2) + 
       (52*ca*nf^4*tr^4)/(81*ep) - (1328*cf*nf^4*tr^4)/(1215*ep) - 
       (513623*ca^5*xil)/(73728*ep^5) - (513623*ca^4*cf*xil)/(18432*ep^5) + 
       (3058333*ca^5*xil)/(138240*ep^4) + (1589309*ca^4*cf*xil)/
        (17280*ep^4) + (188141*ca^3*cf^2*xil)/(4608*ep^4) - 
       (4003*ca^2*cf^3*xil)/(384*ep^4) - (111049373*ca^5*xil)/
        (3317760*ep^3) - (124744217*ca^4*cf*xil)/(829440*ep^3) - 
       (1605677*ca^3*cf^2*xil)/(13824*ep^3) + (21307*ca^2*cf^3*xil)/
        (384*ep^3) + (19*ca*cf^4*xil)/(128*ep^3) - (9*cf^5*xil)/(32*ep^3) + 
       (18399737*ca^5*xil)/(497664*ep^2) + (13074611*ca^4*cf*xil)/
        (77760*ep^2) + (689383*ca^3*cf^2*xil)/(5184*ep^2) - 
       (176191*ca^2*cf^3*xil)/(1152*ep^2) + (38159*ca*cf^4*xil)/(384*ep^2) - 
       (1027*cf^5*xil)/(32*ep^2) - (314168671*ca^5*xil)/(9953280*ep) - 
       (235222787*ca^4*cf*xil)/(2488320*ep) - (4543*ca^3*cf^2*xil)/(480*ep) + 
       (103*ca^2*cf^3*xil)/(20*ep) - (1677*ca*d4AA*xil)/(2560*ep^2*NA) - 
       (897*cf*d4AA*xil)/(640*ep^2*NA) + (4661*ca*d4AA*xil)/(4608*ep*NA) + 
       (2563*cf*d4AA*xil)/(640*ep*NA) - (2*ca*d4RA*nf*xil)/(15*ep*NA) - 
       (27*ca*d4RA*xil)/(8*ep^2*NR) - (67*cf*d4RA*xil)/(4*ep^2*NR) - 
       (547*ca*d4RA*xil)/(240*ep*NR) + (16*cf*d4RA*xil)/(5*ep*NR) + 
       (8*ca*d4RR*nf*xil)/(ep^2*NR) + (32*cf*d4RR*nf*xil)/(ep^2*NR) + 
       (22589*ca^4*nf*tr*xil)/(3840*ep^5) + (22589*ca^3*cf*nf*tr*xil)/
        (960*ep^5) - (28285*ca^4*nf*tr*xil)/(1536*ep^4) - 
       (19231*ca^3*cf*nf*tr*xil)/(240*ep^4) - (11071*ca^2*cf^2*nf*tr*xil)/
        (240*ep^4) + (127*ca*cf^3*nf*tr*xil)/(24*ep^4) + 
       (1719149*ca^4*nf*tr*xil)/(69120*ep^3) + (110911*ca^3*cf*nf*tr*xil)/
        (864*ep^3) + (86539*ca^2*cf^2*nf*tr*xil)/(576*ep^3) - 
       (182*ca*cf^3*nf*tr*xil)/(15*ep^3) - (7*cf^4*nf*tr*xil)/(4*ep^3) - 
       (1119421*ca^4*nf*tr*xil)/(46080*ep^2) - (4897171*ca^3*cf*nf*tr*xil)/
        (34560*ep^2) - (898501*ca^2*cf^2*nf*tr*xil)/(4320*ep^2) + 
       (1619*ca*cf^3*nf*tr*xil)/(90*ep^2) + (19*cf^4*nf*tr*xil)/(3*ep^2) + 
       (795943*ca^4*nf*tr*xil)/(38880*ep) + (16911457*ca^3*cf*nf*tr*xil)/
        (155520*ep) + (876989*ca^2*cf^2*nf*tr*xil)/(8640*ep) - 
       (4261*ca*cf^3*nf*tr*xil)/(120*ep) + (3*d4AA*nf*tr*xil)/(40*ep^2*NA) - 
       (67*d4AA*nf*tr*xil)/(240*ep*NA) - (d4RA*nf*tr*xil)/(5*ep^2*NR) + 
       (14*d4RA*nf*tr*xil)/(15*ep*NR) - (53*ca^3*nf^2*tr^2*xil)/(32*ep^5) - 
       (53*ca^2*cf*nf^2*tr^2*xil)/(8*ep^5) + (1235*ca^3*nf^2*tr^2*xil)/
        (288*ep^4) + (1723*ca^2*cf*nf^2*tr^2*xil)/(90*ep^4) + 
       (64*ca*cf^2*nf^2*tr^2*xil)/(5*ep^4) - (2*cf^3*nf^2*tr^2*xil)/
        (3*ep^4) - (2293*ca^3*nf^2*tr^2*xil)/(640*ep^3) - 
       (10261*ca^2*cf*nf^2*tr^2*xil)/(480*ep^3) - 
       (1317*ca*cf^2*nf^2*tr^2*xil)/(40*ep^3) - (3*cf^3*nf^2*tr^2*xil)/
        (2*ep^3) + (54103*ca^3*nf^2*tr^2*xil)/(25920*ep^2) + 
       (104911*ca^2*cf*nf^2*tr^2*xil)/(6480*ep^2) + 
       (1685*ca*cf^2*nf^2*tr^2*xil)/(54*ep^2) + (76*cf^3*nf^2*tr^2*xil)/
        (9*ep^2) - (108599*ca^3*nf^2*tr^2*xil)/(77760*ep) - 
       (249407*ca^2*cf*nf^2*tr^2*xil)/(19440*ep) - 
       (23831*ca*cf^2*nf^2*tr^2*xil)/(1080*ep) + (7*ca^2*nf^3*tr^3*xil)/
        (45*ep^5) + (28*ca*cf*nf^3*tr^3*xil)/(45*ep^5) - 
       (67*ca^2*nf^3*tr^3*xil)/(270*ep^4) - (152*ca*cf*nf^3*tr^3*xil)/
        (135*ep^4) - (8*cf^2*nf^3*tr^3*xil)/(9*ep^4) - 
       (97*ca^2*nf^3*tr^3*xil)/(1620*ep^3) - (4*ca*cf*nf^3*tr^3*xil)/
        (405*ep^3) + (20*cf^2*nf^3*tr^3*xil)/(27*ep^3) - 
       (779*ca^2*nf^3*tr^3*xil)/(9720*ep^2) - (56*ca*cf*nf^3*tr^3*xil)/
        (243*ep^2) + (70*cf^2*nf^3*tr^3*xil)/(81*ep^2) + 
       (617*ca^2*nf^3*tr^3*xil)/(1620*ep) + (3197*ca*cf*nf^3*tr^3*xil)/
        (2430*ep) - (19525*ca^5*xil^2)/(12288*ep^5) - (19525*ca^4*cf*xil^2)/
        (2304*ep^5) - (19525*ca^3*cf^2*xil^2)/(2304*ep^5) + 
       (49615*ca^5*xil^2)/(9216*ep^4) + (722723*ca^4*cf*xil^2)/(27648*ep^4) + 
       (392623*ca^3*cf^2*xil^2)/(13824*ep^4) + (3211*ca^2*cf^3*xil^2)/
        (576*ep^4) - (169*ca*cf^4*xil^2)/(96*ep^4) - (2950849*ca^5*xil^2)/
        (368640*ep^3) - (15109033*ca^4*cf*xil^2)/(414720*ep^3) - 
       (1618513*ca^3*cf^2*xil^2)/(41472*ep^3) - (2809*ca^2*cf^3*xil^2)/
        (432*ep^3) + (155*ca*cf^4*xil^2)/(24*ep^3) - (cf^5*xil^2)/(4*ep^3) + 
       (6130139*ca^5*xil^2)/(829440*ep^2) + (14228789*ca^4*cf*xil^2)/
        (497664*ep^2) + (11746411*ca^3*cf^2*xil^2)/(622080*ep^2) - 
       (389*ca^2*cf^3*xil^2)/(384*ep^2) + (ca*cf^4*xil^2)/(16*ep^2) - 
       (2064745*ca^5*xil^2)/(497664*ep) - (2525755*ca^4*cf*xil^2)/
        (248832*ep) - (241*ca^3*cf^2*xil^2)/(480*ep) - 
       (349*ca*d4AA*xil^2)/(2560*ep^2*NA) - (39*cf*d4AA*xil^2)/
        (160*ep^2*NA) + (869*ca*d4AA*xil^2)/(2880*ep*NA) + 
       (23*cf*d4AA*xil^2)/(32*ep*NA) + (7*ca*d4RA*xil^2)/(80*ep^2*NR) + 
       (cf*d4RA*xil^2)/(4*ep^2*NR) - (7*ca*d4RA*xil^2)/(80*ep*NR) - 
       (cf*d4RA*xil^2)/(10*ep*NR) + (559*ca^4*nf*tr*xil^2)/(768*ep^5) + 
       (559*ca^3*cf*nf*tr*xil^2)/(144*ep^5) + (559*ca^2*cf^2*nf*tr*xil^2)/
        (144*ep^5) - (58147*ca^4*nf*tr*xil^2)/(23040*ep^4) - 
       (218681*ca^3*cf*nf*tr*xil^2)/(17280*ep^4) - 
       (13225*ca^2*cf^2*nf*tr*xil^2)/(864*ep^4) - (335*ca*cf^3*nf*tr*xil^2)/
        (72*ep^4) + (cf^4*nf*tr*xil^2)/(3*ep^4) + (4933*ca^4*nf*tr*xil^2)/
        (1440*ep^3) + (458449*ca^3*cf*nf*tr*xil^2)/(25920*ep^3) + 
       (354677*ca^2*cf^2*nf*tr*xil^2)/(12960*ep^3) + 
       (1537*ca*cf^3*nf*tr*xil^2)/(108*ep^3) - (cf^4*nf*tr*xil^2)/(2*ep^3) - 
       (921553*ca^4*nf*tr*xil^2)/(414720*ep^2) - 
       (1958149*ca^3*cf*nf*tr*xil^2)/(155520*ep^2) - 
       (383701*ca^2*cf^2*nf*tr*xil^2)/(15552*ep^2) - 
       (761*ca*cf^3*nf*tr*xil^2)/(48*ep^2) + (687401*ca^4*nf*tr*xil^2)/
        (622080*ep) + (868687*ca^3*cf*nf*tr*xil^2)/(155520*ep) + 
       (6839*ca^2*cf^2*nf*tr*xil^2)/(960*ep) + (d4AA*nf*tr*xil^2)/
        (80*ep^2*NA) - (37*d4AA*nf*tr*xil^2)/(480*ep*NA) - 
       (ca^3*nf^2*tr^2*xil^2)/(12*ep^5) - (4*ca^2*cf*nf^2*tr^2*xil^2)/
        (9*ep^5) - (4*ca*cf^2*nf^2*tr^2*xil^2)/(9*ep^5) + 
       (79*ca^3*nf^2*tr^2*xil^2)/(360*ep^4) + (287*ca^2*cf*nf^2*tr^2*xil^2)/
        (270*ep^4) + (35*ca*cf^2*nf^2*tr^2*xil^2)/(27*ep^4) + 
       (4*cf^3*nf^2*tr^2*xil^2)/(9*ep^4) - (31*ca^3*nf^2*tr^2*xil^2)/
        (360*ep^3) - (113*ca^2*cf*nf^2*tr^2*xil^2)/(324*ep^3) - 
       (91*ca*cf^2*nf^2*tr^2*xil^2)/(162*ep^3) - (10*cf^3*nf^2*tr^2*xil^2)/
        (27*ep^3) - (6203*ca^3*nf^2*tr^2*xil^2)/(25920*ep^2) - 
       (4451*ca^2*cf*nf^2*tr^2*xil^2)/(3888*ep^2) - 
       (493*ca*cf^2*nf^2*tr^2*xil^2)/(486*ep^2) + (1477*ca^3*nf^2*tr^2*xil^2)/
        (38880*ep) + (7591*ca^2*cf*nf^2*tr^2*xil^2)/(19440*ep) - 
       (1425*ca^5*xil^3)/(4096*ep^5) - (2185*ca^4*cf*xil^3)/(1024*ep^5) - 
       (855*ca^3*cf^2*xil^3)/(256*ep^5) - (95*ca^2*cf^3*xil^3)/(64*ep^5) + 
       (7499*ca^5*xil^3)/(6144*ep^4) + (59077*ca^4*cf*xil^3)/(9216*ep^4) + 
       (13103*ca^3*cf^2*xil^3)/(1536*ep^4) + (4381*ca^2*cf^3*xil^3)/
        (1152*ep^4) + (23*ca*cf^4*xil^3)/(96*ep^4) - (cf^5*xil^3)/(8*ep^4) - 
       (669479*ca^5*xil^3)/(368640*ep^3) - (49117*ca^4*cf*xil^3)/
        (6144*ep^3) - (1495*ca^3*cf^2*xil^3)/(192*ep^3) - 
       (805*ca^2*cf^3*xil^3)/(384*ep^3) + (3*ca*cf^4*xil^3)/(32*ep^3) + 
       (11201*ca^5*xil^3)/(7680*ep^2) + (77243*ca^4*cf*xil^3)/(15360*ep^2) + 
       (11291*ca^3*cf^2*xil^3)/(4608*ep^2) - (5*ca^2*cf^3*xil^3)/(64*ep^2) - 
       (376547*ca^5*xil^3)/(552960*ep) - (253643*ca^4*cf*xil^3)/(138240*ep) - 
       (51*ca*d4AA*xil^3)/(2560*ep^2*NA) - (39*cf*d4AA*xil^3)/(640*ep^2*NA) + 
       (83*ca*d4AA*xil^3)/(7680*ep*NA) + (101*cf*d4AA*xil^3)/(640*ep*NA) + 
       (ca*d4RA*xil^3)/(80*ep*NR) + (15*ca^4*nf*tr*xil^3)/(256*ep^5) + 
       (23*ca^3*cf*nf*tr*xil^3)/(64*ep^5) + (9*ca^2*cf^2*nf*tr*xil^3)/
        (16*ep^5) + (ca*cf^3*nf*tr*xil^3)/(4*ep^5) - (1691*ca^4*nf*tr*xil^3)/
        (7680*ep^4) - (3439*ca^3*cf*nf*tr*xil^3)/(2880*ep^4) - 
       (83*ca^2*cf^2*nf*tr*xil^3)/(48*ep^4) - (17*ca*cf^3*nf*tr*xil^3)/
        (18*ep^4) - (cf^4*nf*tr*xil^3)/(6*ep^4) + (1091*ca^4*nf*tr*xil^3)/
        (2880*ep^3) + (439*ca^3*cf*nf*tr*xil^3)/(240*ep^3) + 
       (35*ca^2*cf^2*nf*tr*xil^3)/(16*ep^3) + (5*ca*cf^3*nf*tr*xil^3)/
        (6*ep^3) - (991*ca^4*nf*tr*xil^3)/(3072*ep^2) - 
       (4591*ca^3*cf*nf*tr*xil^3)/(3840*ep^2) - (95*ca^2*cf^2*nf*tr*xil^3)/
        (144*ep^2) + (121*ca^4*nf*tr*xil^3)/(864*ep) + 
       (73*ca^3*cf*nf*tr*xil^3)/(135*ep) - (525*ca^5*xil^4)/(8192*ep^5) - 
       (55*ca^4*cf*xil^4)/(128*ep^5) - (215*ca^3*cf^2*xil^4)/(256*ep^5) - 
       (5*ca^2*cf^3*xil^4)/(8*ep^5) - (5*ca*cf^4*xil^4)/(32*ep^5) + 
       (4599*ca^5*xil^4)/(20480*ep^4) + (9481*ca^4*cf*xil^4)/(7680*ep^4) + 
       (1387*ca^3*cf^2*xil^4)/(768*ep^4) + (91*ca^2*cf^3*xil^4)/(96*ep^4) + 
       (ca*cf^4*xil^4)/(6*ep^4) - (5269*ca^5*xil^4)/(15360*ep^3) - 
       (2329*ca^4*cf*xil^4)/(1536*ep^3) - (733*ca^3*cf^2*xil^4)/(512*ep^3) - 
       (21*ca^2*cf^3*xil^4)/(64*ep^3) + (38507*ca^5*xil^4)/(122880*ep^2) + 
       (33659*ca^4*cf*xil^4)/(30720*ep^2) + (139*ca^3*cf^2*xil^4)/
        (256*ep^2) - (10909*ca^5*xil^4)/(61440*ep) - (2413*ca^4*cf*xil^4)/
        (5120*ep) - (63*ca^5*xil^5)/(8192*ep^5) - (563*ca^4*cf*xil^5)/
        (10240*ep^5) - (95*ca^3*cf^2*xil^5)/(768*ep^5) - 
       (23*ca^2*cf^3*xil^5)/(192*ep^5) - (5*ca*cf^4*xil^5)/(96*ep^5) - 
       (cf^5*xil^5)/(120*ep^5) + (253*ca^5*xil^5)/(10240*ep^4) + 
       (2137*ca^4*cf*xil^5)/(15360*ep^4) + (55*ca^3*cf^2*xil^5)/(256*ep^4) + 
       (23*ca^2*cf^3*xil^5)/(192*ep^4) + (ca*cf^4*xil^5)/(48*ep^4) - 
       (631*ca^5*xil^5)/(15360*ep^3) - (491*ca^4*cf*xil^5)/(2560*ep^3) - 
       (105*ca^3*cf^2*xil^5)/(512*ep^3) - (23*ca^2*cf^3*xil^5)/(384*ep^3) + 
       (1351*ca^5*xil^5)/(30720*ep^2) + (2489*ca^4*cf*xil^5)/(15360*ep^2) + 
       (67*ca^3*cf^2*xil^5)/(768*ep^2) - (671*ca^5*xil^5)/(24576*ep) - 
       (729*ca^4*cf*xil^5)/(10240*ep) - (5657*ca^5*z3)/(5120*ep^3) + 
       (130111*ca^4*cf*z3)/(3840*ep^3) - (5657*ca^3*cf^2*z3)/(120*ep^3) + 
       (31100819*ca^5*z3)/(1105920*ep^2) - (570559*ca^4*cf*z3)/(5120*ep^2) - 
       (65945*ca^3*cf^2*z3)/(384*ep^2) + (381851*ca^2*cf^3*z3)/(480*ep^2) - 
       (1114*ca*cf^4*z3)/(3*ep^2) - (224465897*ca^5*z3)/(3317760*ep) - 
       (46196783*ca^4*cf*z3)/(34560*ep) + (5503507*ca^3*cf^2*z3)/(720*ep) - 
       (1365227*ca^2*cf^3*z3)/(90*ep) + (530884*ca*cf^4*z3)/(45*ep) - 
       (3200*cf^5*z3)/ep + (67391*ca*d4AA*z3)/(640*ep^2*NA) - 
       (813841*ca*d4AA*z3)/(3072*ep*NA) - (135731*cf*d4AA*z3)/(960*ep*NA) - 
       (637*ca*d4RA*nf*z3)/(5*ep^2*NA) + (2279*ca*d4RA*nf*z3)/(6*ep*NA) + 
       (44*cf*d4RA*nf*z3)/(5*ep*NA) + (128*ca*d4RR*nf^2*z3)/(5*ep^2*NA) - 
       (436*ca*d4RR*nf^2*z3)/(15*ep*NA) + (81991*ca*d4RA*z3)/(640*ep^2*NR) + 
       (574393*ca*d4RA*z3)/(160*ep*NR) - (17554*cf*d4RA*z3)/(5*ep*NR) - 
       (8992*ca*d4RR*nf*z3)/(5*ep*NR) + (12096*cf*d4RR*nf*z3)/(5*ep*NR) + 
       (4611*ca^4*nf*tr*z3)/(128*ep^3) - (32449*ca^3*cf*nf*tr*z3)/
        (480*ep^3) + (427*ca^2*cf^2*nf*tr*z3)/(15*ep^3) - 
       (2435803*ca^4*nf*tr*z3)/(17280*ep^2) + (61801*ca^3*cf*nf*tr*z3)/
        (480*ep^2) + (137*ca^2*cf^2*nf*tr*z3)/ep^2 - (905*ca*cf^3*nf*tr*z3)/
        (3*ep^2) + (320*cf^4*nf*tr*z3)/(3*ep^2) + (46881313*ca^4*nf*tr*z3)/
        (207360*ep) - (36865*ca^3*cf*nf*tr*z3)/(432*ep) - 
       (11977*ca^2*cf^2*nf*tr*z3)/(360*ep) + (26506*ca*cf^3*nf*tr*z3)/
        (45*ep) - (22496*cf^4*nf*tr*z3)/(45*ep) - (203*d4AA*nf*tr*z3)/
        (10*ep^2*NA) + (52709*d4AA*nf*tr*z3)/(960*ep*NA) + 
       (64*d4RA*nf^2*tr*z3)/(5*ep^2*NA) - (416*d4RA*nf^2*tr*z3)/(15*ep*NA) - 
       (371*d4RA*nf*tr*z3)/(10*ep^2*NR) + (2468*d4RA*nf*tr*z3)/(15*ep*NR) - 
       (704*d4RR*nf^2*tr*z3)/(15*ep*NR) - (429*ca^3*nf^2*tr^2*z3)/(20*ep^3) + 
       (473*ca^2*cf*nf^2*tr^2*z3)/(15*ep^3) - (64*ca*cf^2*nf^2*tr^2*z3)/
        (15*ep^3) + (5627*ca^3*nf^2*tr^2*z3)/(72*ep^2) - 
       (913*ca^2*cf*nf^2*tr^2*z3)/(30*ep^2) - (1118*ca*cf^2*nf^2*tr^2*z3)/
        (15*ep^2) + (256*cf^3*nf^2*tr^2*z3)/(15*ep^2) - 
       (187019*ca^3*nf^2*tr^2*z3)/(2160*ep) - (10396*ca^2*cf*nf^2*tr^2*z3)/
        (45*ep) + (13748*ca*cf^2*nf^2*tr^2*z3)/(45*ep) - 
       (80*cf^3*nf^2*tr^2*z3)/(9*ep) + (16*ca^2*nf^3*tr^3*z3)/(5*ep^3) - 
       (64*ca*cf*nf^3*tr^3*z3)/(15*ep^3) - (638*ca^2*nf^3*tr^3*z3)/
        (135*ep^2) + (32*ca*cf*nf^3*tr^3*z3)/(15*ep^2) + 
       (128*cf^2*nf^3*tr^3*z3)/(15*ep^2) - (764*ca^2*nf^3*tr^3*z3)/(81*ep) + 
       (1288*ca*cf*nf^3*tr^3*z3)/(135*ep) - (832*cf^2*nf^3*tr^3*z3)/(45*ep) - 
       (128*ca*nf^4*tr^4*z3)/(135*ep^2) + (64*ca*nf^4*tr^4*z3)/(81*ep) + 
       (256*cf*nf^4*tr^4*z3)/(135*ep) - (20569*ca^5*xil*z3)/(15360*ep^3) - 
       (359*ca^4*cf*xil*z3)/(3840*ep^3) + (255*ca^3*cf^2*xil*z3)/(32*ep^3) - 
       (17*ca^2*cf^3*xil*z3)/ep^3 + (4849471*ca^5*xil*z3)/(368640*ep^2) + 
       (701465*ca^4*cf*xil*z3)/(18432*ep^2) - (10513*ca^3*cf^2*xil*z3)/
        (256*ep^2) + (67*ca^2*cf^3*xil*z3)/(16*ep^2) + 
       (187*ca*cf^4*xil*z3)/ep^2 - (100*cf^5*xil*z3)/ep^2 - 
       (21850133*ca^5*xil*z3)/(1105920*ep) - (3156731*ca^4*cf*xil*z3)/
        (27648*ep) + (2579*ca^3*cf^2*xil*z3)/(30*ep) - 
       (31*ca^2*cf^3*xil*z3)/ep + (60853*ca*d4AA*xil*z3)/(2560*ep^2*NA) + 
       (7917*cf*d4AA*xil*z3)/(160*ep^2*NA) - (103715*ca*d4AA*xil*z3)/
        (1536*ep*NA) - (93293*cf*d4AA*xil*z3)/(1280*ep*NA) - 
       (39*ca*d4RA*nf*xil*z3)/(5*ep^2*NA) - (12*cf*d4RA*nf*xil*z3)/
        (ep^2*NA) + (173*ca*d4RA*nf*xil*z3)/(10*ep*NA) + 
       (6365*ca*d4RA*xil*z3)/(128*ep^2*NR) + (1113*cf*d4RA*xil*z3)/
        (32*ep^2*NR) - (43091*ca*d4RA*xil*z3)/(480*ep*NR) - 
       (168*cf*d4RA*xil*z3)/(5*ep*NR) + (368*ca*d4RR*nf*xil*z3)/(15*ep*NR) + 
       (15599*ca^4*nf*tr*xil*z3)/(1920*ep^3) + (991*ca^3*cf*nf*tr*xil*z3)/
        (48*ep^3) - (1679*ca^2*cf^2*nf*tr*xil*z3)/(40*ep^3) + 
       (4*ca*cf^3*nf*tr*xil*z3)/ep^3 - (4163*ca^4*nf*tr*xil*z3)/(120*ep^2) - 
       (15469*ca^3*cf*nf*tr*xil*z3)/(160*ep^2) + 
       (2269*ca^2*cf^2*nf*tr*xil*z3)/(20*ep^2) + (441*ca*cf^3*nf*tr*xil*z3)/
        (10*ep^2) - (16*cf^4*nf*tr*xil*z3)/ep^2 + (484373*ca^4*nf*tr*xil*z3)/
        (11520*ep) + (41099*ca^3*cf*nf*tr*xil*z3)/(360*ep) - 
       (2927*ca^2*cf^2*nf*tr*xil*z3)/(40*ep) - (947*ca*cf^3*nf*tr*xil*z3)/
        (10*ep) - (449*d4AA*nf*tr*xil*z3)/(160*ep^2*NA) + 
       (4269*d4AA*nf*tr*xil*z3)/(320*ep*NA) - (293*d4RA*nf*tr*xil*z3)/
        (10*ep^2*NR) + (4349*d4RA*nf*tr*xil*z3)/(30*ep*NR) - 
       (103*ca^3*nf^2*tr^2*xil*z3)/(60*ep^3) - (68*ca^2*cf*nf^2*tr^2*xil*z3)/
        (15*ep^3) + (44*ca*cf^2*nf^2*tr^2*xil*z3)/(5*ep^3) + 
       (1003*ca^3*nf^2*tr^2*xil*z3)/(120*ep^2) + 
       (359*ca^2*cf*nf^2*tr^2*xil*z3)/(15*ep^2) - 
       (144*ca*cf^2*nf^2*tr^2*xil*z3)/(5*ep^2) - (8*cf^3*nf^2*tr^2*xil*z3)/
        ep^2 - (9259*ca^3*nf^2*tr^2*xil*z3)/(720*ep) - 
       (571*ca^2*cf*nf^2*tr^2*xil*z3)/(15*ep) + 
       (482*ca*cf^2*nf^2*tr^2*xil*z3)/(15*ep) + (14*ca^2*nf^3*tr^3*xil*z3)/
        (45*ep^2) + (56*ca*cf*nf^3*tr^3*xil*z3)/(45*ep^2) + 
       (8*ca^2*nf^3*tr^3*xil*z3)/(135*ep) + (56*ca*cf*nf^3*tr^3*xil*z3)/
        (135*ep) - (5357*ca^5*xil^2*z3)/(9216*ep^3) - (631*ca^4*cf*xil^2*z3)/
        (288*ep^3) - (5*ca^3*cf^2*xil^2*z3)/(96*ep^3) - 
       (9*ca^2*cf^3*xil^2*z3)/(16*ep^3) - (2*ca*cf^4*xil^2*z3)/ep^3 + 
       (138349*ca^5*xil^2*z3)/(46080*ep^2) + (103697*ca^4*cf*xil^2*z3)/
        (7680*ep^2) + (2337*ca^3*cf^2*xil^2*z3)/(320*ep^2) - 
       (15*ca^2*cf^3*xil^2*z3)/(32*ep^2) - (2248453*ca^5*xil^2*z3)/
        (552960*ep) - (2097473*ca^4*cf*xil^2*z3)/(138240*ep) + 
       (47*ca^3*cf^2*xil^2*z3)/(48*ep) + (9439*ca*d4AA*xil^2*z3)/
        (2560*ep^2*NA) + (5837*cf*d4AA*xil^2*z3)/(640*ep^2*NA) - 
       (62071*ca*d4AA*xil^2*z3)/(7680*ep*NA) - (1857*cf*d4AA*xil^2*z3)/
        (160*ep*NA) + (6101*ca*d4RA*xil^2*z3)/(960*ep^2*NR) + 
       (101*cf*d4RA*xil^2*z3)/(8*ep^2*NR) - (6727*ca*d4RA*xil^2*z3)/
        (720*ep*NR) - (4*cf*d4RA*xil^2*z3)/(ep*NR) + 
       (7259*ca^4*nf*tr*xil^2*z3)/(5760*ep^3) + (7271*ca^3*cf*nf*tr*xil^2*z3)/
        (1440*ep^3) - (11*ca^2*cf^2*nf*tr*xil^2*z3)/(6*ep^3) - 
       (8*ca*cf^3*nf*tr*xil^2*z3)/ep^3 - (3769*ca^4*nf*tr*xil^2*z3)/
        (1152*ep^2) - (15559*ca^3*cf*nf*tr*xil^2*z3)/(1440*ep^2) + 
       (207*ca^2*cf^2*nf*tr*xil^2*z3)/(40*ep^2) + (11*ca*cf^3*nf*tr*xil^2*z3)/
        ep^2 + (164201*ca^4*nf*tr*xil^2*z3)/(69120*ep) + 
       (5401*ca^3*cf*nf*tr*xil^2*z3)/(720*ep) - 
       (133*ca^2*cf^2*nf*tr*xil^2*z3)/(40*ep) - (d4AA*nf*tr*xil^2*z3)/
        (5*ep^2*NA) + (749*d4AA*nf*tr*xil^2*z3)/(960*ep*NA) - 
       (11*d4RA*nf*tr*xil^2*z3)/(30*ep^2*NR) + (7*d4RA*nf*tr*xil^2*z3)/
        (9*ep*NR) - (ca^3*nf^2*tr^2*xil^2*z3)/(180*ep^3) - 
       (ca^2*cf*nf^2*tr^2*xil^2*z3)/(45*ep^3) + (49*ca^3*nf^2*tr^2*xil^2*z3)/
        (180*ep^2) + (67*ca^2*cf*nf^2*tr^2*xil^2*z3)/(45*ep^2) + 
       (4*ca*cf^2*nf^2*tr^2*xil^2*z3)/(3*ep^2) - 
       (317*ca^3*nf^2*tr^2*xil^2*z3)/(1080*ep) - 
       (136*ca^2*cf*nf^2*tr^2*xil^2*z3)/(135*ep) - (2263*ca^5*xil^3*z3)/
        (15360*ep^3) - (993*ca^4*cf*xil^3*z3)/(1280*ep^3) - 
       (77*ca^3*cf^2*xil^3*z3)/(96*ep^3) - (ca^2*cf^3*xil^3*z3)/(8*ep^3) + 
       (8293*ca^5*xil^3*z3)/(18432*ep^2) + (17279*ca^4*cf*xil^3*z3)/
        (7680*ep^2) + (209*ca^3*cf^2*xil^3*z3)/(128*ep^2) - 
       (127363*ca^5*xil^3*z3)/(276480*ep) - (48799*ca^4*cf*xil^3*z3)/
        (23040*ep) + (2591*ca*d4AA*xil^3*z3)/(7680*ep^2*NA) + 
       (39*cf*d4AA*xil^3*z3)/(40*ep^2*NA) - (13213*ca*d4AA*xil^3*z3)/
        (23040*ep*NA) - (763*cf*d4AA*xil^3*z3)/(480*ep*NA) - 
       (187*ca*d4RA*xil^3*z3)/(320*ep^2*NR) + (11*cf*d4RA*xil^3*z3)/
        (16*ep^2*NR) + (65*ca*d4RA*xil^3*z3)/(48*ep*NR) + 
       (19*ca^4*nf*tr*xil^3*z3)/(1920*ep^3) + (ca^3*cf*nf*tr*xil^3*z3)/
        (20*ep^3) + (ca^2*cf^2*nf*tr*xil^3*z3)/(24*ep^3) - 
       (25*ca^4*nf*tr*xil^3*z3)/(576*ep^2) - (17*ca^3*cf*nf*tr*xil^3*z3)/
        (60*ep^2) - (7*ca^2*cf^2*nf*tr*xil^3*z3)/(24*ep^2) + 
       (221*ca^4*nf*tr*xil^3*z3)/(6912*ep) + (9*ca^3*cf*nf*tr*xil^3*z3)/
        (32*ep) - (d4AA*nf*tr*xil^3*z3)/(480*ep^2*NA) + 
       (53*d4AA*nf*tr*xil^3*z3)/(576*ep*NA) + (d4RA*nf*tr*xil^3*z3)/
        (10*ep^2*NR) - (7*d4RA*nf*tr*xil^3*z3)/(30*ep*NR) - 
       (47*ca^5*xil^4*z3)/(2560*ep^3) - (139*ca^4*cf*xil^4*z3)/(1280*ep^3) - 
       (5*ca^3*cf^2*xil^4*z3)/(32*ep^3) - (ca^2*cf^3*xil^4*z3)/(16*ep^3) + 
       (3253*ca^5*xil^4*z3)/(122880*ep^2) + (3137*ca^4*cf*xil^4*z3)/
        (15360*ep^2) + (23*ca^3*cf^2*xil^4*z3)/(128*ep^2) + 
       (1913*ca^5*xil^4*z3)/(122880*ep) - (437*ca^4*cf*xil^4*z3)/(3072*ep) + 
       (97*ca*d4AA*xil^4*z3)/(2560*ep^2*NA) + (13*cf*d4AA*xil^4*z3)/
        (640*ep^2*NA) - (491*ca*d4AA*xil^4*z3)/(5120*ep*NA) - 
       (77*cf*d4AA*xil^4*z3)/(160*ep*NA) - (81*ca*d4RA*xil^4*z3)/
        (128*ep^2*NR) - (3*cf*d4RA*xil^4*z3)/(8*ep^2*NR) + 
       (141*ca*d4RA*xil^4*z3)/(160*ep*NR) - (259*ca^5*xil^5*z3)/
        (40960*ep^2) - (91*ca^4*cf*xil^5*z3)/(6144*ep^2) + 
       (ca^3*cf^2*xil^5*z3)/(768*ep^2) + (709*ca^5*xil^5*z3)/(122880*ep) - 
       (3*ca^4*cf*xil^5*z3)/(5120*ep) + (21*ca*d4AA*xil^5*z3)/
        (1280*ep^2*NA) + (13*cf*d4AA*xil^5*z3)/(320*ep^2*NA) - 
       (ca*d4AA*xil^5*z3)/(32*ep*NA) + (5*cf*d4AA*xil^5*z3)/(256*ep*NA) - 
       (91*ca*d4RA*xil^5*z3)/(640*ep^2*NR) - (7*cf*d4RA*xil^5*z3)/
        (32*ep^2*NR) + (43*ca*d4RA*xil^5*z3)/(160*ep*NR) - 
       (567483*ca^5*z3^2)/(40960*ep) - (4711*ca^4*cf*z3^2)/(128*ep) + 
       (78041*ca^3*cf^2*z3^2)/(120*ep) - (18097*ca^2*cf^3*z3^2)/(10*ep) + 
       (24632*ca*cf^4*z3^2)/(15*ep) - (2496*cf^5*z3^2)/(5*ep) + 
       (16887*ca*d4AA*z3^2)/(5120*ep*NA) - (3577*cf*d4AA*z3^2)/(320*ep*NA) - 
       (893*ca*d4RA*nf*z3^2)/(10*ep*NA) + (144*cf*d4RA*nf*z3^2)/(5*ep*NA) - 
       (128*ca*d4RR*nf^2*z3^2)/(5*ep*NA) - (3387*ca*d4RA*z3^2)/(4*ep*NR) + 
       (4884*cf*d4RA*z3^2)/(5*ep*NR) + (464*ca*d4RR*nf*z3^2)/(ep*NR) - 
       (3648*cf*d4RR*nf*z3^2)/(5*ep*NR) + (887*ca^4*nf*tr*z3^2)/(3840*ep) - 
       (158*ca^3*cf*nf*tr*z3^2)/(3*ep) + (774*ca^2*cf^2*nf*tr*z3^2)/(5*ep) + 
       (64*ca*cf^3*nf*tr*z3^2)/(5*ep) - (1024*cf^4*nf*tr*z3^2)/(15*ep) + 
       (2017*d4AA*nf*tr*z3^2)/(160*ep*NA) - (48*d4RA*nf^2*tr*z3^2)/
        (5*ep*NA) - (91*d4RA*nf*tr*z3^2)/(10*ep*NR) - 
       (664*ca^3*nf^2*tr^2*z3^2)/(15*ep) + (304*ca^2*cf*nf^2*tr^2*z3^2)/
        (3*ep) - (928*ca*cf^2*nf^2*tr^2*z3^2)/(15*ep) - 
       (12631*ca^5*xil*z3^2)/(3840*ep) - (241909*ca^4*cf*xil*z3^2)/
        (30720*ep) - (99*ca^3*cf^2*xil*z3^2)/(80*ep) - 
       (9*ca^2*cf^3*xil*z3^2)/(10*ep) - (21839*ca*d4AA*xil*z3^2)/
        (2560*ep*NA) - (85523*cf*d4AA*xil*z3^2)/(1280*ep*NA) + 
       (21*ca*d4RA*nf*xil*z3^2)/(5*ep*NA) - (459*ca*d4RA*xil*z3^2)/
        (10*ep*NR) + (207*cf*d4RA*xil*z3^2)/(5*ep*NR) + 
       (112*ca*d4RR*nf*xil*z3^2)/(5*ep*NR) + (8221*ca^4*nf*tr*xil*z3^2)/
        (2560*ep) + (203*ca^3*cf*nf*tr*xil*z3^2)/(60*ep) - 
       (54*ca^2*cf^2*nf*tr*xil*z3^2)/(5*ep) + (12*ca*cf^3*nf*tr*xil*z3^2)/
        ep - (357*d4AA*nf*tr*xil*z3^2)/(320*ep*NA) + (17*d4RA*nf*tr*xil*z3^2)/
        (ep*NR) - (5657*ca^5*xil^2*z3^2)/(20480*ep) - 
       (32603*ca^4*cf*xil^2*z3^2)/(46080*ep) + (9*ca^3*cf^2*xil^2*z3^2)/
        (80*ep) - (1359*ca*d4AA*xil^2*z3^2)/(2560*ep*NA) - 
       (2853*cf*d4AA*xil^2*z3^2)/(640*ep*NA) - (617*ca*d4RA*xil^2*z3^2)/
        (240*ep*NR) - (3*cf*d4RA*xil^2*z3^2)/(5*ep*NR) + 
       (139*ca^4*nf*tr*xil^2*z3^2)/(640*ep) + (179*ca^3*cf*nf*tr*xil^2*z3^2)/
        (360*ep) - (6*ca^2*cf^2*nf*tr*xil^2*z3^2)/(5*ep) + 
       (33*d4AA*nf*tr*xil^2*z3^2)/(40*ep*NA) + (11*d4RA*nf*tr*xil^2*z3^2)/
        (30*ep*NR) + (2041*ca^5*xil^3*z3^2)/(92160*ep) - 
       (193*ca^4*cf*xil^3*z3^2)/(1920*ep) + (601*ca*d4AA*xil^3*z3^2)/
        (1920*ep*NA) + (9*cf*d4AA*xil^3*z3^2)/(320*ep*NA) + 
       (31*ca*d4RA*xil^3*z3^2)/(80*ep*NR) - (59*ca^4*nf*tr*xil^3*z3^2)/
        (23040*ep) + (17*d4AA*nf*tr*xil^3*z3^2)/(960*ep*NA) + 
       (389*ca^5*xil^4*z3^2)/(40960*ep) + (31*ca^4*cf*xil^4*z3^2)/(5120*ep) + 
       (639*ca*d4AA*xil^4*z3^2)/(5120*ep*NA) + (27*cf*d4AA*xil^4*z3^2)/
        (640*ep*NA) + (27*ca*d4RA*xil^4*z3^2)/(80*ep*NR) + 
       (5*ca^5*xil^5*z3^2)/(2048*ep) + (47*ca^4*cf*xil^5*z3^2)/(10240*ep) + 
       (39*ca*d4AA*xil^5*z3^2)/(2560*ep*NA) + (7*cf*d4AA*xil^5*z3^2)/
        (1280*ep*NA) + (ca*d4RA*xil^5*z3^2)/(16*ep*NR) - 
       (7293*ca^5*z4)/(5120*ep^2) + (55913*ca^4*cf*z4)/(1280*ep^2) - 
       (2431*ca^3*cf^2*z4)/(40*ep^2) + (1604909*ca^5*z4)/(46080*ep) - 
       (87067*ca^4*cf*z4)/(640*ep) - (763*ca^3*cf^2*z4)/(4*ep) + 
       (4664*ca^2*cf^3*z4)/(5*ep) - (440*ca*cf^4*z4)/ep + 
       (5643*ca*d4AA*z4)/(80*ep*NA) - (108*ca*d4RA*nf*z4)/(5*ep*NA) - 
       (48*ca*d4RR*nf^2*z4)/(5*ep*NA) + (12243*ca*d4RA*z4)/(80*ep*NR) + 
       (11907*ca^4*nf*tr*z4)/(256*ep^2) - (28579*ca^3*cf*nf*tr*z4)/
        (320*ep^2) + (397*ca^2*cf^2*nf*tr*z4)/(10*ep^2) - 
       (2123143*ca^4*nf*tr*z4)/(11520*ep) + (31323*ca^3*cf*nf*tr*z4)/
        (160*ep) + (599*ca^2*cf^2*nf*tr*z4)/(4*ep) - (424*ca*cf^3*nf*tr*z4)/
        ep + (160*cf^4*nf*tr*z4)/ep - (609*d4AA*nf*tr*z4)/(20*ep*NA) + 
       (96*d4RA*nf^2*tr*z4)/(5*ep*NA) - (1113*d4RA*nf*tr*z4)/(20*ep*NR) - 
       (1197*ca^3*nf^2*tr^2*z4)/(40*ep^2) + (443*ca^2*cf*nf^2*tr^2*z4)/
        (10*ep^2) - (32*ca*cf^2*nf^2*tr^2*z4)/(5*ep^2) + 
       (1199*ca^3*nf^2*tr^2*z4)/(12*ep) - (297*ca^2*cf*nf^2*tr^2*z4)/(5*ep) - 
       (374*ca*cf^2*nf^2*tr^2*z4)/(5*ep) + (128*cf^3*nf^2*tr^2*z4)/(5*ep) + 
       (24*ca^2*nf^3*tr^3*z4)/(5*ep^2) - (32*ca*cf*nf^3*tr^3*z4)/(5*ep^2) - 
       (364*ca^2*nf^3*tr^3*z4)/(45*ep) + (16*ca*cf*nf^3*tr^3*z4)/(5*ep) + 
       (64*cf^2*nf^3*tr^3*z4)/(5*ep) - (64*ca*nf^4*tr^4*z4)/(45*ep) - 
       (15769*ca^5*xil*z4)/(10240*ep^2) - (1289*ca^4*cf*xil*z4)/(2560*ep^2) + 
       (495*ca^3*cf^2*xil*z4)/(64*ep^2) - (33*ca^2*cf^3*xil*z4)/(2*ep^2) + 
       (1016693*ca^5*xil*z4)/(122880*ep) + (147049*ca^4*cf*xil*z4)/
        (6144*ep) - (105*ca^3*cf^2*xil*z4)/(32*ep) + (26367*ca*d4AA*xil*z4)/
        (2560*ep*NA) - (1827*cf*d4AA*xil*z4)/(160*ep*NA) + 
       (9*ca*d4RA*nf*xil*z4)/(5*ep*NA) + (1515*ca*d4RA*xil*z4)/(32*ep*NR) + 
       (8999*ca^4*nf*tr*xil*z4)/(1280*ep^2) + (553*ca^3*cf*nf*tr*xil*z4)/
        (32*ep^2) - (2877*ca^2*cf^2*nf*tr*xil*z4)/(80*ep^2) + 
       (6*ca*cf^3*nf*tr*xil*z4)/ep^2 - (10963*ca^4*nf*tr*xil*z4)/(1280*ep) - 
       (4477*ca^3*cf*nf*tr*xil*z4)/(320*ep) + (837*ca^2*cf^2*nf*tr*xil*z4)/
        (40*ep) - (111*ca*cf^3*nf*tr*xil*z4)/(10*ep) - 
       (1347*d4AA*nf*tr*xil*z4)/(320*ep*NA) - (159*d4RA*nf*tr*xil*z4)/
        (20*ep*NR) - (103*ca^3*nf^2*tr^2*xil*z4)/(40*ep^2) - 
       (34*ca^2*cf*nf^2*tr^2*xil*z4)/(5*ep^2) + (66*ca*cf^2*nf^2*tr^2*xil*z4)/
        (5*ep^2) + (149*ca^3*nf^2*tr^2*xil*z4)/(40*ep) + 
       (89*ca^2*cf*nf^2*tr^2*xil*z4)/(10*ep) - (36*ca*cf^2*nf^2*tr^2*xil*z4)/
        (5*ep) - (8*ca^2*nf^3*tr^3*xil*z4)/(15*ep) - 
       (32*ca*cf*nf^3*tr^3*xil*z4)/(15*ep) - (3179*ca^5*xil^2*z4)/
        (6144*ep^2) - (785*ca^4*cf*xil^2*z4)/(384*ep^2) - 
       (97*ca^3*cf^2*xil^2*z4)/(128*ep^2) + (19637*ca^5*xil^2*z4)/
        (15360*ep) + (3159*ca^4*cf*xil^2*z4)/(640*ep) - 
       (21*ca^3*cf^2*xil^2*z4)/(160*ep) + (93*ca*d4AA*xil^2*z4)/(80*ep*NA) - 
       (1347*cf*d4AA*xil^2*z4)/(640*ep*NA) + (161*ca*d4RA*xil^2*z4)/
        (40*ep*NR) - (931*ca^4*nf*tr*xil^2*z4)/(3840*ep^2) - 
       (919*ca^3*cf*nf*tr*xil^2*z4)/(960*ep^2) + (ca^2*cf^2*nf*tr*xil^2*z4)/
        ep^2 + (3*ca*cf^3*nf*tr*xil^2*z4)/ep^2 - (23*ca^4*nf*tr*xil^2*z4)/
        (384*ep) - (857*ca^3*cf*nf*tr*xil^2*z4)/(480*ep) - 
       (9*ca^2*cf^2*nf*tr*xil^2*z4)/(5*ep) - (3*d4AA*nf*tr*xil^2*z4)/
        (10*ep*NA) - (11*d4RA*nf*tr*xil^2*z4)/(20*ep*NR) - 
       (ca^3*nf^2*tr^2*xil^2*z4)/(120*ep^2) - (ca^2*cf*nf^2*tr^2*xil^2*z4)/
        (30*ep^2) + (ca^3*nf^2*tr^2*xil^2*z4)/(30*ep) + 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z4)/(30*ep) - (823*ca^5*xil^3*z4)/
        (10240*ep^2) - (969*ca^4*cf*xil^3*z4)/(2560*ep^2) - 
       (17*ca^3*cf^2*xil^3*z4)/(64*ep^2) + (803*ca^5*xil^3*z4)/(6144*ep) + 
       (433*ca^4*cf*xil^3*z4)/(640*ep) + (193*ca*d4AA*xil^3*z4)/
        (2560*ep*NA) - (9*cf*d4AA*xil^3*z4)/(40*ep*NA) - 
       (57*ca*d4RA*xil^3*z4)/(80*ep*NR) + (19*ca^4*nf*tr*xil^3*z4)/
        (1280*ep^2) + (3*ca^3*cf*nf*tr*xil^3*z4)/(40*ep^2) + 
       (ca^2*cf^2*nf*tr*xil^3*z4)/(16*ep^2) - (7*ca^4*nf*tr*xil^3*z4)/
        (384*ep) - (41*ca^3*cf*nf*tr*xil^3*z4)/(320*ep) - 
       (d4AA*nf*tr*xil^3*z4)/(320*ep*NA) + (3*d4RA*nf*tr*xil^3*z4)/
        (20*ep*NR) - (57*ca^5*xil^4*z4)/(10240*ep^2) - 
       (9*ca^4*cf*xil^4*z4)/(320*ep^2) - (3*ca^3*cf^2*xil^4*z4)/(128*ep^2) - 
       (19*ca^5*xil^4*z4)/(10240*ep) + (173*ca^4*cf*xil^4*z4)/(2560*ep) + 
       (39*ca*d4AA*xil^4*z4)/(1280*ep*NA) - (3*cf*d4AA*xil^4*z4)/
        (640*ep*NA) - (9*ca*d4RA*xil^4*z4)/(16*ep*NR) - 
       (111*ca^5*xil^5*z4)/(40960*ep) + (9*ca^4*cf*xil^5*z4)/(2048*ep) + 
       (9*ca*d4AA*xil^5*z4)/(1280*ep*NA) - (3*cf*d4AA*xil^5*z4)/(320*ep*NA) - 
       (21*ca*d4RA*xil^5*z4)/(160*ep*NR) - (2106793*ca^5*z5)/(49152*ep^2) - 
       (183209*ca^4*cf*z5)/(1536*ep^2) + (34697*ca^3*cf^2*z5)/(48*ep^2) - 
       (1326*ca^2*cf^3*z5)/ep^2 + (1768*ca*cf^4*z5)/(3*ep^2) + 
       (128829827*ca^5*z5)/(368640*ep) + (16237513*ca^4*cf*z5)/(15360*ep) - 
       (5957573*ca^3*cf^2*z5)/(1440*ep) + (37759*ca^2*cf^3*z5)/(12*ep) + 
       (49792*ca*cf^4*z5)/(9*ep) - (4520*cf^5*z5)/ep - 
       (150059*ca*d4AA*z5)/(2048*ep^2*NA) + (704075*ca*d4AA*z5)/
        (1536*ep*NA) + (291769*cf*d4AA*z5)/(384*ep*NA) + 
       (221*ca*d4RA*nf*z5)/(4*ep^2*NA) - (2309*ca*d4RA*nf*z5)/(6*ep*NA) - 
       (94*cf*d4RA*nf*z5)/(ep*NA) + (48*ca*d4RR*nf^2*z5)/(ep*NA) - 
       (12597*ca*d4RA*z5)/(128*ep^2*NR) - (121885*ca*d4RA*z5)/(96*ep*NR) - 
       (203*cf*d4RA*z5)/(ep*NR) + (9728*ca*d4RR*nf*z5)/(3*ep*NR) - 
       (3616*cf*d4RR*nf*z5)/(ep*NR) + (16143*ca^4*nf*tr*z5)/(256*ep^2) + 
       (129*ca^3*cf*nf*tr*z5)/(8*ep^2) - (345*ca^2*cf^2*nf*tr*z5)/(2*ep^2) + 
       (384*ca*cf^3*nf*tr*z5)/ep^2 - (512*cf^4*nf*tr*z5)/(3*ep^2) - 
       (1734989*ca^4*nf*tr*z5)/(4608*ep) - (47729*ca^3*cf*nf*tr*z5)/(90*ep) + 
       (101987*ca^2*cf^2*nf*tr*z5)/(45*ep) - (10862*ca*cf^3*nf*tr*z5)/
        (3*ep) + (9376*cf^4*nf*tr*z5)/(9*ep) + (679*d4AA*nf*tr*z5)/
        (32*ep^2*NA) + (2323*d4AA*nf*tr*z5)/(64*ep*NA) - 
       (16*d4RA*nf^2*tr*z5)/(ep^2*NA) + (200*d4RA*nf^2*tr*z5)/(3*ep*NA) + 
       (57*d4RA*nf*tr*z5)/(2*ep^2*NR) + (1983*d4RA*nf*tr*z5)/(2*ep*NR) - 
       (128*d4RR*nf^2*tr*z5)/(ep*NR) - (44*ca^3*nf^2*tr^2*z5)/(3*ep^2) + 
       (16*ca^2*cf*nf^2*tr^2*z5)/(3*ep^2) - (32*ca*cf^2*nf^2*tr^2*z5)/
        (3*ep^2) + (157*ca^3*nf^2*tr^2*z5)/(120*ep) + 
       (1528*ca^2*cf*nf^2*tr^2*z5)/(45*ep) + (1712*ca*cf^2*nf^2*tr^2*z5)/
        (15*ep) - (64*cf^3*nf^2*tr^2*z5)/ep + (928*ca^2*nf^3*tr^3*z5)/
        (45*ep) - (128*ca*cf*nf^3*tr^3*z5)/(15*ep) - (637897*ca^5*xil*z5)/
        (49152*ep^2) - (710467*ca^4*cf*xil*z5)/(12288*ep^2) + 
       (2655*ca^3*cf^2*xil*z5)/(128*ep^2) + (425*ca^2*cf^3*xil*z5)/(4*ep^2) - 
       (320*ca*cf^4*xil*z5)/ep^2 + (160*cf^5*xil*z5)/ep^2 + 
       (12017617*ca^5*xil*z5)/(245760*ep) + (32270251*ca^4*cf*xil*z5)/
        (184320*ep) - (3227*ca^3*cf^2*xil*z5)/(48*ep) + 
       (85*ca^2*cf^3*xil*z5)/(4*ep) - (38831*ca*d4AA*xil*z5)/(2048*ep^2*NA) - 
       (26481*cf*d4AA*xil*z5)/(512*ep^2*NA) + (88445*ca*d4AA*xil*z5)/
        (2048*ep*NA) + (21121*cf*d4AA*xil*z5)/(1536*ep*NA) + 
       (39*ca*d4RA*nf*xil*z5)/(4*ep^2*NA) + (15*cf*d4RA*nf*xil*z5)/
        (ep^2*NA) - (75*ca*d4RA*nf*xil*z5)/(4*ep*NA) - 
       (6575*ca*d4RA*xil*z5)/(128*ep^2*NR) - (855*cf*d4RA*xil*z5)/
        (32*ep^2*NR) + (5713*ca*d4RA*xil*z5)/(48*ep*NR) + 
       (64*cf*d4RA*xil*z5)/(ep*NR) + (15775*ca^4*nf*tr*xil*z5)/(1536*ep^2) + 
       (1087*ca^3*cf*nf*tr*xil*z5)/(24*ep^2) + (17*ca^2*cf^2*nf*tr*xil*z5)/
        (2*ep^2) - (38*ca*cf^3*nf*tr*xil*z5)/ep^2 - 
       (1223513*ca^4*nf*tr*xil*z5)/(46080*ep) - (14743*ca^3*cf*nf*tr*xil*z5)/
        (144*ep) - (117*ca^2*cf^2*nf*tr*xil*z5)/(10*ep) + 
       (114*ca*cf^3*nf*tr*xil*z5)/ep + (95*d4AA*nf*tr*xil*z5)/(64*ep^2*NA) + 
       (259*d4AA*nf*tr*xil*z5)/(384*ep*NA) + (35*d4RA*nf*tr*xil*z5)/
        (ep^2*NR) - (323*d4RA*nf*tr*xil*z5)/(3*ep*NR) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/(120*ep) + (742*ca^2*cf*nf^2*tr^2*xil*z5)/
        (45*ep) - (32*ca*cf^2*nf^2*tr^2*xil*z5)/(5*ep) - 
       (35437*ca^5*xil^2*z5)/(24576*ep^2) - (144161*ca^4*cf*xil^2*z5)/
        (18432*ep^2) - (533*ca^3*cf^2*xil^2*z5)/(96*ep^2) + 
       (5*ca^2*cf^3*xil^2*z5)/(4*ep^2) + (104285*ca^5*xil^2*z5)/(36864*ep) + 
       (750001*ca^4*cf*xil^2*z5)/(55296*ep) + (49*ca^3*cf^2*xil^2*z5)/
        (96*ep) + (265*ca*d4AA*xil^2*z5)/(1024*ep^2*NA) - 
       (1235*cf*d4AA*xil^2*z5)/(256*ep^2*NA) - (1073*ca*d4AA*xil^2*z5)/
        (192*ep*NA) + (11575*cf*d4AA*xil^2*z5)/(768*ep*NA) - 
       (2107*ca*d4RA*xil^2*z5)/(192*ep^2*NR) - (55*cf*d4RA*xil^2*z5)/
        (4*ep^2*NR) + (9253*ca*d4RA*xil^2*z5)/(288*ep*NR) - 
       (4*cf*d4RA*xil^2*z5)/(ep*NR) + (7*ca^4*nf*tr*xil^2*z5)/(192*ep^2) + 
       (19*ca^3*cf*nf*tr*xil^2*z5)/(72*ep^2) + (311*ca^4*nf*tr*xil^2*z5)/
        (1920*ep) - (1043*ca^3*cf*nf*tr*xil^2*z5)/(540*ep) - 
       (5*d4AA*nf*tr*xil^2*z5)/(16*ep^2*NA) + (79*d4AA*nf*tr*xil^2*z5)/
        (48*ep*NA) + (7*d4RA*nf*tr*xil^2*z5)/(6*ep^2*NR) - 
       (119*d4RA*nf*tr*xil^2*z5)/(18*ep*NR) - (7*ca^3*nf^2*tr^2*xil^2*z5)/
        (180*ep) - (7*ca^2*cf*nf^2*tr^2*xil^2*z5)/(45*ep) - 
       (1567*ca^5*xil^3*z5)/(73728*ep^2) - (205*ca^4*cf*xil^3*z5)/
        (512*ep^2) - (95*ca^3*cf^2*xil^3*z5)/(192*ep^2) + 
       (77293*ca^5*xil^3*z5)/(1105920*ep) + (12511*ca^4*cf*xil^3*z5)/
        (11520*ep) + (3103*ca*d4AA*xil^3*z5)/(3072*ep^2*NA) + 
       (195*cf*d4AA*xil^3*z5)/(128*ep^2*NA) - (35771*ca*d4AA*xil^3*z5)/
        (9216*ep*NA) + (787*cf*d4AA*xil^3*z5)/(384*ep*NA) - 
       (63*ca*d4RA*xil^3*z5)/(64*ep^2*NR) - (35*cf*d4RA*xil^3*z5)/
        (16*ep^2*NR) + (59*ca*d4RA*xil^3*z5)/(32*ep*NR) - 
       (19*ca^4*nf*tr*xil^3*z5)/(4608*ep^2) + (761*ca^4*nf*tr*xil^3*z5)/
        (138240*ep) - (3*ca^3*cf*nf*tr*xil^3*z5)/(20*ep) - 
       (11*d4AA*nf*tr*xil^3*z5)/(192*ep^2*NA) + (281*d4AA*nf*tr*xil^3*z5)/
        (1152*ep*NA) + (1619*ca^5*xil^4*z5)/(49152*ep^2) + 
       (403*ca^4*cf*xil^4*z5)/(6144*ep^2) - (19321*ca^5*xil^4*z5)/
        (368640*ep) + (3533*ca^4*cf*xil^4*z5)/(30720*ep) + 
       (457*ca*d4AA*xil^4*z5)/(2048*ep^2*NA) + (143*cf*d4AA*xil^4*z5)/
        (256*ep^2*NA) - (137*ca*d4AA*xil^4*z5)/(1536*ep*NA) + 
       (321*cf*d4AA*xil^4*z5)/(256*ep*NA) + (39*ca*d4RA*xil^4*z5)/
        (128*ep^2*NR) - (7*ca*d4RA*xil^4*z5)/(16*ep*NR) + 
       (161*ca^5*xil^5*z5)/(16384*ep^2) + (403*ca^4*cf*xil^5*z5)/
        (12288*ep^2) + (5*ca^3*cf^2*xil^5*z5)/(384*ep^2) - 
       (1415*ca^5*xil^5*z5)/(49152*ep) - (781*ca^4*cf*xil^5*z5)/(12288*ep) + 
       (21*ca*d4AA*xil^5*z5)/(2048*ep^2*NA) + (13*cf*d4AA*xil^5*z5)/
        (512*ep^2*NA) + (17*ca*d4AA*xil^5*z5)/(2048*ep*NA) - 
       (23*cf*d4AA*xil^5*z5)/(512*ep*NA) + (13*ca*d4RA*xil^5*z5)/
        (128*ep^2*NR) + (5*cf*d4RA*xil^5*z5)/(32*ep^2*NR) - 
       (9*ca*d4RA*xil^5*z5)/(32*ep*NR) - (524315*ca^5*z6)/(6144*ep) - 
       (45595*ca^4*cf*z6)/(192*ep) + (8635*ca^3*cf^2*z6)/(6*ep) - 
       (2640*ca^2*cf^3*z6)/ep + (3520*ca*cf^4*z6)/(3*ep) - 
       (37345*ca*d4AA*z6)/(256*ep*NA) + (110*ca*d4RA*nf*z6)/(ep*NA) - 
       (3135*ca*d4RA*z6)/(16*ep*NR) + (67515*ca^4*nf*tr*z6)/(512*ep) + 
       (795*ca^3*cf*nf*tr*z6)/(16*ep) - (450*ca^2*cf^2*nf*tr*z6)/ep + 
       (960*ca*cf^3*nf*tr*z6)/ep - (1280*cf^4*nf*tr*z6)/(3*ep) + 
       (3395*d4AA*nf*tr*z6)/(64*ep*NA) - (40*d4RA*nf^2*tr*z6)/(ep*NA) + 
       (285*d4RA*nf*tr*z6)/(4*ep*NR) - (110*ca^3*nf^2*tr^2*z6)/(3*ep) + 
       (40*ca^2*cf*nf^2*tr^2*z6)/(3*ep) - (80*ca*cf^2*nf^2*tr^2*z6)/(3*ep) - 
       (368755*ca^5*xil*z6)/(49152*ep) - (317005*ca^4*cf*xil*z6)/(12288*ep) + 
       (125*ca^3*cf^2*xil*z6)/(16*ep) - (13565*ca*d4AA*xil*z6)/(2048*ep*NA) + 
       (10185*cf*d4AA*xil*z6)/(512*ep*NA) - (15*ca*d4RA*nf*xil*z6)/
        (4*ep*NA) - (1375*ca*d4RA*xil*z6)/(16*ep*NR) - 
       (325*ca^4*nf*tr*xil*z6)/(3072*ep) - (265*ca^3*cf*nf*tr*xil*z6)/
        (48*ep) - (10*ca^2*cf^2*nf*tr*xil*z6)/ep + (30*ca*cf^3*nf*tr*xil*z6)/
        ep + (475*d4AA*nf*tr*xil*z6)/(128*ep*NA) + (25*d4RA*nf*tr*xil*z6)/
        (2*ep*NR) - (1085*ca^5*xil^2*z6)/(3072*ep) - (44015*ca^4*cf*xil^2*z6)/
        (18432*ep) + (5*ca^3*cf^2*xil^2*z6)/(16*ep) + (775*ca*d4AA*xil^2*z6)/
        (256*ep*NA) + (475*cf*d4AA*xil^2*z6)/(256*ep*NA) - 
       (1415*ca*d4RA*xil^2*z6)/(96*ep*NR) + (35*ca^4*nf*tr*xil^2*z6)/
        (384*ep) + (95*ca^3*cf*nf*tr*xil^2*z6)/(144*ep) - 
       (25*d4AA*nf*tr*xil^2*z6)/(32*ep*NA) + (35*d4RA*nf*tr*xil^2*z6)/
        (12*ep*NR) + (3395*ca^5*xil^3*z6)/(73728*ep) - 
       (275*ca^4*cf*xil^3*z6)/(1536*ep) + (3145*ca*d4AA*xil^3*z6)/
        (3072*ep*NA) - (75*cf*d4AA*xil^3*z6)/(128*ep*NA) - 
       (35*ca*d4RA*xil^3*z6)/(32*ep*NR) - (95*ca^4*nf*tr*xil^3*z6)/
        (9216*ep) - (55*d4AA*nf*tr*xil^3*z6)/(384*ep*NA) + 
       (55*ca^5*xil^4*z6)/(1536*ep) + (145*ca^4*cf*xil^4*z6)/(6144*ep) + 
       (35*ca*d4AA*xil^4*z6)/(256*ep*NA) - (55*cf*d4AA*xil^4*z6)/
        (256*ep*NA) + (15*ca*d4RA*xil^4*z6)/(32*ep*NR) + 
       (115*ca^5*xil^5*z6)/(16384*ep) + (15*ca^4*cf*xil^5*z6)/(4096*ep) + 
       (15*ca*d4AA*xil^5*z6)/(2048*ep*NA) - (5*cf*d4AA*xil^5*z6)/
        (512*ep*NA) + (5*ca*d4RA*xil^5*z6)/(32*ep*NR) - 
       (194793683*ca^5*z7)/(983040*ep) + (312820991*ca^4*cf*z7)/(184320*ep) - 
       (9074513*ca^3*cf^2*z7)/(960*ep) + (1789067*ca^2*cf^3*z7)/(80*ep) - 
       (123977*ca*cf^4*z7)/(5*ep) + (47628*cf^5*z7)/(5*ep) - 
       (6235831*ca*d4AA*z7)/(40960*ep*NA) - (781753*cf*d4AA*z7)/(960*ep*NA) + 
       (392*ca*d4RA*nf*z7)/(5*ep*NA) + (238*cf*d4RA*nf*z7)/(5*ep*NA) - 
       (3016307*ca*d4RA*z7)/(1280*ep*NR) + (125447*cf*d4RA*z7)/(40*ep*NR) - 
       (23632*ca*d4RR*nf*z7)/(15*ep*NR) + (1736*cf*d4RR*nf*z7)/(ep*NR) + 
       (224581*ca^4*nf*tr*z7)/(960*ep) + (340333*ca^3*cf*nf*tr*z7)/(720*ep) - 
       (37163*ca^2*cf^2*nf*tr*z7)/(15*ep) + (12264*ca*cf^3*nf*tr*z7)/(5*ep) - 
       (1057*d4AA*nf*tr*z7)/(8*ep*NA) - (27377*d4RA*nf*tr*z7)/(30*ep*NR) + 
       (441*ca^2*cf*nf^2*tr^2*z7)/(10*ep) - (12292301*ca^5*xil*z7)/
        (589824*ep) - (3638453*ca^4*cf*xil*z7)/(184320*ep) - 
       (76363*ca^3*cf^2*xil*z7)/(1920*ep) + (1239*ca^2*cf^3*xil*z7)/(80*ep) + 
       (3274327*ca*d4AA*xil*z7)/(122880*ep*NA) + (100793*cf*d4AA*xil*z7)/
        (768*ep*NA) - (441*ca*d4RA*nf*xil*z7)/(80*ep*NA) + 
       (140567*ca*d4RA*xil*z7)/(1280*ep*NR) - (3409*cf*d4RA*xil*z7)/
        (40*ep*NR) - (294*ca*d4RR*nf*xil*z7)/(5*ep*NR) + 
       (1029*ca^4*nf*tr*xil*z7)/(320*ep) + (49*ca^3*cf*nf*tr*xil*z7)/
        (40*ep) - (441*d4AA*nf*tr*xil*z7)/(80*ep*NA) - 
       (1029*d4RA*nf*tr*xil*z7)/(10*ep*NR) + (326977*ca^5*xil^2*z7)/
        (1474560*ep) - (17913*ca^4*cf*xil^2*z7)/(10240*ep) - 
       (3647*ca^3*cf^2*xil^2*z7)/(1920*ep) + (97517*ca*d4AA*xil^2*z7)/
        (61440*ep*NA) - (2121*cf*d4AA*xil^2*z7)/(640*ep*NA) + 
       (6741*ca*d4RA*xil^2*z7)/(1280*ep*NR) + (161*cf*d4RA*xil^2*z7)/
        (20*ep*NR) - (151739*ca^5*xil^3*z7)/(1474560*ep) - 
       (175*ca^4*cf*xil^3*z7)/(2304*ep) + (11501*ca*d4AA*xil^3*z7)/
        (61440*ep*NA) - (3731*cf*d4AA*xil^3*z7)/(3840*ep*NA) + 
       (1393*ca*d4RA*xil^3*z7)/(1280*ep*NR) - (73843*ca^5*xil^4*z7)/
        (983040*ep) - (51569*ca^4*cf*xil^4*z7)/(184320*ep) - 
       (5803*ca*d4AA*xil^4*z7)/(8192*ep*NA) - (791*cf*d4AA*xil^4*z7)/
        (960*ep*NA) - (21*ca*d4RA*xil^4*z7)/(640*ep*NR) + 
       (7469*ca^5*xil^5*z7)/(983040*ep) + (441*ca^4*cf*xil^5*z7)/(20480*ep) - 
       (2891*ca*d4AA*xil^5*z7)/(40960*ep*NA));
 
Z1ggg = 1 + a*((17*ca)/(12*ep) - (4*nf*tr)/(3*ep) - (3*ca*xil)/(4*ep)) + 
     a^2*((-51*ca^2)/(32*ep^2) + (259*ca^2)/(96*ep) + 
       (3*ca*nf*tr)/(2*ep^2) - (25*ca*nf*tr)/(12*ep) - (2*cf*nf*tr)/ep - 
       (ca^2*xil)/(2*ep^2) - (33*ca^2*xil)/(32*ep) + (ca*nf*tr*xil)/ep^2 + 
       (15*ca^2*xil^2)/(32*ep^2) - (3*ca^2*xil^2)/(16*ep)) + 
     a^3*((1207*ca^3)/(384*ep^3) - (28079*ca^3)/(3456*ep^2) + 
       (43973*ca^3)/(5184*ep) - (11*ca^2*nf*tr)/(3*ep^3) + 
       (3943*ca^2*nf*tr)/(432*ep^2) + (71*ca*cf*nf*tr)/(18*ep^2) - 
       (5369*ca^2*nf*tr)/(324*ep) + (395*ca*cf*nf*tr)/(108*ep) + 
       (2*cf^2*nf*tr)/(3*ep) + (2*ca*nf^2*tr^2)/(3*ep^3) - 
       (55*ca*nf^2*tr^2)/(27*ep^2) - (8*cf*nf^2*tr^2)/(9*ep^2) + 
       (263*ca*nf^2*tr^2)/(81*ep) + (44*cf*nf^2*tr^2)/(27*ep) + 
       (131*ca^3*xil)/(128*ep^3) - (23*ca^3*xil)/(32*ep^2) - 
       (167*ca^3*xil)/(64*ep) - (13*ca^2*nf*tr*xil)/(8*ep^3) + 
       (33*ca^2*nf*tr*xil)/(16*ep^2) + (3*ca*cf*nf*tr*xil)/(2*ep^2) + 
       (ca^2*nf*tr*xil)/ep - (5*ca^3*xil^2)/(128*ep^3) + 
       (155*ca^3*xil^2)/(128*ep^2) - (33*ca^3*xil^2)/(64*ep) - 
       (5*ca^2*nf*tr*xil^2)/(8*ep^3) + (ca^2*nf*tr*xil^2)/(4*ep^2) - 
       (35*ca^3*xil^3)/(128*ep^3) + (17*ca^3*xil^3)/(64*ep^2) - 
       (7*ca^3*xil^3)/(64*ep) - (9*ca^3*z3)/(32*ep) + (9*ca^2*nf*tr*z3)/ep - 
       (12*ca*cf*nf*tr*z3)/ep - (3*ca^3*xil*z3)/(8*ep) - 
       (3*ca^3*xil^2*z3)/(32*ep)) + a^4*((-138805*ca^4)/(18432*ep^4) + 
       (2185309*ca^4)/(82944*ep^3) - (20750989*ca^4)/(497664*ep^2) + 
       (12682727*ca^4)/(497664*ep) - (697*d4AA)/(1152*ep*NA) + 
       (128*d4RA*nf)/(9*ep*NA) - (176*d4RR*nf^2)/(9*ep*NA) + 
       (2089*ca^3*nf*tr)/(192*ep^4) - (129299*ca^3*nf*tr)/(3456*ep^3) - 
       (4771*ca^2*cf*nf*tr)/(432*ep^3) + (732415*ca^3*nf*tr)/(10368*ep^2) + 
       (18823*ca^2*cf*nf*tr)/(1296*ep^2) - (115*ca*cf^2*nf*tr)/(72*ep^2) - 
       (1617587*ca^3*nf*tr)/(20736*ep) + (412201*ca^2*cf*nf*tr)/(7776*ep) - 
       (24133*ca*cf^2*nf*tr)/(432*ep) + (23*cf^3*nf*tr)/(2*ep) - 
       (97*ca^2*nf^2*tr^2)/(24*ep^4) + (1037*ca^2*nf^2*tr^2)/(72*ep^3) + 
       (169*ca*cf*nf^2*tr^2)/(27*ep^3) - (6659*ca^2*nf^2*tr^2)/(288*ep^2) - 
       (1570*ca*cf*nf^2*tr^2)/(81*ep^2) - (14*cf^2*nf^2*tr^2)/(9*ep^2) + 
       (3023*ca^2*nf^2*tr^2)/(162*ep) + (14047*ca*cf*nf^2*tr^2)/(972*ep) + 
       (338*cf^2*nf^2*tr^2)/(27*ep) + (4*ca*nf^3*tr^3)/(9*ep^4) - 
       (110*ca*nf^3*tr^3)/(81*ep^3) - (16*cf*nf^3*tr^3)/(27*ep^3) + 
       (211*ca*nf^3*tr^3)/(243*ep^2) + (88*cf*nf^3*tr^3)/(81*ep^2) + 
       (959*ca*nf^3*tr^3)/(486*ep) + (308*cf*nf^3*tr^3)/(243*ep) - 
       (955*ca^4*xil)/(384*ep^4) + (45295*ca^4*xil)/(9216*ep^3) + 
       (1025*ca^4*xil)/(3456*ep^2) - (2184485*ca^4*xil)/(165888*ep) + 
       (9*d4AA*xil)/(32*ep*NA) + (97*ca^3*nf*tr*xil)/(24*ep^4) - 
       (5497*ca^3*nf*tr*xil)/(576*ep^3) - (169*ca^2*cf*nf*tr*xil)/(48*ep^3) + 
       (5633*ca^3*nf*tr*xil)/(432*ep^2) - (427*ca^2*cf*nf*tr*xil)/(72*ep^2) - 
       (ca*cf^2*nf*tr*xil)/(2*ep^2) + (389*ca^3*nf*tr*xil)/(162*ep) + 
       (863*ca^2*cf*nf*tr*xil)/(64*ep) - (2*ca^2*nf^2*tr^2*xil)/(3*ep^4) + 
       (19*ca^2*nf^2*tr^2*xil)/(9*ep^3) + (2*ca*cf*nf^2*tr^2*xil)/(3*ep^3) - 
       (775*ca^2*nf^2*tr^2*xil)/(216*ep^2) - (11*ca*cf*nf^2*tr^2*xil)/
        (9*ep^2) + (1229*ca^2*nf^2*tr^2*xil)/(1296*ep) - 
       (275*ca^4*xil^2)/(1024*ep^4) - (1107*ca^4*xil^2)/(1024*ep^3) + 
       (8483*ca^4*xil^2)/(2048*ep^2) - (3755*ca^4*xil^2)/(2048*ep) + 
       (9*d4AA*xil^2)/(128*ep*NA) + (85*ca^3*nf*tr*xil^2)/(64*ep^4) - 
       (265*ca^3*nf*tr*xil^2)/(128*ep^3) - (15*ca^2*cf*nf*tr*xil^2)/
        (16*ep^3) - (ca^3*nf*tr*xil^2)/(2*ep^2) + (3*ca^2*cf*nf*tr*xil^2)/
        (8*ep^2) + (129*ca^3*nf*tr*xil^2)/(256*ep) + 
       (175*ca^4*xil^3)/(768*ep^4) - (3749*ca^4*xil^3)/(3072*ep^3) + 
       (817*ca^4*xil^3)/(768*ep^2) - (937*ca^4*xil^3)/(2048*ep) + 
       (35*ca^3*nf*tr*xil^3)/(96*ep^4) - (17*ca^3*nf*tr*xil^3)/(48*ep^3) + 
       (7*ca^3*nf*tr*xil^3)/(48*ep^2) + (315*ca^4*xil^4)/(2048*ep^4) - 
       (129*ca^4*xil^4)/(512*ep^3) + (105*ca^4*xil^4)/(512*ep^2) - 
       (45*ca^4*xil^4)/(512*ep) + (3*ca^4*z3)/(8*ep^2) - 
       (444757*ca^4*z3)/(18432*ep) + (151*d4AA*z3)/(96*ep*NA) - 
       (308*d4RA*nf*z3)/(3*ep*NA) + (128*d4RR*nf^2*z3)/(3*ep*NA) - 
       (381*ca^3*nf*tr*z3)/(32*ep^2) + (16*ca^2*cf*nf*tr*z3)/ep^2 + 
       (10145*ca^3*nf*tr*z3)/(96*ep) - (758*ca^2*cf*nf*tr*z3)/(9*ep) - 
       (823*ca*cf^2*nf*tr*z3)/(18*ep) - (3*ca^2*nf^2*tr^2*z3)/ep^2 + 
       (4*ca*cf*nf^2*tr^2*z3)/ep^2 - (293*ca^2*nf^2*tr^2*z3)/(18*ep) + 
       (382*ca*cf*nf^2*tr^2*z3)/(9*ep) - (176*cf^2*nf^2*tr^2*z3)/(9*ep) - 
       (8*ca*nf^3*tr^3*z3)/(3*ep) + (157*ca^4*xil*z3)/(256*ep^2) - 
       (3465*ca^4*xil*z3)/(512*ep) - (1347*d4AA*xil*z3)/(128*ep*NA) - 
       (79*ca^3*nf*tr*xil*z3)/(8*ep^2) + (27*ca^2*cf*nf*tr*xil*z3)/(2*ep^2) + 
       (9*ca^3*nf*tr*xil*z3)/ep - (21*ca^2*cf*nf*tr*xil*z3)/(2*ep) - 
       (ca^2*nf^2*tr^2*xil*z3)/ep + (63*ca^4*xil^2*z3)/(128*ep^2) - 
       (551*ca^4*xil^2*z3)/(512*ep) - (9*d4AA*xil^2*z3)/(8*ep*NA) + 
       (3*ca^3*nf*tr*xil^2*z3)/(32*ep^2) + (ca^3*nf*tr*xil^2*z3)/(8*ep) + 
       (33*ca^4*xil^3*z3)/(256*ep^2) - (23*ca^4*xil^3*z3)/(256*ep) - 
       (3*d4AA*xil^3*z3)/(128*ep*NA) + (37*ca^4*xil^4*z3)/(2048*ep) - 
       (3*d4AA*xil^4*z3)/(64*ep*NA) + (297*ca^4*z4)/(256*ep) - 
       (2403*ca^3*nf*tr*z4)/(64*ep) + (99*ca^2*cf*nf*tr*z4)/(2*ep) + 
       (27*ca^2*nf^2*tr^2*z4)/(2*ep) - (18*ca*cf*nf^2*tr^2*z4)/ep + 
       (609*ca^4*xil*z4)/(512*ep) + (21*ca^3*nf*tr*xil*z4)/(16*ep) - 
       (9*ca^2*cf*nf*tr*xil*z4)/(4*ep) + (15*ca^4*xil^2*z4)/(64*ep) - 
       (3*ca^3*nf*tr*xil^2*z4)/(64*ep) + (9*ca^4*xil^3*z4)/(512*ep) + 
       (142995*ca^4*z5)/(4096*ep) + (30555*d4AA*z5)/(512*ep*NA) - 
       (45*d4RA*nf*z5)/(ep*NA) - (165*ca^3*nf*tr*z5)/(4*ep) - 
       (45*ca^2*cf*nf*tr*z5)/ep + (90*ca*cf^2*nf*tr*z5)/ep + 
       (10235*ca^4*xil*z5)/(2048*ep) + (1425*d4AA*xil*z5)/(256*ep*NA) + 
       (105*ca^4*xil^2*z5)/(512*ep) - (225*d4AA*xil^2*z5)/(128*ep*NA) - 
       (95*ca^4*xil^3*z5)/(2048*ep) - (165*d4AA*xil^3*z5)/(256*ep*NA) - 
       (115*ca^4*xil^4*z5)/(4096*ep) - (15*d4AA*xil^4*z5)/(512*ep*NA)) + 
     a^5*((1471333*ca^5)/(73728*ep^5) - (29130235*ca^5)/(331776*ep^4) + 
       (1817406521*ca^5)/(9953280*ep^3) - (724507153*ca^5)/(3317760*ep^2) + 
       (830690897*ca^5)/(4976640*ep) + (79169*ca*d4AA)/(23040*ep^2*NA) - 
       (46243*ca*d4AA)/(1280*ep*NA) - (1696*ca*d4RA*nf)/(45*ep^2*NA) + 
       (8972*ca*d4RA*nf)/(45*ep*NA) - (312*cf*d4RA*nf)/(5*ep*NA) + 
       (2332*ca*d4RR*nf^2)/(45*ep^2*NA) - (1180*ca*d4RR*nf^2)/(3*ep*NA) + 
       (832*cf*d4RR*nf^2)/(3*ep*NA) - (803107*ca^4*nf*tr)/(23040*ep^5) + 
       (31342793*ca^4*nf*tr)/(207360*ep^4) + (59263*ca^3*cf*nf*tr)/
        (1728*ep^4) - (105808487*ca^4*nf*tr)/(311040*ep^3) - 
       (954599*ca^3*cf*nf*tr)/(10368*ep^3) + (7013*ca^2*cf^2*nf*tr)/
        (1440*ep^3) + (641960971*ca^4*nf*tr)/(1244160*ep^2) - 
       (2593111*ca^3*cf*nf*tr)/(77760*ep^2) + (1070921*ca^2*cf^2*nf*tr)/
        (8640*ep^2) - (1219*ca*cf^3*nf*tr)/(40*ep^2) - 
       (93074485*ca^4*nf*tr)/(124416*ep) + (10212097*ca^3*cf*nf*tr)/
        (9720*ep) - (2166857*ca^2*cf^2*nf*tr)/(1620*ep) + 
       (756*ca*cf^3*nf*tr)/ep - (4157*cf^4*nf*tr)/(30*ep) - 
       (3181*d4AA*nf*tr)/(1440*ep^2*NA) + (5513*d4AA*nf*tr)/(360*ep*NA) + 
       (512*d4RA*nf^2*tr)/(45*ep^2*NA) - (736*d4RA*nf^2*tr)/(9*ep*NA) - 
       (704*d4RR*nf^3*tr)/(45*ep^2*NA) + (704*d4RR*nf^3*tr)/(9*ep*NA) + 
       (9319*ca^3*nf^2*tr^2)/(480*ep^5) - (180409*ca^3*nf^2*tr^2)/
        (2160*ep^4) - (1408*ca^2*cf*nf^2*tr^2)/(45*ep^4) + 
       (9097843*ca^3*nf^2*tr^2)/(51840*ep^3) + (61387*ca^2*cf*nf^2*tr^2)/
        (540*ep^3) + (77*ca*cf^2*nf^2*tr^2)/(9*ep^3) - 
       (2239247*ca^3*nf^2*tr^2)/(8640*ep^2) - (1087*ca^2*cf*nf^2*tr^2)/
        (9*ep^2) - (39751*ca*cf^2*nf^2*tr^2)/(540*ep^2) + 
       (166*cf^3*nf^2*tr^2)/(15*ep^2) + (3497047*ca^3*nf^2*tr^2)/(9720*ep) - 
       (1817*ca^2*cf*nf^2*tr^2)/(30*ep) + (1609*ca*cf^2*nf^2*tr^2)/(8*ep) - 
       (5018*cf^3*nf^2*tr^2)/(45*ep) - (397*ca^2*nf^3*tr^3)/(90*ep^5) + 
       (6979*ca^2*nf^3*tr^3)/(405*ep^4) + (344*ca*cf*nf^3*tr^3)/(45*ep^4) - 
       (270583*ca^2*nf^3*tr^3)/(9720*ep^3) - (700*ca*cf*nf^3*tr^3)/
        (27*ep^3) - (8*cf^2*nf^3*tr^3)/(3*ep^3) + (31043*ca^2*nf^3*tr^3)/
        (1080*ep^2) + (10039*ca*cf*nf^3*tr^3)/(405*ep^2) + 
       (656*cf^2*nf^3*tr^3)/(45*ep^2) - (48761*ca^2*nf^3*tr^3)/(1620*ep) - 
       (16237*ca*cf*nf^3*tr^3)/(810*ep) - (9922*cf^2*nf^3*tr^3)/(405*ep) + 
       (16*ca*nf^4*tr^4)/(45*ep^5) - (88*ca*nf^4*tr^4)/(81*ep^4) - 
       (64*cf*nf^4*tr^4)/(135*ep^4) + (844*ca*nf^4*tr^4)/(1215*ep^3) + 
       (352*cf*nf^4*tr^4)/(405*ep^3) - (74*ca*nf^4*tr^4)/(1215*ep^2) + 
       (1232*cf*nf^4*tr^4)/(1215*ep^2) + (3256*ca*nf^4*tr^4)/(1215*ep) - 
       (856*cf*nf^4*tr^4)/(1215*ep) + (489731*ca^5*xil)/(73728*ep^5) - 
       (1416163*ca^5*xil)/(69120*ep^4) + (63276701*ca^5*xil)/(3317760*ep^3) + 
       (14309135*ca^5*xil)/(497664*ep^2) - (314168671*ca^5*xil)/
        (3317760*ep) - (3823*ca*d4AA*xil)/(7680*ep^2*NA) + 
       (4661*ca*d4AA*xil)/(1536*ep*NA) - (32*ca*d4RA*nf*xil)/(3*ep^2*NA) - 
       (2*ca*d4RA*nf*xil)/(5*ep*NA) + (44*ca*d4RR*nf^2*xil)/(3*ep^2*NA) - 
       (45763*ca^4*nf*tr*xil)/(3840*ep^5) + (184399*ca^4*nf*tr*xil)/
        (4608*ep^4) + (14803*ca^3*cf*nf*tr*xil)/(1440*ep^4) - 
       (4584623*ca^4*nf*tr*xil)/(69120*ep^3) - (27893*ca^3*cf*nf*tr*xil)/
        (8640*ep^3) + (647*ca^2*cf^2*nf*tr*xil)/(480*ep^3) + 
       (19366333*ca^4*nf*tr*xil)/(414720*ep^2) - (8784253*ca^3*cf*nf*tr*xil)/
        (103680*ep^2) + (27877*ca^2*cf^2*nf*tr*xil)/(576*ep^2) - 
       (69*ca*cf^3*nf*tr*xil)/(8*ep^2) + (795943*ca^4*nf*tr*xil)/(12960*ep) + 
       (149909*ca^3*cf*nf*tr*xil)/(1440*ep) - (1191*ca^2*cf^2*nf*tr*xil)/
        (40*ep) - (3*d4AA*nf*tr*xil)/(20*ep^2*NA) - (67*d4AA*nf*tr*xil)/
        (80*ep*NA) + (407*ca^3*nf^2*tr^2*xil)/(96*ep^5) - 
       (4529*ca^3*nf^2*tr^2*xil)/(288*ep^4) - (1007*ca^2*cf*nf^2*tr^2*xil)/
        (180*ep^4) + (47683*ca^3*nf^2*tr^2*xil)/(1920*ep^3) + 
       (2561*ca^2*cf*nf^2*tr^2*xil)/(135*ep^3) + (7*ca*cf^2*nf^2*tr^2*xil)/
        (6*ep^3) - (135967*ca^3*nf^2*tr^2*xil)/(8640*ep^2) - 
       (23101*ca^2*cf*nf^2*tr^2*xil)/(1296*ep^2) - 
       (169*ca*cf^2*nf^2*tr^2*xil)/(18*ep^2) - (108599*ca^3*nf^2*tr^2*xil)/
        (25920*ep) - (11861*ca^2*cf*nf^2*tr^2*xil)/(720*ep) - 
       (19*ca^2*nf^3*tr^3*xil)/(45*ep^5) + (359*ca^2*nf^3*tr^3*xil)/
        (270*ep^4) + (4*ca*cf*nf^3*tr^3*xil)/(9*ep^4) - 
       (1211*ca^2*nf^3*tr^3*xil)/(1620*ep^3) - (22*ca*cf*nf^3*tr^3*xil)/
        (27*ep^3) - (25277*ca^2*nf^3*tr^3*xil)/(9720*ep^2) - 
       (77*ca*cf*nf^3*tr^3*xil)/(81*ep^2) + (617*ca^2*nf^3*tr^3*xil)/
        (540*ep) + (13525*ca^5*xil^2)/(12288*ep^5) - 
       (19*ca^5*xil^2)/(144*ep^4) - (9910981*ca^5*xil^2)/(1105920*ep^3) + 
       (18673817*ca^5*xil^2)/(829440*ep^2) - (2064745*ca^5*xil^2)/
        (165888*ep) - (1017*ca*d4AA*xil^2)/(2560*ep^2*NA) + 
       (869*ca*d4AA*xil^2)/(960*ep*NA) - (1325*ca^4*nf*tr*xil^2)/(384*ep^5) + 
       (204319*ca^4*nf*tr*xil^2)/(23040*ep^4) + (245*ca^3*cf*nf*tr*xil^2)/
        (96*ep^4) - (728753*ca^4*nf*tr*xil^2)/(69120*ep^3) + 
       (27269*ca^3*cf*nf*tr*xil^2)/(5760*ep^3) + (5*ca^2*cf^2*nf*tr*xil^2)/
        (16*ep^3) - (234619*ca^4*nf*tr*xil^2)/(414720*ep^2) - 
       (214387*ca^3*cf*nf*tr*xil^2)/(11520*ep^2) - (ca^2*cf^2*nf*tr*xil^2)/
        (8*ep^2) + (687401*ca^4*nf*tr*xil^2)/(207360*ep) + 
       (1439*ca^3*cf*nf*tr*xil^2)/(160*ep) - (9*d4AA*nf*tr*xil^2)/
        (160*ep^2*NA) - (37*d4AA*nf*tr*xil^2)/(160*ep*NA) + 
       (25*ca^3*nf^2*tr^2*xil^2)/(48*ep^5) - (2677*ca^3*nf^2*tr^2*xil^2)/
        (1440*ep^4) - (5*ca^2*cf*nf^2*tr^2*xil^2)/(12*ep^4) + 
       (487*ca^3*nf^2*tr^2*xil^2)/(135*ep^3) + (67*ca^2*cf*nf^2*tr^2*xil^2)/
        (72*ep^3) - (30997*ca^3*nf^2*tr^2*xil^2)/(12960*ep^2) - 
       (11*ca^2*cf*nf^2*tr^2*xil^2)/(36*ep^2) + (1477*ca^3*nf^2*tr^2*xil^2)/
        (12960*ep) - (875*ca^5*xil^3)/(4096*ep^5) + (14069*ca^5*xil^3)/
        (6144*ep^4) - (694979*ca^5*xil^3)/(122880*ep^3) + 
       (70321*ca^5*xil^3)/(15360*ep^2) - (376547*ca^5*xil^3)/(184320*ep) - 
       (243*ca*d4AA*xil^3)/(2560*ep^2*NA) + (83*ca*d4AA*xil^3)/(2560*ep*NA) - 
       (245*ca^4*nf*tr*xil^3)/(256*ep^5) + (15067*ca^4*nf*tr*xil^3)/
        (7680*ep^4) + (35*ca^3*cf*nf*tr*xil^3)/(64*ep^4) - 
       (833*ca^4*nf*tr*xil^3)/(1920*ep^3) - (17*ca^3*cf*nf*tr*xil^3)/
        (32*ep^3) - (1417*ca^4*nf*tr*xil^3)/(3072*ep^2) + 
       (7*ca^3*cf*nf*tr*xil^3)/(32*ep^2) + (121*ca^4*nf*tr*xil^3)/(288*ep) - 
       (1995*ca^5*xil^4)/(8192*ep^5) + (23047*ca^5*xil^4)/(20480*ep^4) - 
       (3817*ca^5*xil^4)/(2560*ep^3) + (45797*ca^5*xil^4)/(40960*ep^2) - 
       (10909*ca^5*xil^4)/(20480*ep) - (105*ca^4*nf*tr*xil^4)/(512*ep^5) + 
       (43*ca^4*nf*tr*xil^4)/(128*ep^4) - (35*ca^4*nf*tr*xil^4)/(128*ep^3) + 
       (15*ca^4*nf*tr*xil^4)/(128*ep^2) - (693*ca^5*xil^5)/(8192*ep^5) + 
       (2049*ca^5*xil^5)/(10240*ep^4) - (1251*ca^5*xil^5)/(5120*ep^3) + 
       (1941*ca^5*xil^5)/(10240*ep^2) - (671*ca^5*xil^5)/(8192*ep) - 
       (3711*ca^5*z3)/(5120*ep^3) + (1602989*ca^5*z3)/(40960*ep^2) - 
       (686750651*ca^5*z3)/(3317760*ep) - (132239*ca*d4AA*z3)/
        (1920*ep^2*NA) + (6957569*ca*d4AA*z3)/(15360*ep*NA) + 
       (4693*ca*d4RA*nf*z3)/(15*ep^2*NA) - (152917*ca*d4RA*nf*z3)/
        (90*ep*NA) + (1676*cf*d4RA*nf*z3)/(15*ep*NA) - 
       (1696*ca*d4RR*nf^2*z3)/(15*ep^2*NA) + (36412*ca*d4RR*nf^2*z3)/
        (45*ep*NA) + (1024*cf*d4RR*nf^2*z3)/(3*ep*NA) + 
       (2943*ca^4*nf*tr*z3)/(128*ep^3) - (1237*ca^3*cf*nf*tr*z3)/(40*ep^3) - 
       (1577843*ca^4*nf*tr*z3)/(7680*ep^2) + (142201*ca^3*cf*nf*tr*z3)/
        (720*ep^2) + (4195*ca^2*cf^2*nf*tr*z3)/(72*ep^2) + 
       (146022499*ca^4*nf*tr*z3)/(207360*ep) - (52331*ca^3*cf*nf*tr*z3)/
        (160*ep) - (89819*ca^2*cf^2*nf*tr*z3)/(108*ep) + 
       (6398*ca*cf^3*nf*tr*z3)/(15*ep) - (128*cf^4*nf*tr*z3)/(5*ep) + 
       (7459*d4AA*nf*tr*z3)/(120*ep^2*NA) - (853747*d4AA*nf*tr*z3)/
        (2880*ep*NA) - (1808*d4RA*nf^2*tr*z3)/(15*ep^2*NA) + 
       (36416*d4RA*nf^2*tr*z3)/(45*ep*NA) + (512*d4RR*nf^3*tr*z3)/
        (15*ep^2*NA) - (2624*d4RR*nf^3*tr*z3)/(15*ep*NA) + 
       (261*ca^3*nf^2*tr^2*z3)/(40*ep^3) - (43*ca^2*cf*nf^2*tr^2*z3)/
        (5*ep^3) + (3383*ca^3*nf^2*tr^2*z3)/(180*ep^2) - 
       (8537*ca^2*cf*nf^2*tr^2*z3)/(90*ep^2) + (3134*ca*cf^2*nf^2*tr^2*z3)/
        (45*ep^2) - (265921*ca^3*nf^2*tr^2*z3)/(2160*ep) + 
       (17668*ca^2*cf*nf^2*tr^2*z3)/(135*ep) + (39664*ca*cf^2*nf^2*tr^2*z3)/
        (135*ep) - (2144*cf^3*nf^2*tr^2*z3)/(15*ep) - (12*ca^2*nf^3*tr^3*z3)/
        (5*ep^3) + (16*ca*cf*nf^3*tr^3*z3)/(5*ep^3) + (676*ca^2*nf^3*tr^3*z3)/
        (45*ep^2) + (88*ca*cf*nf^3*tr^3*z3)/(45*ep^2) - 
       (704*cf^2*nf^3*tr^3*z3)/(45*ep^2) - (21196*ca^2*nf^3*tr^3*z3)/
        (405*ep) - (7768*ca*cf*nf^3*tr^3*z3)/(135*ep) + 
       (7616*cf^2*nf^3*tr^3*z3)/(135*ep) + (32*ca*nf^4*tr^4*z3)/(45*ep^2) + 
       (64*ca*nf^4*tr^4*z3)/(81*ep) - (128*cf*nf^4*tr^4*z3)/(135*ep) - 
       (14077*ca^5*xil*z3)/(15360*ep^3) + (4421581*ca^5*xil*z3)/
        (122880*ep^2) - (21850133*ca^5*xil*z3)/(368640*ep) + 
       (84629*ca*d4AA*xil*z3)/(2560*ep^2*NA) - (103715*ca*d4AA*xil*z3)/
        (512*ep*NA) + (313*ca*d4RA*nf*xil*z3)/(5*ep^2*NA) + 
       (519*ca*d4RA*nf*xil*z3)/(10*ep*NA) - (32*ca*d4RR*nf^2*xil*z3)/
        (ep^2*NA) + (36257*ca^4*nf*tr*xil*z3)/(1920*ep^3) - 
       (1053*ca^3*cf*nf*tr*xil*z3)/(40*ep^3) - (87343*ca^4*nf*tr*xil*z3)/
        (640*ep^2) + (1421*ca^3*cf*nf*tr*xil*z3)/(12*ep^2) + 
       (6779*ca^2*cf^2*nf*tr*xil*z3)/(120*ep^2) + (484373*ca^4*nf*tr*xil*z3)/
        (3840*ep) - (2063*ca^3*cf*nf*tr*xil*z3)/(40*ep) - 
       (657*ca^2*cf^2*nf*tr*xil*z3)/(8*ep) + (449*d4AA*nf*tr*xil*z3)/
        (80*ep^2*NA) + (12807*d4AA*nf*tr*xil*z3)/(320*ep*NA) + 
       (251*ca^3*nf^2*tr^2*xil*z3)/(60*ep^3) - (27*ca^2*cf*nf^2*tr^2*xil*z3)/
        (5*ep^3) + (2099*ca^3*nf^2*tr^2*xil*z3)/(120*ep^2) - 
       (1147*ca^2*cf*nf^2*tr^2*xil*z3)/(30*ep^2) + 
       (44*ca*cf^2*nf^2*tr^2*xil*z3)/(3*ep^2) - (9259*ca^3*nf^2*tr^2*xil*z3)/
        (240*ep) + (271*ca^2*cf*nf^2*tr^2*xil*z3)/(10*ep) + 
       (18*ca^2*nf^3*tr^3*xil*z3)/(5*ep^2) + (8*ca^2*nf^3*tr^3*xil*z3)/
        (45*ep) - (961*ca^5*xil^2*z3)/(1024*ep^3) + (51233*ca^5*xil^2*z3)/
        (5120*ep^2) - (2248453*ca^5*xil^2*z3)/(184320*ep) + 
       (35547*ca*d4AA*xil^2*z3)/(2560*ep^2*NA) - (62071*ca*d4AA*xil^2*z3)/
        (2560*ep*NA) + (5043*ca^4*nf*tr*xil^2*z3)/(640*ep^3) - 
       (45*ca^3*cf*nf*tr*xil^2*z3)/(4*ep^3) - (27*ca^4*nf*tr*xil^2*z3)/
        (2*ep^2) + (1383*ca^3*cf*nf*tr*xil^2*z3)/(80*ep^2) + 
       (164201*ca^4*nf*tr*xil^2*z3)/(23040*ep) - (927*ca^3*cf*nf*tr*xil^2*z3)/
        (160*ep) + (9*d4AA*nf*tr*xil^2*z3)/(10*ep^2*NA) + 
       (749*d4AA*nf*tr*xil^2*z3)/(320*ep*NA) + (ca^3*nf^2*tr^2*xil^2*z3)/
        (40*ep^3) + (23*ca^3*nf^2*tr^2*xil^2*z3)/(20*ep^2) - 
       (317*ca^3*nf^2*tr^2*xil^2*z3)/(360*ep) - (2793*ca^5*xil^3*z3)/
        (5120*ep^3) + (11087*ca^5*xil^3*z3)/(6144*ep^2) - 
       (127363*ca^5*xil^3*z3)/(92160*ep) + (3901*ca*d4AA*xil^3*z3)/
        (2560*ep^2*NA) - (13213*ca*d4AA*xil^3*z3)/(7680*ep*NA) - 
       (81*ca^4*nf*tr*xil^3*z3)/(640*ep^3) - (7*ca^4*nf*tr*xil^3*z3)/
        (96*ep^2) + (221*ca^4*nf*tr*xil^3*z3)/(2304*ep) + 
       (d4AA*nf*tr*xil^3*z3)/(40*ep^2*NA) + (53*d4AA*nf*tr*xil^3*z3)/
        (192*ep*NA) - (153*ca^5*xil^4*z3)/(1280*ep^3) + 
       (21529*ca^5*xil^4*z3)/(122880*ep^2) + (1913*ca^5*xil^4*z3)/
        (40960*ep) + (61*ca*d4AA*xil^4*z3)/(2560*ep^2*NA) - 
       (1473*ca*d4AA*xil^4*z3)/(5120*ep*NA) - (37*ca^4*nf*tr*xil^4*z3)/
        (1536*ep^2) + (d4AA*nf*tr*xil^4*z3)/(16*ep^2*NA) - 
       (1147*ca^5*xil^5*z3)/(40960*ep^2) + (709*ca^5*xil^5*z3)/(40960*ep) + 
       (93*ca*d4AA*xil^5*z3)/(1280*ep^2*NA) - (3*ca*d4AA*xil^5*z3)/
        (32*ep*NA) - (1702449*ca^5*z3^2)/(40960*ep) + 
       (50661*ca*d4AA*z3^2)/(5120*ep*NA) - (2679*ca*d4RA*nf*z3^2)/
        (10*ep*NA) + (432*cf*d4RA*nf*z3^2)/(5*ep*NA) - 
       (384*ca*d4RR*nf^2*z3^2)/(5*ep*NA) + (887*ca^4*nf*tr*z3^2)/(1280*ep) + 
       (2487*ca^3*cf*nf*tr*z3^2)/(10*ep) - (264*ca^2*cf^2*nf*tr*z3^2)/ep + 
       (6051*d4AA*nf*tr*z3^2)/(160*ep*NA) - (144*d4RA*nf^2*tr*z3^2)/
        (5*ep*NA) - (664*ca^3*nf^2*tr^2*z3^2)/(5*ep) + 
       (1392*ca^2*cf*nf^2*tr^2*z3^2)/(5*ep) - (672*ca*cf^2*nf^2*tr^2*z3^2)/
        (5*ep) - (12631*ca^5*xil*z3^2)/(1280*ep) - (65517*ca*d4AA*xil*z3^2)/
        (2560*ep*NA) + (63*ca*d4RA*nf*xil*z3^2)/(5*ep*NA) + 
       (24663*ca^4*nf*tr*xil*z3^2)/(2560*ep) - (27*ca^3*cf*nf*tr*xil*z3^2)/
        (2*ep) + (9*ca^2*cf^2*nf*tr*xil*z3^2)/ep - (1071*d4AA*nf*tr*xil*z3^2)/
        (320*ep*NA) - (16971*ca^5*xil^2*z3^2)/(20480*ep) - 
       (4077*ca*d4AA*xil^2*z3^2)/(2560*ep*NA) + (417*ca^4*nf*tr*xil^2*z3^2)/
        (640*ep) - (9*ca^3*cf*nf*tr*xil^2*z3^2)/(10*ep) + 
       (99*d4AA*nf*tr*xil^2*z3^2)/(40*ep*NA) + (2041*ca^5*xil^3*z3^2)/
        (30720*ep) + (601*ca*d4AA*xil^3*z3^2)/(640*ep*NA) - 
       (59*ca^4*nf*tr*xil^3*z3^2)/(7680*ep) + (17*d4AA*nf*tr*xil^3*z3^2)/
        (320*ep*NA) + (1167*ca^5*xil^4*z3^2)/(40960*ep) + 
       (1917*ca*d4AA*xil^4*z3^2)/(5120*ep*NA) + (15*ca^5*xil^5*z3^2)/
        (2048*ep) + (117*ca*d4AA*xil^5*z3^2)/(2560*ep*NA) - 
       (9009*ca^5*z4)/(5120*ep^2) + (1666861*ca^5*z4)/(15360*ep) + 
       (1441*ca*d4AA*z4)/(80*ep*NA) + (1964*ca*d4RA*nf*z4)/(5*ep*NA) - 
       (848*ca*d4RR*nf^2*z4)/(5*ep*NA) + (14499*ca^4*nf*tr*z4)/(256*ep^2) - 
       (3003*ca^3*cf*nf*tr*z4)/(40*ep^2) - (2272391*ca^4*nf*tr*z4)/
        (3840*ep) + (116213*ca^3*cf*nf*tr*z4)/(240*ep) + 
       (616*ca^2*cf^2*nf*tr*z4)/(3*ep) - (419*d4AA*nf*tr*z4)/(20*ep*NA) - 
       (544*d4RA*nf^2*tr*z4)/(5*ep*NA) + (256*d4RR*nf^3*tr*z4)/(5*ep*NA) - 
       (837*ca^3*nf^2*tr^2*z4)/(80*ep^2) + (141*ca^2*cf*nf^2*tr^2*z4)/
        (10*ep^2) + (17569*ca^3*nf^2*tr^2*z4)/(60*ep) - 
       (5228*ca^2*cf*nf^2*tr^2*z4)/(15*ep) - (638*ca*cf^2*nf^2*tr^2*z4)/
        (15*ep) - (18*ca^2*nf^3*tr^3*z4)/(5*ep^2) + (24*ca*cf*nf^3*tr^3*z4)/
        (5*ep^2) - (84*ca^2*nf^3*tr^3*z4)/(5*ep) + (944*ca*cf*nf^3*tr^3*z4)/
        (15*ep) - (352*cf^2*nf^3*tr^3*z4)/(15*ep) - (64*ca*nf^4*tr^4*z4)/
        (15*ep) - (26857*ca^5*xil*z4)/(10240*ep^2) + (1016693*ca^5*xil*z4)/
        (40960*ep) + (79101*ca*d4AA*xil*z4)/(2560*ep*NA) + 
       (27*ca*d4RA*nf*xil*z4)/(5*ep*NA) + (52637*ca^4*nf*tr*xil*z4)/
        (1280*ep^2) - (4359*ca^3*cf*nf*tr*xil*z4)/(80*ep^2) - 
       (32889*ca^4*nf*tr*xil*z4)/(1280*ep) + (189*ca^3*cf*nf*tr*xil*z4)/
        (8*ep) - (333*ca^2*cf^2*nf*tr*xil*z4)/(40*ep) - 
       (4041*d4AA*nf*tr*xil*z4)/(320*ep*NA) - (649*ca^3*nf^2*tr^2*xil*z4)/
        (40*ep^2) + (219*ca^2*cf*nf^2*tr^2*xil*z4)/(10*ep^2) + 
       (447*ca^3*nf^2*tr^2*xil*z4)/(40*ep) - (81*ca^2*cf*nf^2*tr^2*xil*z4)/
        (10*ep) - (8*ca^2*nf^3*tr^3*xil*z4)/(5*ep) - (3357*ca^5*xil^2*z4)/
        (2048*ep^2) + (19637*ca^5*xil^2*z4)/(5120*ep) + 
       (279*ca*d4AA*xil^2*z4)/(80*ep*NA) - (2301*ca^4*nf*tr*xil^2*z4)/
        (1280*ep^2) + (45*ca^3*cf*nf*tr*xil^2*z4)/(16*ep^2) - 
       (23*ca^4*nf*tr*xil^2*z4)/(128*ep) - (153*ca^3*cf*nf*tr*xil^2*z4)/
        (80*ep) - (9*d4AA*nf*tr*xil^2*z4)/(10*ep*NA) + 
       (3*ca^3*nf^2*tr^2*xil^2*z4)/(80*ep^2) + (ca^3*nf^2*tr^2*xil^2*z4)/
        (10*ep) - (3279*ca^5*xil^3*z4)/(10240*ep^2) + 
       (803*ca^5*xil^3*z4)/(2048*ep) + (579*ca*d4AA*xil^3*z4)/(2560*ep*NA) + 
       (57*ca^4*nf*tr*xil^3*z4)/(1280*ep^2) - (7*ca^4*nf*tr*xil^3*z4)/
        (128*ep) - (3*d4AA*nf*tr*xil^3*z4)/(320*ep*NA) - 
       (261*ca^5*xil^4*z4)/(10240*ep^2) - (57*ca^5*xil^4*z4)/(10240*ep) + 
       (117*ca*d4AA*xil^4*z4)/(1280*ep*NA) - (333*ca^5*xil^5*z4)/(40960*ep) + 
       (27*ca*d4AA*xil^5*z4)/(1280*ep*NA) - (867503*ca^5*z5)/(16384*ep^2) + 
       (377928841*ca^5*z5)/(368640*ep) - (185367*ca*d4AA*z5)/(2048*ep^2*NA) + 
       (535265*ca*d4AA*z5)/(1536*ep*NA) + (273*ca*d4RA*nf*z5)/(4*ep^2*NA) + 
       (6227*ca*d4RA*nf*z5)/(18*ep*NA) + (434*cf*d4RA*nf*z5)/(3*ep*NA) + 
       (1744*ca*d4RR*nf^2*z5)/(9*ep*NA) - (2560*cf*d4RR*nf^2*z5)/(3*ep*NA) + 
       (54531*ca^4*nf*tr*z5)/(1024*ep^2) + (273*ca^3*cf*nf*tr*z5)/(4*ep^2) - 
       (273*ca^2*cf^2*nf*tr*z5)/(2*ep^2) - (1357133*ca^4*nf*tr*z5)/
        (1536*ep) - (18224*ca^3*cf*nf*tr*z5)/(15*ep) + 
       (3803*ca^2*cf^2*nf*tr*z5)/(3*ep) + (1150*ca*cf^3*nf*tr*z5)/(3*ep) - 
       (2037*d4AA*nf*tr*z5)/(128*ep^2*NA) + (113921*d4AA*nf*tr*z5)/
        (576*ep*NA) + (12*d4RA*nf^2*tr*z5)/(ep^2*NA) + 
       (1544*d4RA*nf^2*tr*z5)/(9*ep*NA) + (256*d4RR*nf^3*tr*z5)/(3*ep*NA) + 
       (11*ca^3*nf^2*tr^2*z5)/ep^2 + (12*ca^2*cf*nf^2*tr^2*z5)/ep^2 - 
       (24*ca*cf^2*nf^2*tr^2*z5)/ep^2 - (17129*ca^3*nf^2*tr^2*z5)/(120*ep) + 
       (6712*ca^2*cf*nf^2*tr^2*z5)/(15*ep) - (2080*ca*cf^2*nf^2*tr^2*z5)/
        (3*ep) + (928*cf^3*nf^2*tr^2*z5)/(3*ep) + (3104*ca^2*nf^3*tr^3*z5)/
        (45*ep) - (128*ca*cf*nf^3*tr^3*z5)/(5*ep) - (2239441*ca^5*xil*z5)/
        (49152*ep^2) + (12017617*ca^5*xil*z5)/(81920*ep) - 
       (152903*ca*d4AA*xil*z5)/(2048*ep^2*NA) + (265335*ca*d4AA*xil*z5)/
        (2048*ep*NA) + (207*ca*d4RA*nf*xil*z5)/(4*ep^2*NA) - 
       (225*ca*d4RA*nf*xil*z5)/(4*ep*NA) + (34385*ca^4*nf*tr*xil*z5)/
        (768*ep^2) + (207*ca^3*cf*nf*tr*xil*z5)/(4*ep^2) - 
       (207*ca^2*cf^2*nf*tr*xil*z5)/(2*ep^2) - (1223513*ca^4*nf*tr*xil*z5)/
        (15360*ep) - (489*ca^3*cf*nf*tr*xil*z5)/(10*ep) + 
       (207*ca^2*cf^2*nf*tr*xil*z5)/(2*ep) - (95*d4AA*nf*tr*xil*z5)/
        (32*ep^2*NA) + (259*d4AA*nf*tr*xil*z5)/(128*ep*NA) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/(40*ep) - (24*ca^2*cf*nf^2*tr^2*xil*z5)/
        (5*ep) - (52267*ca^5*xil^2*z5)/(8192*ep^2) + (104285*ca^5*xil^2*z5)/
        (12288*ep) - (5955*ca*d4AA*xil^2*z5)/(1024*ep^2*NA) - 
       (1073*ca*d4AA*xil^2*z5)/(64*ep*NA) - (21*ca^4*nf*tr*xil^2*z5)/
        (128*ep^2) + (311*ca^4*nf*tr*xil^2*z5)/(640*ep) + 
       (45*d4AA*nf*tr*xil^2*z5)/(32*ep^2*NA) + (79*d4AA*nf*tr*xil^2*z5)/
        (16*ep*NA) - (7*ca^3*nf^2*tr^2*xil^2*z5)/(60*ep) - 
       (6557*ca^5*xil^3*z5)/(24576*ep^2) + (77293*ca^5*xil^3*z5)/
        (368640*ep) + (2573*ca*d4AA*xil^3*z5)/(1024*ep^2*NA) - 
       (35771*ca*d4AA*xil^3*z5)/(3072*ep*NA) + (19*ca^4*nf*tr*xil^3*z5)/
        (384*ep^2) + (761*ca^4*nf*tr*xil^3*z5)/(46080*ep) + 
       (11*d4AA*nf*tr*xil^3*z5)/(16*ep^2*NA) + (281*d4AA*nf*tr*xil^3*z5)/
        (384*ep*NA) + (3007*ca^5*xil^4*z5)/(49152*ep^2) - 
       (19321*ca^5*xil^4*z5)/(122880*ep) + (1901*ca*d4AA*xil^4*z5)/
        (2048*ep^2*NA) - (137*ca*d4AA*xil^4*z5)/(512*ep*NA) + 
       (115*ca^4*nf*tr*xil^4*z5)/(3072*ep^2) + (5*d4AA*nf*tr*xil^4*z5)/
        (128*ep^2*NA) + (713*ca^5*xil^5*z5)/(16384*ep^2) - 
       (1415*ca^5*xil^5*z5)/(16384*ep) + (93*ca*d4AA*xil^5*z5)/
        (2048*ep^2*NA) + (51*ca*d4AA*xil^5*z5)/(2048*ep*NA) - 
       (524315*ca^5*z6)/(2048*ep) - (112035*ca*d4AA*z6)/(256*ep*NA) + 
       (330*ca*d4RA*nf*z6)/(ep*NA) + (202545*ca^4*nf*tr*z6)/(512*ep) + 
       (330*ca^3*cf*nf*tr*z6)/ep - (660*ca^2*cf^2*nf*tr*z6)/ep + 
       (10185*d4AA*nf*tr*z6)/(64*ep*NA) - (120*d4RA*nf^2*tr*z6)/(ep*NA) - 
       (110*ca^3*nf^2*tr^2*z6)/ep - (120*ca^2*cf*nf^2*tr^2*z6)/ep + 
       (240*ca*cf^2*nf^2*tr^2*z6)/ep - (368755*ca^5*xil*z6)/(16384*ep) - 
       (40695*ca*d4AA*xil*z6)/(2048*ep*NA) - (45*ca*d4RA*nf*xil*z6)/
        (4*ep*NA) - (325*ca^4*nf*tr*xil*z6)/(1024*ep) - 
       (45*ca^3*cf*nf*tr*xil*z6)/(4*ep) + (45*ca^2*cf^2*nf*tr*xil*z6)/
        (2*ep) + (1425*d4AA*nf*tr*xil*z6)/(128*ep*NA) - 
       (1085*ca^5*xil^2*z6)/(1024*ep) + (2325*ca*d4AA*xil^2*z6)/(256*ep*NA) + 
       (35*ca^4*nf*tr*xil^2*z6)/(128*ep) - (75*d4AA*nf*tr*xil^2*z6)/
        (32*ep*NA) + (3395*ca^5*xil^3*z6)/(24576*ep) + 
       (3145*ca*d4AA*xil^3*z6)/(1024*ep*NA) - (95*ca^4*nf*tr*xil^3*z6)/
        (3072*ep) - (55*d4AA*nf*tr*xil^3*z6)/(128*ep*NA) + 
       (55*ca^5*xil^4*z6)/(512*ep) + (105*ca*d4AA*xil^4*z6)/(256*ep*NA) + 
       (345*ca^5*xil^5*z6)/(16384*ep) + (45*ca*d4AA*xil^5*z6)/(2048*ep*NA) - 
       (194793683*ca^5*z7)/(327680*ep) - (18707493*ca*d4AA*z7)/
        (40960*ep*NA) + (1176*ca*d4RA*nf*z7)/(5*ep*NA) + 
       (714*cf*d4RA*nf*z7)/(5*ep*NA) + (224581*ca^4*nf*tr*z7)/(320*ep) - 
       (16681*ca^3*cf*nf*tr*z7)/(40*ep) + (1008*ca^2*cf^2*nf*tr*z7)/ep - 
       (1008*ca*cf^3*nf*tr*z7)/ep - (3171*d4AA*nf*tr*z7)/(8*ep*NA) - 
       (12292301*ca^5*xil*z7)/(196608*ep) + (3274327*ca*d4AA*xil*z7)/
        (40960*ep*NA) - (1323*ca*d4RA*nf*xil*z7)/(80*ep*NA) + 
       (3087*ca^4*nf*tr*xil*z7)/(320*ep) - (1323*d4AA*nf*tr*xil*z7)/
        (80*ep*NA) + (326977*ca^5*xil^2*z7)/(491520*ep) + 
       (97517*ca*d4AA*xil^2*z7)/(20480*ep*NA) - (151739*ca^5*xil^3*z7)/
        (491520*ep) + (11501*ca*d4AA*xil^3*z7)/(20480*ep*NA) - 
       (73843*ca^5*xil^4*z7)/(327680*ep) - (17409*ca*d4AA*xil^4*z7)/
        (8192*ep*NA) + (7469*ca^5*xil^5*z7)/(327680*ep) - 
       (8673*ca*d4AA*xil^5*z7)/(40960*ep*NA));
 
Z1gggg = 1 + a*((2*ca)/(3*ep) - (4*nf*tr)/(3*ep) - (ca*xil)/ep) + 
     a^2*(-(ca^2/ep^2) + (41*ca^2)/(24*ep) + (2*ca*nf*tr)/ep^2 - 
       (5*ca*nf*tr)/(3*ep) - (2*cf*nf*tr)/ep + (ca^2*xil)/(12*ep^2) - 
       (11*ca^2*xil)/(8*ep) + (4*ca*nf*tr*xil)/(3*ep^2) + 
       (3*ca^2*xil^2)/(4*ep^2) - (ca^2*xil^2)/(4*ep)) + 
     a^3*((20*ca^3)/(9*ep^3) - (50*ca^3)/(9*ep^2) + (7039*ca^3)/(1296*ep) - 
       (44*ca^2*nf*tr)/(9*ep^3) + (157*ca^2*nf*tr)/(18*ep^2) + 
       (40*ca*cf*nf*tr)/(9*ep^2) - (1318*ca^2*nf*tr)/(81*ep) + 
       (200*ca*cf*nf*tr)/(27*ep) + (2*cf^2*nf*tr)/(3*ep) + 
       (8*ca*nf^2*tr^2)/(9*ep^3) - (20*ca*nf^2*tr^2)/(9*ep^2) - 
       (8*cf*nf^2*tr^2)/(9*ep^2) + (298*ca*nf^2*tr^2)/(81*ep) + 
       (44*cf*nf^2*tr^2)/(27*ep) + (5*ca^3*xil)/(24*ep^3) + 
       (17*ca^3*xil)/(16*ep^2) - (167*ca^3*xil)/(48*ep) - 
       (8*ca^2*nf*tr*xil)/(3*ep^3) + (7*ca^2*nf*tr*xil)/(3*ep^2) + 
       (2*ca*cf*nf*tr*xil)/ep^2 + (4*ca^2*nf*tr*xil)/(3*ep) - 
       (5*ca^3*xil^2)/(8*ep^3) + (103*ca^3*xil^2)/(48*ep^2) - 
       (11*ca^3*xil^2)/(16*ep) - (ca^2*nf*tr*xil^2)/ep^3 + 
       (ca^2*nf*tr*xil^2)/(3*ep^2) - (ca^3*xil^3)/(2*ep^3) + 
       (5*ca^3*xil^3)/(12*ep^2) - (7*ca^3*xil^3)/(48*ep) - 
       (3*ca^3*z3)/(8*ep) + (12*ca^2*nf*tr*z3)/ep - (16*ca*cf*nf*tr*z3)/ep - 
       (ca^3*xil*z3)/(2*ep) - (ca^3*xil^2*z3)/(8*ep)) + 
     a^4*((-155*ca^4)/(27*ep^4) + (8279*ca^4)/(432*ep^3) - 
       (881939*ca^4)/(31104*ep^2) + (1013645*ca^4)/(124416*ep) - 
       (19*d4AA)/(288*ep*NA) + (128*d4RA*nf)/(9*ep*NA) - 
       (176*d4RR*nf^2)/(9*ep*NA) + (127*ca^3*nf*tr)/(9*ep^4) - 
       (1381*ca^3*nf*tr)/(36*ep^3) - (337*ca^2*cf*nf*tr)/(27*ep^3) + 
       (91693*ca^3*nf*tr)/(1296*ep^2) - (49*ca^2*cf*nf*tr)/(162*ep^2) - 
       (31*ca*cf^2*nf*tr)/(18*ep^2) - (330433*ca^3*nf*tr)/(5184*ep) + 
       (132685*ca^2*cf*nf*tr)/(1944*ep) - (6643*ca*cf^2*nf*tr)/(108*ep) + 
       (23*cf^3*nf*tr)/(2*ep) - (50*ca^2*nf^2*tr^2)/(9*ep^4) + 
       (149*ca^2*nf^2*tr^2)/(9*ep^3) + (196*ca*cf*nf^2*tr^2)/(27*ep^3) - 
       (671*ca^2*nf^2*tr^2)/(27*ep^2) - (1696*ca*cf*nf^2*tr^2)/(81*ep^2) - 
       (14*cf^2*nf^2*tr^2)/(9*ep^2) + (301*ca^2*nf^2*tr^2)/(18*ep) + 
       (3253*ca*cf*nf^2*tr^2)/(243*ep) + (338*cf^2*nf^2*tr^2)/(27*ep) + 
       (16*ca*nf^3*tr^3)/(27*ep^4) - (40*ca*nf^3*tr^3)/(27*ep^3) - 
       (16*cf*nf^3*tr^3)/(27*ep^3) + (176*ca*nf^3*tr^3)/(243*ep^2) + 
       (88*cf*nf^3*tr^3)/(81*ep^2) + (604*ca*nf^3*tr^3)/(243*ep) + 
       (308*cf*nf^3*tr^3)/(243*ep) - (565*ca^4*xil)/(576*ep^4) - 
       (49*ca^4*xil)/(144*ep^3) + (153791*ca^4*xil)/(20736*ep^2) - 
       (2184485*ca^4*xil)/(124416*ep) + (3*d4AA*xil)/(8*ep*NA) + 
       (485*ca^3*nf*tr*xil)/(72*ep^4) - (851*ca^3*nf*tr*xil)/(72*ep^3) - 
       (187*ca^2*cf*nf*tr*xil)/(36*ep^3) + (40211*ca^3*nf*tr*xil)/
        (2592*ep^2) - (1259*ca^2*cf*nf*tr*xil)/(108*ep^2) - 
       (2*ca*cf^2*nf*tr*xil)/(3*ep^2) + (778*ca^3*nf*tr*xil)/(243*ep) + 
       (863*ca^2*cf*nf*tr*xil)/(48*ep) - (10*ca^2*nf^2*tr^2*xil)/(9*ep^4) + 
       (3*ca^2*nf^2*tr^2*xil)/ep^3 + (8*ca*cf*nf^2*tr^2*xil)/(9*ep^3) - 
       (845*ca^2*nf^2*tr^2*xil)/(162*ep^2) - (44*ca*cf*nf^2*tr^2*xil)/
        (27*ep^2) + (1229*ca^2*nf^2*tr^2*xil)/(972*ep) + 
       (55*ca^4*xil^2)/(64*ep^4) - (283*ca^4*xil^2)/(64*ep^3) + 
       (5677*ca^4*xil^2)/(768*ep^2) - (3755*ca^4*xil^2)/(1536*ep) + 
       (3*d4AA*xil^2)/(32*ep*NA) + (5*ca^3*nf*tr*xil^2)/(2*ep^4) - 
       (3*ca^3*nf*tr*xil^2)/ep^3 - (3*ca^2*cf*nf*tr*xil^2)/(2*ep^3) - 
       (53*ca^3*nf*tr*xil^2)/(48*ep^2) + (ca^2*cf*nf*tr*xil^2)/(2*ep^2) + 
       (43*ca^3*nf*tr*xil^2)/(64*ep) + (19*ca^4*xil^3)/(24*ep^4) - 
       (1451*ca^4*xil^3)/(576*ep^3) + (2057*ca^4*xil^3)/(1152*ep^2) - 
       (937*ca^4*xil^3)/(1536*ep) + (2*ca^3*nf*tr*xil^3)/(3*ep^4) - 
       (5*ca^3*nf*tr*xil^3)/(9*ep^3) + (7*ca^3*nf*tr*xil^3)/(36*ep^2) + 
       (5*ca^4*xil^4)/(16*ep^4) - (43*ca^4*xil^4)/(96*ep^3) + 
       (61*ca^4*xil^4)/(192*ep^2) - (15*ca^4*xil^4)/(128*ep) + 
       (25*ca^4*z3)/(32*ep^2) - (146375*ca^4*z3)/(4608*ep) - 
       (419*d4AA*z3)/(24*ep*NA) - (272*d4RA*nf*z3)/(3*ep*NA) + 
       (128*d4RR*nf^2*z3)/(3*ep*NA) - (199*ca^3*nf*tr*z3)/(8*ep^2) + 
       (100*ca^2*cf*nf*tr*z3)/(3*ep^2) + (1097*ca^3*nf*tr*z3)/(8*ep) - 
       (956*ca^2*cf*nf*tr*z3)/(9*ep) - (578*ca*cf^2*nf*tr*z3)/(9*ep) - 
       (4*ca^2*nf^2*tr^2*z3)/ep^2 + (16*ca*cf*nf^2*tr^2*z3)/(3*ep^2) - 
       (214*ca^2*nf^2*tr^2*z3)/(9*ep) + (472*ca*cf*nf^2*tr^2*z3)/(9*ep) - 
       (176*cf^2*nf^2*tr^2*z3)/(9*ep) - (32*ca*nf^3*tr^3*z3)/(9*ep) + 
       (247*ca^4*xil*z3)/(192*ep^2) - (1155*ca^4*xil*z3)/(128*ep) - 
       (449*d4AA*xil*z3)/(32*ep*NA) - (97*ca^3*nf*tr*xil*z3)/(6*ep^2) + 
       (22*ca^2*cf*nf*tr*xil*z3)/ep^2 + (12*ca^3*nf*tr*xil*z3)/ep - 
       (14*ca^2*cf*nf*tr*xil*z3)/ep - (4*ca^2*nf^2*tr^2*xil*z3)/(3*ep) + 
       (7*ca^4*xil^2*z3)/(8*ep^2) - (551*ca^4*xil^2*z3)/(384*ep) - 
       (3*d4AA*xil^2*z3)/(2*ep*NA) + (ca^3*nf*tr*xil^2*z3)/(8*ep^2) + 
       (ca^3*nf*tr*xil^2*z3)/(6*ep) + (13*ca^4*xil^3*z3)/(64*ep^2) - 
       (23*ca^4*xil^3*z3)/(192*ep) - (d4AA*xil^3*z3)/(32*ep*NA) + 
       (37*ca^4*xil^4*z3)/(1536*ep) - (d4AA*xil^4*z3)/(16*ep*NA) + 
       (99*ca^4*z4)/(64*ep) - (801*ca^3*nf*tr*z4)/(16*ep) + 
       (66*ca^2*cf*nf*tr*z4)/ep + (18*ca^2*nf^2*tr^2*z4)/ep - 
       (24*ca*cf*nf^2*tr^2*z4)/ep + (203*ca^4*xil*z4)/(128*ep) + 
       (7*ca^3*nf*tr*xil*z4)/(4*ep) - (3*ca^2*cf*nf*tr*xil*z4)/ep + 
       (5*ca^4*xil^2*z4)/(16*ep) - (ca^3*nf*tr*xil^2*z4)/(16*ep) + 
       (3*ca^4*xil^3*z4)/(128*ep) + (47665*ca^4*z5)/(1024*ep) + 
       (10185*d4AA*z5)/(128*ep*NA) - (60*d4RA*nf*z5)/(ep*NA) - 
       (55*ca^3*nf*tr*z5)/ep - (60*ca^2*cf*nf*tr*z5)/ep + 
       (120*ca*cf^2*nf*tr*z5)/ep + (10235*ca^4*xil*z5)/(1536*ep) + 
       (475*d4AA*xil*z5)/(64*ep*NA) + (35*ca^4*xil^2*z5)/(128*ep) - 
       (75*d4AA*xil^2*z5)/(32*ep*NA) - (95*ca^4*xil^3*z5)/(1536*ep) - 
       (55*d4AA*xil^3*z5)/(64*ep*NA) - (115*ca^4*xil^4*z5)/(3072*ep) - 
       (5*d4AA*xil^4*z5)/(128*ep*NA)) + a^5*((434*ca^5)/(27*ep^5) - 
       (24211*ca^5)/(360*ep^4) + (10208201*ca^5)/(77760*ep^3) - 
       (12815507*ca^5)/(103680*ep^2) + (99910619*ca^5)/(1244160*ep) + 
       (961*ca*d4AA)/(720*ep^2*NA) - (105833*ca*d4AA)/(2880*ep*NA) - 
       (1792*ca*d4RA*nf)/(45*ep^2*NA) + (8192*ca*d4RA*nf)/(45*ep*NA) - 
       (928*cf*d4RA*nf)/(15*ep*NA) + (2464*ca*d4RR*nf^2)/(45*ep^2*NA) - 
       (1824*ca*d4RR*nf^2)/(5*ep*NA) + (832*cf*d4RR*nf^2)/(3*ep*NA) - 
       (5954*ca^4*nf*tr)/(135*ep^5) + (86429*ca^4*nf*tr)/(540*ep^4) + 
       (5198*ca^3*cf*nf*tr)/(135*ep^4) - (13206119*ca^4*nf*tr)/(38880*ep^3) - 
       (19757*ca^3*cf*nf*tr)/(405*ep^3) + (47*ca^2*cf^2*nf*tr)/(9*ep^3) + 
       (7879829*ca^4*nf*tr)/(17280*ep^2) - (1324271*ca^3*cf*nf*tr)/
        (9720*ep^2) + (83927*ca^2*cf^2*nf*tr)/(540*ep^2) - 
       (161*ca*cf^3*nf*tr)/(5*ep^2) - (33756193*ca^4*nf*tr)/(51840*ep) + 
       (10902131*ca^3*cf*nf*tr)/(9720*ep) - (107875*ca^2*cf^2*nf*tr)/
        (81*ep) + (3801*ca*cf^3*nf*tr)/(5*ep) - (4157*cf^4*nf*tr)/(30*ep) - 
       (847*d4AA*nf*tr)/(360*ep^2*NA) + (247*d4AA*nf*tr)/(18*ep*NA) + 
       (512*d4RA*nf^2*tr)/(45*ep^2*NA) - (736*d4RA*nf^2*tr)/(9*ep*NA) - 
       (704*d4RR*nf^3*tr)/(45*ep^2*NA) + (704*d4RR*nf^3*tr)/(9*ep*NA) + 
       (1208*ca^3*nf^2*tr^2)/(45*ep^5) - (889*ca^3*nf^2*tr^2)/(9*ep^4) - 
       (572*ca^2*cf*nf^2*tr^2)/(15*ep^4) + (62009*ca^3*nf^2*tr^2)/
        (324*ep^3) + (16292*ca^2*cf*nf^2*tr^2)/(135*ep^3) + 
       (418*ca*cf^2*nf^2*tr^2)/(45*ep^3) - (1674833*ca^3*nf^2*tr^2)/
        (6480*ep^2) - (43808*ca^2*cf*nf^2*tr^2)/(405*ep^2) - 
       (9793*ca*cf^2*nf^2*tr^2)/(135*ep^2) + (166*cf^3*nf^2*tr^2)/(15*ep^2) + 
       (88466*ca^3*nf^2*tr^2)/(243*ep) - (201937*ca^2*cf*nf^2*tr^2)/
        (2430*ep) + (20411*ca*cf^2*nf^2*tr^2)/(135*ep) - 
       (5018*cf^3*nf^2*tr^2)/(45*ep) - (824*ca^2*nf^3*tr^3)/(135*ep^5) + 
       (916*ca^2*nf^3*tr^3)/(45*ep^4) + (80*ca*cf*nf^3*tr^3)/(9*ep^4) - 
       (35944*ca^2*nf^3*tr^3)/(1215*ep^3) - (424*ca*cf*nf^3*tr^3)/(15*ep^3) - 
       (8*cf^2*nf^3*tr^3)/(3*ep^3) + (424*ca^2*nf^3*tr^3)/(15*ep^2) + 
       (3364*ca*cf*nf^3*tr^3)/(135*ep^2) + (656*cf^2*nf^3*tr^3)/(45*ep^2) - 
       (8506*ca^2*nf^3*tr^3)/(243*ep) - (31738*ca*cf*nf^3*tr^3)/(1215*ep) - 
       (9922*cf^2*nf^3*tr^3)/(405*ep) + (64*ca*nf^4*tr^4)/(135*ep^5) - 
       (32*ca*nf^4*tr^4)/(27*ep^4) - (64*cf*nf^4*tr^4)/(135*ep^4) + 
       (704*ca*nf^4*tr^4)/(1215*ep^3) + (352*cf*nf^4*tr^4)/(405*ep^3) - 
       (16*ca*nf^4*tr^4)/(81*ep^2) + (1232*cf*nf^4*tr^4)/(1215*ep^2) + 
       (4036*ca*nf^4*tr^4)/(1215*ep) - (856*cf*nf^4*tr^4)/(1215*ep) + 
       (3997*ca^5*xil)/(1152*ep^5) - (45073*ca^5*xil)/(8640*ep^4) - 
       (7829381*ca^5*xil)/(622080*ep^3) + (57092569*ca^5*xil)/(746496*ep^2) - 
       (314168671*ca^5*xil)/(2488320*ep) - (2137*ca*d4AA*xil)/
        (1440*ep^2*NA) + (4661*ca*d4AA*xil)/(1152*ep*NA) - 
       (128*ca*d4RA*nf*xil)/(9*ep^2*NA) - (8*ca*d4RA*nf*xil)/(15*ep*NA) + 
       (176*ca*d4RR*nf^2*xil)/(9*ep^2*NA) - (1543*ca^4*nf*tr*xil)/(80*ep^5) + 
       (22039*ca^4*nf*tr*xil)/(432*ep^4) + (16153*ca^3*cf*nf*tr*xil)/
        (1080*ep^4) - (2062949*ca^4*nf*tr*xil)/(25920*ep^3) + 
       (28993*ca^3*cf*nf*tr*xil)/(1620*ep^3) + (173*ca^2*cf^2*nf*tr*xil)/
        (90*ep^3) + (412259*ca^4*nf*tr*xil)/(9720*ep^2) - 
       (5709569*ca^3*cf*nf*tr*xil)/(38880*ep^2) + (7579*ca^2*cf^2*nf*tr*xil)/
        (108*ep^2) - (23*ca*cf^3*nf*tr*xil)/(2*ep^2) + 
       (795943*ca^4*nf*tr*xil)/(9720*ep) + (149909*ca^3*cf*nf*tr*xil)/
        (1080*ep) - (397*ca^2*cf^2*nf*tr*xil)/(10*ep) - 
       (d4AA*nf*tr*xil)/(5*ep^2*NA) - (67*d4AA*nf*tr*xil)/(60*ep*NA) + 
       (22*ca^3*nf^2*tr^2*xil)/(3*ep^5) - (1265*ca^3*nf^2*tr^2*xil)/
        (54*ep^4) - (1142*ca^2*cf*nf^2*tr^2*xil)/(135*ep^4) + 
       (1594*ca^3*nf^2*tr^2*xil)/(45*ep^3) + (10874*ca^2*cf*nf^2*tr^2*xil)/
        (405*ep^3) + (14*ca*cf^2*nf^2*tr^2*xil)/(9*ep^3) - 
       (64901*ca^3*nf^2*tr^2*xil)/(3240*ep^2) - (11033*ca^2*cf*nf^2*tr^2*xil)/
        (486*ep^2) - (338*ca*cf^2*nf^2*tr^2*xil)/(27*ep^2) - 
       (108599*ca^3*nf^2*tr^2*xil)/(19440*ep) - (11861*ca^2*cf*nf^2*tr^2*xil)/
        (540*ep) - (32*ca^2*nf^3*tr^3*xil)/(45*ep^5) + 
       (256*ca^2*nf^3*tr^3*xil)/(135*ep^4) + (16*ca*cf*nf^3*tr^3*xil)/
        (27*ep^4) - (1036*ca^2*nf^3*tr^3*xil)/(1215*ep^3) - 
       (88*ca*cf*nf^3*tr^3*xil)/(81*ep^3) - (14506*ca^2*nf^3*tr^3*xil)/
        (3645*ep^2) - (308*ca*cf*nf^3*tr^3*xil)/(243*ep^2) + 
       (617*ca^2*nf^3*tr^3*xil)/(405*ep) - (175*ca^5*xil^2)/(128*ep^5) + 
       (737*ca^5*xil^2)/(72*ep^4) - (1833653*ca^5*xil^2)/(69120*ep^3) + 
       (16124483*ca^5*xil^2)/(414720*ep^2) - (2064745*ca^5*xil^2)/
        (124416*ep) - (111*ca*d4AA*xil^2)/(160*ep^2*NA) + 
       (869*ca*d4AA*xil^2)/(720*ep*NA) - (53*ca^4*nf*tr*xil^2)/(8*ep^5) + 
       (1187*ca^4*nf*tr*xil^2)/(90*ep^4) + (107*ca^3*cf*nf*tr*xil^2)/
        (24*ep^4) - (14281*ca^4*nf*tr*xil^2)/(1080*ep^3) + 
       (3787*ca^3*cf*nf*tr*xil^2)/(360*ep^3) + (ca^2*cf^2*nf*tr*xil^2)/
        (2*ep^3) - (149209*ca^4*nf*tr*xil^2)/(51840*ep^2) - 
       (130661*ca^3*cf*nf*tr*xil^2)/(4320*ep^2) - (ca^2*cf^2*nf*tr*xil^2)/
        (6*ep^2) + (687401*ca^4*nf*tr*xil^2)/(155520*ep) + 
       (1439*ca^3*cf*nf*tr*xil^2)/(120*ep) - (3*d4AA*nf*tr*xil^2)/
        (40*ep^2*NA) - (37*d4AA*nf*tr*xil^2)/(120*ep*NA) + 
       (ca^3*nf^2*tr^2*xil^2)/ep^5 - (281*ca^3*nf^2*tr^2*xil^2)/(90*ep^4) - 
       (2*ca^2*cf*nf^2*tr^2*xil^2)/(3*ep^4) + (806*ca^3*nf^2*tr^2*xil^2)/
        (135*ep^3) + (13*ca^2*cf*nf^2*tr^2*xil^2)/(9*ep^3) - 
       (23413*ca^3*nf^2*tr^2*xil^2)/(6480*ep^2) - 
       (11*ca^2*cf*nf^2*tr^2*xil^2)/(27*ep^2) + (1477*ca^3*nf^2*tr^2*xil^2)/
        (9720*ep) - (49*ca^5*xil^3)/(32*ep^5) + (2707*ca^5*xil^3)/
        (384*ep^4) - (137723*ca^5*xil^3)/(11520*ep^3) + 
       (119363*ca^5*xil^3)/(15360*ep^2) - (376547*ca^5*xil^3)/(138240*ep) - 
       (3*ca*d4AA*xil^3)/(20*ep^2*NA) + (83*ca*d4AA*xil^3)/(1920*ep*NA) - 
       (2*ca^4*nf*tr*xil^3)/ep^5 + (101*ca^4*nf*tr*xil^3)/(30*ep^4) + 
       (ca^3*cf*nf*tr*xil^3)/ep^4 - (41*ca^4*nf*tr*xil^3)/(180*ep^3) - 
       (5*ca^3*cf*nf*tr*xil^3)/(6*ep^3) - (89*ca^4*nf*tr*xil^3)/(96*ep^2) + 
       (7*ca^3*cf*nf*tr*xil^3)/(24*ep^2) + (121*ca^4*nf*tr*xil^3)/(216*ep) - 
       (35*ca^5*xil^4)/(48*ep^5) + (14687*ca^5*xil^4)/(5760*ep^4) - 
       (32987*ca^5*xil^4)/(11520*ep^3) + (28021*ca^5*xil^4)/(15360*ep^2) - 
       (10909*ca^5*xil^4)/(15360*ep) - (5*ca^4*nf*tr*xil^4)/(12*ep^5) + 
       (43*ca^4*nf*tr*xil^4)/(72*ep^4) - (61*ca^4*nf*tr*xil^4)/(144*ep^3) + 
       (5*ca^4*nf*tr*xil^4)/(32*ep^2) - (3*ca^5*xil^5)/(16*ep^5) + 
       (63*ca^5*xil^5)/(160*ep^4) - (409*ca^5*xil^5)/(960*ep^3) + 
       (559*ca^5*xil^5)/(1920*ep^2) - (671*ca^5*xil^5)/(6144*ep) - 
       (157*ca^5*z3)/(80*ep^3) + (2576891*ca^5*z3)/(34560*ep^2) - 
       (227804137*ca^5*z3)/(829440*ep) + (497*ca*d4AA*z3)/(60*ep^2*NA) + 
       (240697*ca*d4AA*z3)/(1280*ep*NA) + (4192*ca*d4RA*nf*z3)/(15*ep^2*NA) - 
       (59366*ca*d4RA*nf*z3)/(45*ep*NA) + (1808*cf*d4RA*nf*z3)/(15*ep*NA) - 
       (1792*ca*d4RR*nf^2*z3)/(15*ep^2*NA) + (35104*ca*d4RR*nf^2*z3)/
        (45*ep*NA) + (1024*cf*d4RR*nf^2*z3)/(3*ep*NA) + 
       (501*ca^4*nf*tr*z3)/(8*ep^3) - (1256*ca^3*cf*nf*tr*z3)/(15*ep^3) - 
       (6422441*ca^4*nf*tr*z3)/(17280*ep^2) + (11945*ca^3*cf*nf*tr*z3)/
        (36*ep^2) + (6316*ca^2*cf^2*nf*tr*z3)/(45*ep^2) + 
       (48225953*ca^4*nf*tr*z3)/(51840*ep) - (17833*ca^3*cf*nf*tr*z3)/
        (40*ep) - (132838*ca^2*cf^2*nf*tr*z3)/(135*ep) + 
       (6632*ca*cf^3*nf*tr*z3)/(15*ep) - (128*cf^4*nf*tr*z3)/(5*ep) + 
       (2017*d4AA*nf*tr*z3)/(30*ep^2*NA) - (34781*d4AA*nf*tr*z3)/
        (144*ep*NA) - (1856*d4RA*nf^2*tr*z3)/(15*ep^2*NA) + 
       (35168*d4RA*nf^2*tr*z3)/(45*ep*NA) + (512*d4RR*nf^3*tr*z3)/
        (15*ep^2*NA) - (2624*d4RR*nf^3*tr*z3)/(15*ep*NA) + 
       (57*ca^3*nf^2*tr^2*z3)/(10*ep^3) - (112*ca^2*cf*nf^2*tr^2*z3)/
        (15*ep^3) + (541*ca^3*nf^2*tr^2*z3)/(10*ep^2) - 
       (6712*ca^2*cf*nf^2*tr^2*z3)/(45*ep^2) + (3416*ca*cf^2*nf^2*tr^2*z3)/
        (45*ep^2) - (7549*ca^3*nf^2*tr^2*z3)/(36*ep) + 
       (2948*ca^2*cf*nf^2*tr^2*z3)/(27*ep) + (62428*ca*cf^2*nf^2*tr^2*z3)/
        (135*ep) - (2144*cf^3*nf^2*tr^2*z3)/(15*ep) - (16*ca^2*nf^3*tr^3*z3)/
        (5*ep^3) + (64*ca*cf*nf^3*tr^3*z3)/(15*ep^3) + 
       (568*ca^2*nf^3*tr^3*z3)/(27*ep^2) - (32*ca*cf*nf^3*tr^3*z3)/
        (45*ep^2) - (704*cf^2*nf^3*tr^3*z3)/(45*ep^2) - 
       (25016*ca^2*nf^3*tr^3*z3)/(405*ep) - (8464*ca*cf*nf^3*tr^3*z3)/
        (135*ep) + (7616*cf^2*nf^3*tr^3*z3)/(135*ep) + 
       (128*ca*nf^4*tr^4*z3)/(135*ep^2) + (128*ca*nf^4*tr^4*z3)/(81*ep) - 
       (128*cf*nf^4*tr^4*z3)/(135*ep) - (16871*ca^5*xil*z3)/(5760*ep^3) + 
       (161291*ca^5*xil*z3)/(2560*ep^2) - (21850133*ca^5*xil*z3)/
        (276480*ep) + (70687*ca*d4AA*xil*z3)/(960*ep^2*NA) - 
       (103715*ca*d4AA*xil*z3)/(384*ep*NA) + (1072*ca*d4RA*nf*xil*z3)/
        (15*ep^2*NA) + (346*ca*d4RA*nf*xil*z3)/(5*ep*NA) - 
       (128*ca*d4RR*nf^2*xil*z3)/(3*ep^2*NA) + (7879*ca^4*nf*tr*xil*z3)/
        (180*ep^3) - (899*ca^3*cf*nf*tr*xil*z3)/(15*ep^3) - 
       (54419*ca^4*nf*tr*xil*z3)/(240*ep^2) + (1763*ca^3*cf*nf*tr*xil*z3)/
        (9*ep^2) + (4222*ca^2*cf^2*nf*tr*xil*z3)/(45*ep^2) + 
       (484373*ca^4*nf*tr*xil*z3)/(2880*ep) - (2063*ca^3*cf*nf*tr*xil*z3)/
        (30*ep) - (219*ca^2*cf^2*nf*tr*xil*z3)/(2*ep) + 
       (449*d4AA*nf*tr*xil*z3)/(60*ep^2*NA) + (4269*d4AA*nf*tr*xil*z3)/
        (80*ep*NA) + (296*ca^3*nf^2*tr^2*xil*z3)/(45*ep^3) - 
       (128*ca^2*cf*nf^2*tr^2*xil*z3)/(15*ep^3) + 
       (1432*ca^3*nf^2*tr^2*xil*z3)/(45*ep^2) - 
       (2744*ca^2*cf*nf^2*tr^2*xil*z3)/(45*ep^2) + 
       (176*ca*cf^2*nf^2*tr^2*xil*z3)/(9*ep^2) - (9259*ca^3*nf^2*tr^2*xil*z3)/
        (180*ep) + (542*ca^2*cf*nf^2*tr^2*xil*z3)/(15*ep) + 
       (256*ca^2*nf^3*tr^3*xil*z3)/(45*ep^2) + (32*ca^2*nf^3*tr^3*xil*z3)/
        (135*ep) - (913*ca^5*xil^2*z3)/(384*ep^3) + (21751*ca^5*xil^2*z3)/
        (1280*ep^2) - (2248453*ca^5*xil^2*z3)/(138240*ep) + 
       (7407*ca*d4AA*xil^2*z3)/(320*ep^2*NA) - (62071*ca*d4AA*xil^2*z3)/
        (1920*ep*NA) + (1787*ca^4*nf*tr*xil^2*z3)/(120*ep^3) - 
       (21*ca^3*cf*nf*tr*xil^2*z3)/ep^3 - (2105*ca^4*nf*tr*xil^2*z3)/
        (96*ep^2) + (551*ca^3*cf*nf*tr*xil^2*z3)/(20*ep^2) + 
       (164201*ca^4*nf*tr*xil^2*z3)/(17280*ep) - (309*ca^3*cf*nf*tr*xil^2*z3)/
        (40*ep) + (6*d4AA*nf*tr*xil^2*z3)/(5*ep^2*NA) + 
       (749*d4AA*nf*tr*xil^2*z3)/(240*ep*NA) + (ca^3*nf^2*tr^2*xil^2*z3)/
        (30*ep^3) + (28*ca^3*nf^2*tr^2*xil^2*z3)/(15*ep^2) - 
       (317*ca^3*nf^2*tr^2*xil^2*z3)/(270*ep) - (713*ca^5*xil^3*z3)/
        (640*ep^3) + (1687*ca^5*xil^3*z3)/(576*ep^2) - 
       (127363*ca^5*xil^3*z3)/(69120*ep) + (2333*ca*d4AA*xil^3*z3)/
        (960*ep^2*NA) - (13213*ca*d4AA*xil^3*z3)/(5760*ep*NA) - 
       (ca^4*nf*tr*xil^3*z3)/(5*ep^3) - (5*ca^4*nf*tr*xil^3*z3)/(36*ep^2) + 
       (221*ca^4*nf*tr*xil^3*z3)/(1728*ep) + (d4AA*nf*tr*xil^3*z3)/
        (30*ep^2*NA) + (53*d4AA*nf*tr*xil^3*z3)/(144*ep*NA) - 
       (137*ca^5*xil^4*z3)/(640*ep^3) + (1459*ca^5*xil^4*z3)/(5760*ep^2) + 
       (1913*ca^5*xil^4*z3)/(30720*ep) + (83*ca*d4AA*xil^4*z3)/
        (960*ep^2*NA) - (491*ca*d4AA*xil^4*z3)/(1280*ep*NA) - 
       (37*ca^4*nf*tr*xil^4*z3)/(1152*ep^2) + (d4AA*nf*tr*xil^4*z3)/
        (12*ep^2*NA) - (111*ca^5*xil^5*z3)/(2560*ep^2) + 
       (709*ca^5*xil^5*z3)/(30720*ep) + (9*ca*d4AA*xil^5*z3)/(80*ep^2*NA) - 
       (ca*d4AA*xil^5*z3)/(8*ep*NA) - (567483*ca^5*z3^2)/(10240*ep) + 
       (16887*ca*d4AA*z3^2)/(1280*ep*NA) - (1786*ca*d4RA*nf*z3^2)/(5*ep*NA) + 
       (576*cf*d4RA*nf*z3^2)/(5*ep*NA) - (512*ca*d4RR*nf^2*z3^2)/(5*ep*NA) + 
       (887*ca^4*nf*tr*z3^2)/(960*ep) + (1658*ca^3*cf*nf*tr*z3^2)/(5*ep) - 
       (352*ca^2*cf^2*nf*tr*z3^2)/ep + (2017*d4AA*nf*tr*z3^2)/(40*ep*NA) - 
       (192*d4RA*nf^2*tr*z3^2)/(5*ep*NA) - (2656*ca^3*nf^2*tr^2*z3^2)/
        (15*ep) + (1856*ca^2*cf*nf^2*tr^2*z3^2)/(5*ep) - 
       (896*ca*cf^2*nf^2*tr^2*z3^2)/(5*ep) - (12631*ca^5*xil*z3^2)/(960*ep) - 
       (21839*ca*d4AA*xil*z3^2)/(640*ep*NA) + (84*ca*d4RA*nf*xil*z3^2)/
        (5*ep*NA) + (8221*ca^4*nf*tr*xil*z3^2)/(640*ep) - 
       (18*ca^3*cf*nf*tr*xil*z3^2)/ep + (12*ca^2*cf^2*nf*tr*xil*z3^2)/ep - 
       (357*d4AA*nf*tr*xil*z3^2)/(80*ep*NA) - (5657*ca^5*xil^2*z3^2)/
        (5120*ep) - (1359*ca*d4AA*xil^2*z3^2)/(640*ep*NA) + 
       (139*ca^4*nf*tr*xil^2*z3^2)/(160*ep) - (6*ca^3*cf*nf*tr*xil^2*z3^2)/
        (5*ep) + (33*d4AA*nf*tr*xil^2*z3^2)/(10*ep*NA) + 
       (2041*ca^5*xil^3*z3^2)/(23040*ep) + (601*ca*d4AA*xil^3*z3^2)/
        (480*ep*NA) - (59*ca^4*nf*tr*xil^3*z3^2)/(5760*ep) + 
       (17*d4AA*nf*tr*xil^3*z3^2)/(240*ep*NA) + (389*ca^5*xil^4*z3^2)/
        (10240*ep) + (639*ca*d4AA*xil^4*z3^2)/(1280*ep*NA) + 
       (5*ca^5*xil^5*z3^2)/(512*ep) + (39*ca*d4AA*xil^5*z3^2)/(640*ep*NA) - 
       (561*ca^5*z4)/(160*ep^2) + (1651373*ca^5*z4)/(11520*ep) + 
       (1771*ca*d4AA*z4)/(20*ep*NA) + (1856*ca*d4RA*nf*z4)/(5*ep*NA) - 
       (896*ca*d4RR*nf^2*z4)/(5*ep*NA) + (1809*ca^4*nf*tr*z4)/(16*ep^2) - 
       (748*ca^3*cf*nf*tr*z4)/(5*ep^2) - (2235079*ca^4*nf*tr*z4)/(2880*ep) + 
       (7507*ca^3*cf*nf*tr*z4)/(12*ep) + (4268*ca^2*cf^2*nf*tr*z4)/(15*ep) - 
       (257*d4AA*nf*tr*z4)/(5*ep*NA) - (448*d4RA*nf^2*tr*z4)/(5*ep*NA) + 
       (256*d4RR*nf^3*tr*z4)/(5*ep*NA) - (549*ca^3*nf^2*tr^2*z4)/(20*ep^2) + 
       (184*ca^2*cf*nf^2*tr^2*z4)/(5*ep^2) + (5891*ca^3*nf^2*tr^2*z4)/
        (15*ep) - (6656*ca^2*cf*nf^2*tr^2*z4)/(15*ep) - 
       (1232*ca*cf^2*nf^2*tr^2*z4)/(15*ep) - (24*ca^2*nf^3*tr^3*z4)/
        (5*ep^2) + (32*ca*cf*nf^3*tr^3*z4)/(5*ep^2) - (224*ca^2*nf^3*tr^3*z4)/
        (9*ep) + (1184*ca*cf*nf^3*tr^3*z4)/(15*ep) - (352*cf^2*nf^3*tr^3*z4)/
        (15*ep) - (256*ca*nf^4*tr^4*z4)/(45*ep) - (19481*ca^5*xil*z4)/
        (3840*ep^2) + (1016693*ca^5*xil*z4)/(30720*ep) + 
       (26367*ca*d4AA*xil*z4)/(640*ep*NA) + (36*ca*d4RA*nf*xil*z4)/
        (5*ep*NA) + (1981*ca^4*nf*tr*xil*z4)/(30*ep^2) - 
       (869*ca^3*cf*nf*tr*xil*z4)/(10*ep^2) - (10963*ca^4*nf*tr*xil*z4)/
        (320*ep) + (63*ca^3*cf*nf*tr*xil*z4)/(2*ep) - 
       (111*ca^2*cf^2*nf*tr*xil*z4)/(10*ep) - (1347*d4AA*nf*tr*xil*z4)/
        (80*ep*NA) - (392*ca^3*nf^2*tr^2*xil*z4)/(15*ep^2) + 
       (176*ca^2*cf*nf^2*tr^2*xil*z4)/(5*ep^2) + (149*ca^3*nf^2*tr^2*xil*z4)/
        (10*ep) - (54*ca^2*cf*nf^2*tr^2*xil*z4)/(5*ep) - 
       (32*ca^2*nf^3*tr^3*xil*z4)/(15*ep) - (721*ca^5*xil^2*z4)/(256*ep^2) + 
       (19637*ca^5*xil^2*z4)/(3840*ep) + (93*ca*d4AA*xil^2*z4)/(20*ep*NA) - 
       (223*ca^4*nf*tr*xil^2*z4)/(80*ep^2) + (9*ca^3*cf*nf*tr*xil^2*z4)/
        (2*ep^2) - (23*ca^4*nf*tr*xil^2*z4)/(96*ep) - 
       (51*ca^3*cf*nf*tr*xil^2*z4)/(20*ep) - (6*d4AA*nf*tr*xil^2*z4)/
        (5*ep*NA) + (ca^3*nf^2*tr^2*xil^2*z4)/(20*ep^2) + 
       (2*ca^3*nf^2*tr^2*xil^2*z4)/(15*ep) - (669*ca^5*xil^3*z4)/
        (1280*ep^2) + (803*ca^5*xil^3*z4)/(1536*ep) + (193*ca*d4AA*xil^3*z4)/
        (640*ep*NA) + (3*ca^4*nf*tr*xil^3*z4)/(40*ep^2) - 
       (7*ca^4*nf*tr*xil^3*z4)/(96*ep) - (d4AA*nf*tr*xil^3*z4)/(80*ep*NA) - 
       (51*ca^5*xil^4*z4)/(1280*ep^2) - (19*ca^5*xil^4*z4)/(2560*ep) + 
       (39*ca*d4AA*xil^4*z4)/(320*ep*NA) - (111*ca^5*xil^5*z4)/(10240*ep) + 
       (9*ca*d4AA*xil^5*z4)/(320*ep*NA) - (162061*ca^5*z5)/(1536*ep^2) + 
       (42229889*ca^5*z5)/(30720*ep) - (11543*ca*d4AA*z5)/(64*ep^2*NA) + 
       (309835*ca*d4AA*z5)/(384*ep*NA) + (136*ca*d4RA*nf*z5)/(ep^2*NA) - 
       (350*ca*d4RA*nf*z5)/(9*ep*NA) + (152*cf*d4RA*nf*z5)/(3*ep*NA) + 
       (2176*ca*d4RR*nf^2*z5)/(9*ep*NA) - (2560*cf*d4RR*nf^2*z5)/(3*ep*NA) + 
       (28737*ca^4*nf*tr*z5)/(256*ep^2) + (136*ca^3*cf*nf*tr*z5)/ep^2 - 
       (272*ca^2*cf^2*nf*tr*z5)/ep^2 - (1451597*ca^4*nf*tr*z5)/(1152*ep) - 
       (21392*ca^3*cf*nf*tr*z5)/(15*ep) + (4216*ca^2*cf^2*nf*tr*z5)/(3*ep) + 
       (2032*ca*cf^3*nf*tr*z5)/(3*ep) - (679*d4AA*nf*tr*z5)/(32*ep^2*NA) + 
       (33707*d4AA*nf*tr*z5)/(144*ep*NA) + (16*d4RA*nf^2*tr*z5)/(ep^2*NA) + 
       (2144*d4RA*nf^2*tr*z5)/(9*ep*NA) + (256*d4RR*nf^3*tr*z5)/(3*ep*NA) + 
       (44*ca^3*nf^2*tr^2*z5)/(3*ep^2) + (16*ca^2*cf*nf^2*tr^2*z5)/ep^2 - 
       (32*ca*cf^2*nf^2*tr^2*z5)/ep^2 - (4243*ca^3*nf^2*tr^2*z5)/(30*ep) + 
       (8416*ca^2*cf*nf^2*tr^2*z5)/(15*ep) - (2480*ca*cf^2*nf^2*tr^2*z5)/
        (3*ep) + (928*cf^3*nf^2*tr^2*z5)/(3*ep) + (448*ca^2*nf^3*tr^3*z5)/
        (5*ep) - (512*ca*cf*nf^3*tr^3*z5)/(15*ep) - (178291*ca^5*xil*z5)/
        (2304*ep^2) + (12017617*ca^5*xil*z5)/(61440*ep) - 
       (24001*ca*d4AA*xil*z5)/(192*ep^2*NA) + (88445*ca*d4AA*xil*z5)/
        (512*ep*NA) + (84*ca*d4RA*nf*xil*z5)/(ep^2*NA) - 
       (75*ca*d4RA*nf*xil*z5)/(ep*NA) + (42305*ca^4*nf*tr*xil*z5)/
        (576*ep^2) + (84*ca^3*cf*nf*tr*xil*z5)/ep^2 - 
       (168*ca^2*cf^2*nf*tr*xil*z5)/ep^2 - (1223513*ca^4*nf*tr*xil*z5)/
        (11520*ep) - (326*ca^3*cf*nf*tr*xil*z5)/(5*ep) + 
       (138*ca^2*cf^2*nf*tr*xil*z5)/ep - (95*d4AA*nf*tr*xil*z5)/
        (24*ep^2*NA) + (259*d4AA*nf*tr*xil*z5)/(96*ep*NA) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/(30*ep) - (32*ca^2*cf*nf^2*tr^2*xil*z5)/
        (5*ep) - (10627*ca^5*xil^2*z5)/(1024*ep^2) + (104285*ca^5*xil^2*z5)/
        (9216*ep) - (1005*ca*d4AA*xil^2*z5)/(128*ep^2*NA) - 
       (1073*ca*d4AA*xil^2*z5)/(48*ep*NA) - (7*ca^4*nf*tr*xil^2*z5)/
        (32*ep^2) + (311*ca^4*nf*tr*xil^2*z5)/(480*ep) + 
       (15*d4AA*nf*tr*xil^2*z5)/(8*ep^2*NA) + (79*d4AA*nf*tr*xil^2*z5)/
        (12*ep*NA) - (7*ca^3*nf^2*tr^2*xil^2*z5)/(45*ep) - 
       (3481*ca^5*xil^3*z5)/(9216*ep^2) + (77293*ca^5*xil^3*z5)/(276480*ep) + 
       (1759*ca*d4AA*xil^3*z5)/(384*ep^2*NA) - (35771*ca*d4AA*xil^3*z5)/
        (2304*ep*NA) + (19*ca^4*nf*tr*xil^3*z5)/(288*ep^2) + 
       (761*ca^4*nf*tr*xil^3*z5)/(34560*ep) + (11*d4AA*nf*tr*xil^3*z5)/
        (12*ep^2*NA) + (281*d4AA*nf*tr*xil^3*z5)/(288*ep*NA) + 
       (1153*ca^5*xil^4*z5)/(9216*ep^2) - (19321*ca^5*xil^4*z5)/(92160*ep) + 
       (569*ca*d4AA*xil^4*z5)/(384*ep^2*NA) - (137*ca*d4AA*xil^4*z5)/
        (384*ep*NA) + (115*ca^4*nf*tr*xil^4*z5)/(2304*ep^2) + 
       (5*d4AA*nf*tr*xil^4*z5)/(96*ep^2*NA) + (69*ca^5*xil^5*z5)/
        (1024*ep^2) - (1415*ca^5*xil^5*z5)/(12288*ep) + 
       (9*ca*d4AA*xil^5*z5)/(128*ep^2*NA) + (17*ca*d4AA*xil^5*z5)/
        (512*ep*NA) - (524315*ca^5*z6)/(1536*ep) - (37345*ca*d4AA*z6)/
        (64*ep*NA) + (440*ca*d4RA*nf*z6)/(ep*NA) + (67515*ca^4*nf*tr*z6)/
        (128*ep) + (440*ca^3*cf*nf*tr*z6)/ep - (880*ca^2*cf^2*nf*tr*z6)/ep + 
       (3395*d4AA*nf*tr*z6)/(16*ep*NA) - (160*d4RA*nf^2*tr*z6)/(ep*NA) - 
       (440*ca^3*nf^2*tr^2*z6)/(3*ep) - (160*ca^2*cf*nf^2*tr^2*z6)/ep + 
       (320*ca*cf^2*nf^2*tr^2*z6)/ep - (368755*ca^5*xil*z6)/(12288*ep) - 
       (13565*ca*d4AA*xil*z6)/(512*ep*NA) - (15*ca*d4RA*nf*xil*z6)/(ep*NA) - 
       (325*ca^4*nf*tr*xil*z6)/(768*ep) - (15*ca^3*cf*nf*tr*xil*z6)/ep + 
       (30*ca^2*cf^2*nf*tr*xil*z6)/ep + (475*d4AA*nf*tr*xil*z6)/(32*ep*NA) - 
       (1085*ca^5*xil^2*z6)/(768*ep) + (775*ca*d4AA*xil^2*z6)/(64*ep*NA) + 
       (35*ca^4*nf*tr*xil^2*z6)/(96*ep) - (25*d4AA*nf*tr*xil^2*z6)/
        (8*ep*NA) + (3395*ca^5*xil^3*z6)/(18432*ep) + (3145*ca*d4AA*xil^3*z6)/
        (768*ep*NA) - (95*ca^4*nf*tr*xil^3*z6)/(2304*ep) - 
       (55*d4AA*nf*tr*xil^3*z6)/(96*ep*NA) + (55*ca^5*xil^4*z6)/(384*ep) + 
       (35*ca*d4AA*xil^4*z6)/(64*ep*NA) + (115*ca^5*xil^5*z6)/(4096*ep) + 
       (15*ca*d4AA*xil^5*z6)/(512*ep*NA) - (194793683*ca^5*z7)/(245760*ep) - 
       (6235831*ca*d4AA*z7)/(10240*ep*NA) + (1568*ca*d4RA*nf*z7)/(5*ep*NA) + 
       (952*cf*d4RA*nf*z7)/(5*ep*NA) + (224581*ca^4*nf*tr*z7)/(240*ep) - 
       (16681*ca^3*cf*nf*tr*z7)/(30*ep) + (1344*ca^2*cf^2*nf*tr*z7)/ep - 
       (1344*ca*cf^3*nf*tr*z7)/ep - (1057*d4AA*nf*tr*z7)/(2*ep*NA) - 
       (12292301*ca^5*xil*z7)/(147456*ep) + (3274327*ca*d4AA*xil*z7)/
        (30720*ep*NA) - (441*ca*d4RA*nf*xil*z7)/(20*ep*NA) + 
       (1029*ca^4*nf*tr*xil*z7)/(80*ep) - (441*d4AA*nf*tr*xil*z7)/
        (20*ep*NA) + (326977*ca^5*xil^2*z7)/(368640*ep) + 
       (97517*ca*d4AA*xil^2*z7)/(15360*ep*NA) - (151739*ca^5*xil^3*z7)/
        (368640*ep) + (11501*ca*d4AA*xil^3*z7)/(15360*ep*NA) - 
       (73843*ca^5*xil^4*z7)/(245760*ep) - (5803*ca*d4AA*xil^4*z7)/
        (2048*ep*NA) + (7469*ca^5*xil^5*z7)/(245760*ep) - 
       (2891*ca*d4AA*xil^5*z7)/(10240*ep*NA));


==> results/propSI.h <==
*     Analytic expressions of the scheme invariant propagators.
*     Numerical values for the SU(3) group  and fixed number of
*     flavors are given in eqs. (4.7)-(4.9) of arxiv:1709.08541.
*
*     Symbols:
*     S ca,cf,nf,tr,[d4AA/n],[d4RA/n],[d4RA/nr],[d4RR/n],[d4RR/nr];
*     S a,B0;
*     S z3,...,z7;
*
*      a=alpha_s/(4*Pi)
*      id B0 = (11*ca-4*tr*nf)/3;
*
*      Color factors are explained in the paper, with
*      [d4`XY'/n] = d4`XY'/N_A
*      [d4`XY'/nr] = d4`XY'/N_R
*
*      z`i': Riemann zeta values.
*
*            
*      QCD color substitutions:  
*      id tr=1/2;
*      id ca=3; 
*      id cf=4/3;
*      id [d4AA/n]=135/8; 
*      id [d4RA/n]=15/16; 
*      id [d4RR/n]=5/96; 
*      id [d4RA/nr]=5/2; 
*      id [d4RR/nr]=5/36; 
*
*      QED color substitutions:  
*      id tr=1;
*      id ca=0; 
*      id cf=1;
*      id [d4AA/n]=0; 
*      id [d4RA/n]=0; 
*      id [d4RR/n]=1; 
*      id [d4RA/nr]=0; 
*      id [d4RR/nr]=1; 
*
*
*--#[ gluonSI :


 (


       + as * (
          - 97/36*ca
          - 59/8*ca^2*B0^-1
          + 221/9*ca^3*B0^-2
          )

       + as*nf * (
          + 20/9*tr
          + 4*cf*tr*B0^-1
          + 5*ca*tr*B0^-1
          - 26/3*ca*cf*tr*B0^-2
          - 266/9*ca^2*tr*B0^-2
          )

       + as*nf^2 * (
          + 16/3*cf*tr^2*B0^-2
          + 80/9*ca*tr^2*B0^-2
          )

       + as^2 * (
          - 2381/96*ca^2
          + 3*ca^2*z3
          + 1481/576*ca^3*B0^-1
          + 9/32*ca^3*B0^-1*z3
          + 69281/1152*ca^4*B0^-2
          - 69173/216*ca^5*B0^-3
          + 48841/162*ca^6*B0^-4
          )

       + as^2*nf * (
          + 55/3*cf*tr
          - 16*cf*tr*z3
          - cf^2*tr*B0^-1
          + 59/4*ca*tr
          + 8*ca*tr*z3
          - 383/36*ca*cf*tr*B0^-1
          + 12*ca*cf*tr*B0^-1*z3
          + 13/6*ca*cf^2*tr*B0^-2
          - 41/9*ca^2*tr*B0^-1
          - 9*ca^2*tr*B0^-1*z3
          - 3685/54*ca^2*cf*tr*B0^-2
          - 10289/216*ca^3*tr*B0^-2
          + 9373/36*ca^3*cf*tr*B0^-3
          + 7081/12*ca^4*tr*B0^-3
          - 5746/27*ca^4*cf*tr*B0^-4
          - 58786/81*ca^5*tr*B0^-4
          )

       + as^2*nf^2 * (
          + 58/9*cf*tr^2*B0^-1
          + 44/3*cf^2*tr^2*B0^-2
          + 62/9*ca*tr^2*B0^-1
          + 815/27*ca*cf*tr^2*B0^-2
          - 52*ca*cf^2*tr^2*B0^-3
          - 518/27*ca^2*tr^2*B0^-2
          - 2872/9*ca^2*cf*tr^2*B0^-3
          + 338/9*ca^2*cf^2*tr^2*B0^-4
          - 3260/9*ca^3*tr^2*B0^-3
          + 3484/9*ca^3*cf*tr^2*B0^-4
          + 17686/27*ca^4*tr^2*B0^-4
          )

       + as^2*nf^3 * (
          + 232/27*cf*tr^3*B0^-2
          + 32*cf^2*tr^3*B0^-3
          + 428/27*ca*tr^3*B0^-2
          + 880/9*ca*cf*tr^3*B0^-3
          - 416/9*ca*cf^2*tr^3*B0^-4
          + 2000/27*ca^2*tr^3*B0^-3
          - 704/3*ca^2*cf*tr^3*B0^-4
          - 21280/81*ca^3*tr^3*B0^-4
          )

       + as^2*nf^4 * (
          + 128/9*cf^2*tr^4*B0^-4
          + 1280/27*ca*cf*tr^4*B0^-4
          + 3200/81*ca^2*tr^4*B0^-4
          )

       + as^3 * (
          + 659/432*[d4AA/n]*B0^-1
          - 3395/64*[d4AA/n]*B0^-1*z5
          - 989/36*[d4AA/n]*B0^-1*z3
          - 520/81*ca*[d4AA/n]*B0^-2
          + 4576/27*ca*[d4AA/n]*B0^-2*z3
          - 10221367/31104*ca^3
          + 9/32*ca^3*z4
          + 7025/192*ca^3*z5
          + 1549/24*ca^3*z3
          + 32180405/186624*ca^4*B0^-1
          - 33/32*ca^4*B0^-1*z4
          - 47665/1536*ca^4*B0^-1*z5
          - 2053/2304*ca^4*B0^-1*z3
          - 188732815/559872*ca^5*B0^-2
          + 1367261/20736*ca^5*B0^-2*z3
          - 1150787945/746496*ca^6*B0^-3
          + 221/32*ca^6*B0^-3*z3
          + 407462341/93312*ca^7*B0^-4
          - 21929609/3888*ca^8*B0^-5
          + 10793861/4374*ca^9*B0^-6
          )

       + as^3*nf * (
          - 512/27*[d4RA/n]*B0^-1
          + 40*[d4RA/n]*B0^-1*z5
          + 1376/9*[d4RA/n]*B0^-1*z3
          + 320/81*tr*[d4AA/n]*B0^-2
          - 2816/27*tr*[d4AA/n]*B0^-2*z3
          - 286/9*cf^2*tr
          + 160*cf^2*tr*z5
          - 296/3*cf^2*tr*z3
          - 46/3*cf^3*tr*B0^-1
          + 3328/81*ca*[d4RA/n]*B0^-2
          - 10816/27*ca*[d4RA/n]*B0^-2*z3
          + 96809/324*ca*cf*tr
          + 12*ca*cf*tr*z4
          - 80*ca*cf*tr*z5
          - 1492/9*ca*cf*tr*z3
          + 22567/324*ca*cf^2*tr*B0^-1
          - 80*ca*cf^2*tr*B0^-1*z5
          + 980/27*ca*cf^2*tr*B0^-1*z3
          + 299/9*ca*cf^3*tr*B0^-2
          + 1154561/3888*ca^2*tr
          - 9*ca^2*tr*z4
          - 160/3*ca^2*tr*z5
          + 871/18*ca^2*tr*z3
          - 3325925/11664*ca^2*cf*tr*B0^-1
          - 44*ca^2*cf*tr*B0^-1*z4
          + 40*ca^2*cf*tr*B0^-1*z5
          + 4877/27*ca^2*cf*tr*B0^-1*z3
          - 95687/972*ca^2*cf^2*tr*B0^-2
          + 2288/81*ca^2*cf^2*tr*B0^-2*z3
          - 560873/2592*ca^3*tr*B0^-1
          + 267/8*ca^3*tr*B0^-1*z4
          + 110/3*ca^3*tr*B0^-1*z5
          - 8503/72*ca^3*tr*B0^-1*z3
          + 48219083/69984*ca^3*cf*tr*B0^-2
          - 420437/648*ca^3*cf*tr*B0^-2*z3
          - 31655/432*ca^3*cf^2*tr*B0^-3
          + 86898443/139968*ca^4*tr*B0^-2
          + 725041/2592*ca^4*tr*B0^-2*z3
          + 107113/72*ca^4*cf*tr*B0^-3
          + 14027/48*ca^4*cf*tr*B0^-3*z3
          + 2873/54*ca^4*cf^2*tr*B0^-4
          + 281586209/93312*ca^5*tr*B0^-3
          - 3669/16*ca^5*tr*B0^-3*z3
          - 80318069/15552*ca^5*cf*tr*B0^-4
          - 494996165/46656*ca^6*tr*B0^-4
          + 2071433/324*ca^6*cf*tr*B0^-5
          + 16616327/972*ca^7*tr*B0^-5
          - 634933/243*ca^7*cf*tr*B0^-6
          - 6495853/729*ca^8*tr*B0^-6
          )

       + as^3*nf^2 * (
          + 704/27*[d4RR/n]*B0^-1
          - 512/9*[d4RR/n]*B0^-1*z3
          - 2048/81*tr*[d4RA/n]*B0^-2
          + 6656/27*tr*[d4RA/n]*B0^-2*z3
          - 7402/81*cf*tr^2
          + 608/9*cf*tr^2*z3
          + 4408/81*cf^2*tr^2*B0^-1
          - 1024/27*cf^2*tr^2*B0^-1*z3
          - 268/9*cf^3*tr^2*B0^-2
          - 4576/81*ca*[d4RR/n]*B0^-2
          + 3328/27*ca*[d4RR/n]*B0^-2*z3
          - 10499/243*ca*tr^2
          - 256/9*ca*tr^2*z3
          + 199561/1458*ca*cf*tr^2*B0^-1
          + 16*ca*cf*tr^2*B0^-1*z4
          - 1744/27*ca*cf*tr^2*B0^-1*z3
          - 16939/243*ca*cf^2*tr^2*B0^-2
          + 11728/81*ca*cf^2*tr^2*B0^-2*z3
          + 260/9*ca*cf^3*tr^2*B0^-3
          + 110707/972*ca^2*tr^2*B0^-1
          - 12*ca^2*tr^2*B0^-1*z4
          + 856/27*ca^2*tr^2*B0^-1*z3
          - 790271/972*ca^2*cf*tr^2*B0^-2
          + 43840/81*ca^2*cf*tr^2*B0^-2*z3
          - 69605/162*ca^2*cf^2*tr^2*B0^-3
          - 104*ca^2*cf^2*tr^2*B0^-3*z3
          - 169/9*ca^2*cf^3*tr^2*B0^-4
          - 1636019/2916*ca^3*tr^2*B0^-2
          - 24053/81*ca^3*tr^2*B0^-2*z3
          - 1167509/648*ca^3*cf*tr^2*B0^-3
          - 1651/6*ca^3*cf*tr^2*B0^-3*z3
          + 5707/3*ca^3*cf^2*tr^2*B0^-4
          - 858029/486*ca^4*tr^2*B0^-3
          + 537/2*ca^4*tr^2*B0^-3*z3
          + 18200999/1944*ca^4*cf*tr^2*B0^-4
          - 259753/108*ca^4*cf^2*tr^2*B0^-5
          + 54977587/5832*ca^5*tr^2*B0^-4
          - 2516033/162*ca^5*cf*tr^2*B0^-5
          + 74698/81*ca^5*cf^2*tr^2*B0^-6
          - 20141561/972*ca^6*tr^2*B0^-5
          + 1919164/243*ca^6*cf*tr^2*B0^-6
          + 9772178/729*ca^7*tr^2*B0^-6
          )

       + as^3*nf^3 * (
          + 2816/81*tr*[d4RR/n]*B0^-2
          - 2048/27*tr*[d4RR/n]*B0^-2*z3
          - 5192/729*cf*tr^3*B0^-1
          + 20728/243*cf^2*tr^3*B0^-2
          - 4096/81*cf^2*tr^3*B0^-2*z3
          + 416/9*cf^3*tr^3*B0^-3
          - 8260/729*ca*tr^3*B0^-1
          + 64/27*ca*tr^3*B0^-1*z3
          + 216752/729*ca*cf*tr^3*B0^-2
          - 9856/81*ca*cf*tr^3*B0^-2*z3
          + 20656/81*ca*cf^2*tr^3*B0^-3
          + 64*ca*cf^2*tr^3*B0^-3*z3
          - 2080/9*ca*cf^3*tr^3*B0^-4
          + 451145/2187*ca^2*tr^3*B0^-2
          + 4864/81*ca^2*tr^3*B0^-2*z3
          + 32152/81*ca^2*cf*tr^3*B0^-3
          + 176/3*ca^2*cf*tr^3*B0^-3*z3
          - 21230/9*ca^2*cf^2*tr^3*B0^-4
          + 2704/9*ca^2*cf^3*tr^3*B0^-5
          + 268955/1458*ca^3*tr^3*B0^-3
          - 80*ca^3*tr^3*B0^-3*z3
          - 446152/81*ca^3*cf*tr^3*B0^-4
          + 39598/9*ca^3*cf^2*tr^3*B0^-5
          - 8788/81*ca^3*cf^3*tr^3*B0^-6
          - 2536342/729*ca^4*tr^3*B0^-4
          + 381964/27*ca^4*cf*tr^3*B0^-5
          - 181844/81*ca^4*cf^2*tr^3*B0^-6
          + 3051370/243*ca^5*tr^3*B0^-5
          - 2320084/243*ca^5*cf*tr^3*B0^-6
          - 23519188/2187*ca^6*tr^3*B0^-6
          )

       + as^3*nf^4 * (
          - 20768/2187*cf*tr^4*B0^-2
          + 2240/81*cf^2*tr^4*B0^-3
          + 448/3*cf^3*tr^4*B0^-4
          - 20656/2187*ca*tr^4*B0^-2
          + 7400/81*ca*cf*tr^4*B0^-3
          + 18784/27*ca*cf^2*tr^4*B0^-4
          - 3328/9*ca*cf^3*tr^4*B0^-5
          + 53140/729*ca^2*tr^4*B0^-3
          + 232600/243*ca^2*cf*tr^4*B0^-4
          - 8048/3*ca^2*cf^2*tr^4*B0^-5
          + 5408/27*ca^2*cf^3*tr^4*B0^-6
          + 241336/729*ca^3*tr^4*B0^-4
          - 463840/81*ca^3*cf*tr^4*B0^-5
          + 55328/27*ca^3*cf^2*tr^4*B0^-6
          - 924400/243*ca^4*tr^4*B0^-5
          + 1402208/243*ca^4*cf*tr^4*B0^-6
          + 3537440/729*ca^5*tr^4*B0^-6
          )

       + as^3*nf^5 * (
          + 128/9*cf^2*tr^5*B0^-4
          + 1024/9*cf^3*tr^5*B0^-5
          + 13504/243*ca*cf*tr^5*B0^-4
          + 14720/27*ca*cf^2*tr^5*B0^-5
          - 3328/27*ca*cf^3*tr^5*B0^-6
          + 38720/729*ca^2*tr^5*B0^-4
          + 70400/81*ca^2*cf*tr^5*B0^-5
          - 67328/81*ca^2*cf^2*tr^5*B0^-6
          + 112000/243*ca^3*tr^5*B0^-5
          - 423680/243*ca^3*cf*tr^5*B0^-6
          - 851200/729*ca^4*tr^5*B0^-6
          )

       + as^3*nf^6 * (
          + 2048/81*cf^3*tr^6*B0^-6
          + 10240/81*ca*cf^2*tr^6*B0^-6
          + 51200/243*ca^2*cf*tr^6*B0^-6
          + 256000/2187*ca^3*tr^6*B0^-6
          )

       + as^4 * (
          + 3319/3456*[d4AA/n]
          - 50925/512*[d4AA/n]*z6
          - 99757/128*[d4AA/n]*z7
          - 989/32*[d4AA/n]*z4
          - 226975/512*[d4AA/n]*z5
          - 311113/768*[d4AA/n]*z3
          + 753337/768*[d4AA/n]*z3^2
          + 5010683/124416*ca*[d4AA/n]*B0^-1
          + 186725/512*ca*[d4AA/n]*B0^-1*z6
          + 6235831/16384*ca*[d4AA/n]*B0^-1*z7
          + 2101/32*ca*[d4AA/n]*B0^-1*z4
          + 2583335/9216*ca*[d4AA/n]*B0^-1*z5
          - 136582025/165888*ca*[d4AA/n]*B0^-1*z3
          - 16887/2048*ca*[d4AA/n]*B0^-1*z3^2
          - 10834783/93312*ca^2*[d4AA/n]*B0^-2
          - 1573/3*ca^2*[d4AA/n]*B0^-2*z4
          - 8932315/4608*ca^2*[d4AA/n]*B0^-2*z5
          + 29481985/7776*ca^2*[d4AA/n]*B0^-2*z3
          + 754039/3888*ca^3*[d4AA/n]*B0^-3
          - 750295/576*ca^3*[d4AA/n]*B0^-3*z5
          - 1557049/324*ca^3*[d4AA/n]*B0^-3*z3
          - 4698915983/746496*ca^4
          - 238325/4096*ca^4*z6
          - 9266411/6144*ca^4*z7
          + 49117/2048*ca^4*z4
          + 338738527/110592*ca^4*z5
          + 122449741/82944*ca^4*z3
          - 2360029/18432*ca^4*z3^2
          - 114920/729*ca^4*[d4AA/n]*B0^-4
          + 1011296/243*ca^4*[d4AA/n]*B0^-4*z3
          + 144558557747/53747712*ca^5*B0^-1
          + 2621575/12288*ca^5*B0^-1*z6
          + 194793683/393216*ca^5*B0^-1*z7
          - 1684853/18432*ca^5*B0^-1*z4
          - 456029281/442368*ca^5*B0^-1*z5
          - 557325911/1327104*ca^5*B0^-1*z3
          + 581307/16384*ca^5*B0^-1*z3^2
          - 1549646761327/161243136*ca^6*B0^-2
          + 78799/2304*ca^6*B0^-2*z4
          + 146887175/110592*ca^6*B0^-2*z5
          + 1196824015/746496*ca^6*B0^-2*z3
          + 81/2048*ca^6*B0^-2*z3^2
          - 24801111545/17915904*ca^7*B0^-3
          - 2431/96*ca^7*B0^-3*z4
          - 10533965/13824*ca^7*B0^-3*z5
          - 94225343/331776*ca^7*B0^-3*z3
          + 16886830458065/644972544*ca^8*B0^-4
          + 126066577/186624*ca^8*B0^-4*z3
          - 489739799653/6718464*ca^9*B0^-5
          + 48841/576*ca^9*B0^-5*z3
          + 464211189299/5038848*ca^10*B0^-6
          - 701600965/11664*ca^11*B0^-7
          + 2385443281/157464*ca^12*B0^-8
          )

       + as^4*nf * (
          - 4544/27*[d4RA/n]
          + 75*[d4RA/n]*z6
          + 49/2*[d4RA/n]*z7
          + 172*[d4RA/n]*z4
          + 1005*[d4RA/n]*z5
          + 1964*[d4RA/n]*z3
          - 5350/3*[d4RA/n]*z3^2
          - 68981/3888*tr*[d4AA/n]*B0^-1
          - 16975/128*tr*[d4AA/n]*B0^-1*z6
          + 5285/16*tr*[d4AA/n]*B0^-1*z7
          - 95/8*tr*[d4AA/n]*B0^-1*z4
          - 368335/1152*tr*[d4AA/n]*B0^-1*z5
          + 3920473/10368*tr*[d4AA/n]*B0^-1*z3
          - 2017/64*tr*[d4AA/n]*B0^-1*z3^2
          + 236/3*cf*[d4RA/n]*B0^-1
          - 119*cf*[d4RA/n]*B0^-1*z7
          - 895/3*cf*[d4RA/n]*B0^-1*z5
          - 386/3*cf*[d4RA/n]*B0^-1*z3
          - 72*cf*[d4RA/n]*B0^-1*z3^2
          + 8453/432*cf*tr*[d4AA/n]*B0^-2
          - 23765/64*cf*tr*[d4AA/n]*B0^-2*z5
          - 15371/36*cf*tr*[d4AA/n]*B0^-2*z3
          - 31/3*cf^3*tr
          - 2240*cf^3*tr*z7
          + 1960*cf^3*tr*z5
          + 104*cf^3*tr*z3
          + 4157/24*cf^4*tr*B0^-1
          + 32*cf^4*tr*B0^-1*z3
          - 53410/243*ca*[d4RA/n]*B0^-1
          - 275*ca*[d4RA/n]*B0^-1*z6
          - 196*ca*[d4RA/n]*B0^-1*z7
          - 518*ca*[d4RA/n]*B0^-1*z4
          - 4085/4*ca*[d4RA/n]*B0^-1*z5
          + 708487/324*ca*[d4RA/n]*B0^-1*z3
          + 893/4*ca*[d4RA/n]*B0^-1*z3^2
          + 658861/5832*ca*tr*[d4AA/n]*B0^-2
          + 1540/3*ca*tr*[d4AA/n]*B0^-2*z4
          + 1228075/864*ca*tr*[d4AA/n]*B0^-2*z5
          - 1574119/486*ca*tr*[d4AA/n]*B0^-2*z3
          - 520/3*ca*cf*[d4RA/n]*B0^-2
          + 10400/9*ca*cf*[d4RA/n]*B0^-2*z5
          + 2080/9*ca*cf*[d4RA/n]*B0^-2*z3
          - 50167/648*ca*cf*tr*[d4AA/n]*B0^-3
          + 44135/96*ca*cf*tr*[d4AA/n]*B0^-3*z5
          + 104377/54*ca*cf*tr*[d4AA/n]*B0^-3*z3
          - 576533/648*ca*cf^2*tr
          - 150*ca*cf^2*tr*z6
          + 2240*ca*cf^2*tr*z7
          + 245/6*ca*cf^2*tr*z4
          + 29210/9*ca*cf^2*tr*z5
          - 192157/54*ca*cf^2*tr*z3
          - 60*ca*cf^2*tr*z3^2
          - 97031/108*ca*cf^3*tr*B0^-1
          + 840*ca*cf^3*tr*B0^-1*z7
          - 335/3*ca*cf^3*tr*B0^-1*z5
          - 1541/3*ca*cf^3*tr*B0^-1*z3
          - 54041/144*ca*cf^4*tr*B0^-2
          - 208/3*ca*cf^4*tr*B0^-2*z3
          + 711530/729*ca^2*[d4RA/n]*B0^-2
          + 3718/3*ca^2*[d4RA/n]*B0^-2*z4
          + 92575/27*ca^2*[d4RA/n]*B0^-2*z5
          - 2444147/243*ca^2*[d4RA/n]*B0^-2*z3
          - 462047/1944*ca^2*tr*[d4AA/n]*B0^-3
          + 451535/288*ca^2*tr*[d4AA/n]*B0^-3*z5
          + 955217/162*ca^2*tr*[d4AA/n]*B0^-3*z3
          + 20572427/2916*ca^2*cf*tr
          + 75*ca^2*cf*tr*z6
          - 2800/3*ca^2*cf*tr*z7
          + 61*ca^2*cf*tr*z4
          - 36166/9*ca^2*cf*tr*z5
          - 324935/162*ca^2*cf*tr*z3
          + 410*ca^2*cf*tr*z3^2
          + 13520/243*ca^2*cf*tr*[d4AA/n]*B0^-4
          - 118976/81*ca^2*cf*tr*[d4AA/n]*B0^-4*z3
          + 41008975/23328*ca^2*cf^2*tr*B0^-1
          + 550*ca^2*cf^2*tr*B0^-1*z6
          - 840*ca^2*cf^2*tr*B0^-1*z7
          - 473/3*ca^2*cf^2*tr*B0^-1*z4
          - 42785/18*ca^2*cf^2*tr*B0^-1*z5
          + 2869403/1944*ca^2*cf^2*tr*B0^-1*z3
          + 220*ca^2*cf^2*tr*B0^-1*z3^2
          + 2918707/1296*ca^2*cf^3*tr*B0^-2
          - 12155/9*ca^2*cf^3*tr*B0^-2*z5
          + 9256/9*ca^2*cf^3*tr*B0^-2*z3
          - 356512/243*ca^3*[d4RA/n]*B0^-3
          + 8840/9*ca^3*[d4RA/n]*B0^-3*z5
          + 1095016/81*ca^3*[d4RA/n]*B0^-3*z3
          + 42950657/5832*ca^3*tr
          + 275/4*ca^3*tr*z6
          + 9471/4*ca^3*tr*z7
          - 2767/32*ca^3*tr*z4
          - 1650287/432*ca^3*tr*z5
          - 232351/1296*ca^3*tr*z3
          - 557/18*ca^3*tr*z3^2
          + 69680/243*ca^3*tr*[d4AA/n]*B0^-4
          - 613184/81*ca^3*tr*[d4AA/n]*B0^-4*z3
          - 4138207793/839808*ca^3*cf*tr*B0^-1
          - 275*ca^3*cf*tr*B0^-1*z6
          + 16681/48*ca^3*cf*tr*B0^-1*z7
          - 114449/288*ca^3*cf*tr*B0^-1*z4
          + 271187/144*ca^3*cf*tr*B0^-1*z5
          + 23365057/15552*ca^3*cf*tr*B0^-1*z3
          - 703/4*ca^3*cf*tr*B0^-1*z3^2
          - 775843471/139968*ca^3*cf^2*tr*B0^-2
          - 1573/18*ca^3*cf^2*tr*B0^-2*z4
          + 135245/18*ca^3*cf^2*tr*B0^-2*z5
          - 46793891/11664*ca^3*cf^2*tr*B0^-2*z3
          - 256243/216*ca^3*cf^3*tr*B0^-3
          + 735488/729*ca^4*[d4RA/n]*B0^-4
          - 2390336/243*ca^4*[d4RA/n]*B0^-4*z3
          - 27667062347/6718464*ca^4*tr*B0^-1
          - 337575/1024*ca^4*tr*B0^-1*z6
          - 224581/384*ca^4*tr*B0^-1*z7
          + 2234407/4608*ca^4*tr*B0^-1*z4
          + 9605945/9216*ca^4*tr*B0^-1*z5
          - 4185139/27648*ca^4*tr*B0^-1*z3
          - 38903/1536*ca^4*tr*B0^-1*z3^2
          + 44296224793/2519424*ca^4*cf*tr*B0^-2
          + 330155/288*ca^4*cf*tr*B0^-2*z4
          - 2410605/512*ca^4*cf*tr*B0^-2*z5
          - 1500742895/186624*ca^4*cf*tr*B0^-2*z3
          + 27/8*ca^4*cf*tr*B0^-2*z3^2
          + 189629741/46656*ca^4*cf^2*tr*B0^-3
          - 17680/9*ca^4*cf^2*tr*B0^-3*z5
          + 3162757/15552*ca^4*cf^2*tr*B0^-3*z3
          + 66079/81*ca^4*cf^3*tr*B0^-4
          + 193536652117/10077696*ca^5*tr*B0^-2
          - 507709/576*ca^5*tr*B0^-2*z4
          - 17822405/6912*ca^5*tr*B0^-2*z5
          + 152202793/93312*ca^5*tr*B0^-2*z3
          - 81/32*ca^5*tr*B0^-2*z3^2
          - 27834243947/3359232*ca^5*cf*tr*B0^-3
          - 154297/144*ca^5*cf*tr*B0^-3*z4
          + 960895/768*ca^5*cf*tr*B0^-3*z5
          + 345705149/31104*ca^5*cf*tr*B0^-3*z3
          - 753374947/559872*ca^5*cf^2*tr*B0^-4
          + 505648/729*ca^5*cf^2*tr*B0^-4*z3
          + 18340343/4608*ca^6*tr*B0^-3
          + 40801/48*ca^6*tr*B0^-3*z4
          + 12562805/6912*ca^6*tr*B0^-3*z5
          - 133772903/20736*ca^6*tr*B0^-3*z3
          - 67399641809/2519424*ca^6*cf*tr*B0^-4
          - 1183527787/93312*ca^6*cf*tr*B0^-4*z3
          - 6995755/3888*ca^6*cf^2*tr*B0^-5
          - 158351178527/2239488*ca^7*tr*B0^-4
          + 62288539/10368*ca^7*tr*B0^-4*z3
          + 116260617941/1119744*ca^7*cf*tr*B0^-5
          + 1537055/432*ca^7*cf*tr*B0^-5*z3
          + 634933/972*ca^7*cf^2*tr*B0^-6
          + 257467371083/1119744*ca^8*tr*B0^-5
          - 420121/144*ca^8*tr*B0^-5*z3
          - 2144869753/15552*ca^8*cf*tr*B0^-6
          - 424238893663/1259712*ca^9*tr*B0^-6
          + 1546061855/17496*ca^9*cf*tr*B0^-7
          + 1482568555/5832*ca^10*tr*B0^-7
          - 140320193/6561*ca^10*cf*tr*B0^-8
          - 1435583513/19683*ca^11*tr*B0^-8
          )

       + as^4*nf^2 * (
          + 6896/27*[d4RR/n]
          - 64*[d4RR/n]*z4
          + 320*[d4RR/n]*z5
          - 336*[d4RR/n]*z3
          - 512/3*[d4RR/n]*z3^2
          + 14600/243*tr*[d4RA/n]*B0^-1
          + 100*tr*[d4RA/n]*B0^-1*z6
          + 160*tr*[d4RA/n]*B0^-1*z4
          - 380/9*tr*[d4RA/n]*B0^-1*z5
          - 57224/81*tr*[d4RA/n]*B0^-1*z3
          + 24*tr*[d4RA/n]*B0^-1*z3^2
          - 18008/729*tr^2*[d4AA/n]*B0^-2
          - 352/3*tr^2*[d4AA/n]*B0^-2*z4
          - 4000/27*tr^2*[d4AA/n]*B0^-2*z5
          + 130448/243*tr^2*[d4AA/n]*B0^-2*z3
          - 1040/3*cf*[d4RR/n]*B0^-1
          + 3200/3*cf*[d4RR/n]*B0^-1*z5
          - 1280/3*cf*[d4RR/n]*B0^-1*z3
          - 2240/27*cf*tr*[d4RA/n]*B0^-2
          - 3880/9*cf*tr*[d4RA/n]*B0^-2*z5
          + 4448/3*cf*tr*[d4RA/n]*B0^-2*z3
          + 3859/81*cf*tr^2*[d4AA/n]*B0^-3
          - 3395/12*cf*tr^2*[d4AA/n]*B0^-3*z5
          - 32116/27*cf*tr^2*[d4AA/n]*B0^-3*z3
          - 7505/162*cf^2*tr^2
          + 88/3*cf^2*tr^2*z4
          - 16000/9*cf^2*tr^2*z5
          + 49696/27*cf^2*tr^2*z3
          - 256*cf^2*tr^2*z3^2
          - 2167/54*cf^3*tr^2*B0^-1
          + 760/3*cf^3*tr^2*B0^-1*z5
          - 200*cf^3*tr^2*B0^-1*z3
          + 712/9*cf^4*tr^2*B0^-2
          + 128/3*cf^4*tr^2*B0^-2*z3
          + 111070/243*ca*[d4RR/n]*B0^-1
          + 200*ca*[d4RR/n]*B0^-1*z4
          - 1640/9*ca*[d4RR/n]*B0^-1*z5
          - 72454/81*ca*[d4RR/n]*B0^-1*z3
          + 64*ca*[d4RR/n]*B0^-1*z3^2
          - 540740/729*ca*tr*[d4RA/n]*B0^-2
          - 3640/3*ca*tr*[d4RA/n]*B0^-2*z4
          - 19600/9*ca*tr*[d4RA/n]*B0^-2*z5
          + 1899236/243*ca*tr*[d4RA/n]*B0^-2*z3
          + 17695/243*ca*tr^2*[d4AA/n]*B0^-3
          - 16975/36*ca*tr^2*[d4AA/n]*B0^-3*z5
          - 146500/81*ca*tr^2*[d4AA/n]*B0^-3*z3
          + 6760/9*ca*cf*[d4RR/n]*B0^-2
          - 20800/9*ca*cf*[d4RR/n]*B0^-2*z5
          + 8320/9*ca*cf*[d4RR/n]*B0^-2*z3
          + 46592/81*ca*cf*tr*[d4RA/n]*B0^-3
          - 1040/3*ca*cf*tr*[d4RA/n]*B0^-3*z5
          - 143936/27*ca*cf*tr*[d4RA/n]*B0^-3*z3
          - 13241219/2916*ca*cf*tr^2
          - 22*ca*cf*tr^2*z4
          + 6008/3*ca*cf*tr^2*z5
          + 124210/81*ca*cf*tr^2*z3
          + 256*ca*cf*tr^2*z3^2
          - 16640/243*ca*cf*tr^2*[d4AA/n]*B0^-4
          + 146432/81*ca*cf*tr^2*[d4AA/n]*B0^-4*z3
          + 10544551/11664*ca*cf^2*tr^2*B0^-1
          - 200*ca*cf^2*tr^2*B0^-1*z6
          + 155/3*ca*cf^2*tr^2*B0^-1*z4
          + 9020/9*ca*cf^2*tr^2*B0^-1*z5
          - 265537/243*ca*cf^2*tr^2*B0^-1*z3
          - 80*ca*cf^2*tr^2*B0^-1*z3^2
          - 8039/12*ca*cf^3*tr^2*B0^-2
          - 2500/9*ca*cf^3*tr^2*B0^-2*z5
          - 232/27*ca*cf^3*tr^2*B0^-2*z3
          + 4147/9*ca*cf^4*tr^2*B0^-3
          - 1241516/729*ca^2*[d4RR/n]*B0^-2
          - 1144/3*ca^2*[d4RR/n]*B0^-2*z4
          + 3640/27*ca^2*[d4RR/n]*B0^-2*z5
          + 805130/243*ca^2*[d4RR/n]*B0^-2*z3
          + 435712/243*ca^2*tr*[d4RA/n]*B0^-3
          - 10640/9*ca^2*tr*[d4RA/n]*B0^-3*z5
          - 1339456/81*ca^2*tr*[d4RA/n]*B0^-3*z3
          - 44177531/23328*ca^2*tr^2
          - 41/6*ca^2*tr^2*z4
          + 16586/27*ca^2*tr^2*z5
          - 156817/162*ca^2*tr^2*z3
          - 704/9*ca^2*tr^2*z3^2
          - 14080/81*ca^2*tr^2*[d4AA/n]*B0^-4
          + 123904/27*ca^2*tr^2*[d4AA/n]*B0^-4*z3
          - 86528/243*ca^2*cf*tr*[d4RA/n]*B0^-4
          + 281216/81*ca^2*cf*tr*[d4RA/n]*B0^-4*z3
          + 67774811/17496*ca^2*cf*tr^2*B0^-1
          + 100*ca^2*cf*tr^2*B0^-1*z6
          + 1798/9*ca^2*cf*tr^2*B0^-1*z4
          - 8476/9*ca^2*cf*tr^2*B0^-1*z5
          - 345655/243*ca^2*cf*tr^2*B0^-1*z3
          + 8*ca^2*cf*tr^2*B0^-1*z3^2
          - 5310913/23328*ca^2*cf^2*tr^2*B0^-2
          - 455/3*ca^2*cf^2*tr^2*B0^-2*z4
          - 60970/9*ca^2*cf^2*tr^2*B0^-2*z5
          + 1059803/162*ca^2*cf^2*tr^2*B0^-2*z3
          + 72*ca^2*cf^2*tr^2*B0^-2*z3^2
          + 34657/1944*ca^2*cf^3*tr^2*B0^-3
          + 2080/3*ca^2*cf^3*tr^2*B0^-3*z5
          - 494/81*ca^2*cf^3*tr^2*B0^-3*z3
          - 61685/216*ca^2*cf^4*tr^2*B0^-4
          + 490204/243*ca^3*[d4RR/n]*B0^-3
          - 356512/81*ca^3*[d4RR/n]*B0^-3*z3
          - 445952/243*ca^3*tr*[d4RA/n]*B0^-4
          + 1449344/81*ca^3*tr*[d4RA/n]*B0^-4*z3
          + 4777358/2187*ca^3*tr^2*B0^-1
          + 275/3*ca^3*tr^2*B0^-1*z6
          - 1437/8*ca^3*tr^2*B0^-1*z4
          - 2213/432*ca^3*tr^2*B0^-1*z5
          + 2355643/7776*ca^3*tr^2*B0^-1*z3
          + 116/3*ca^3*tr^2*B0^-1*z3^2
          - 3592570325/157464*ca^3*cf*tr^2*B0^-2
          - 24149/24*ca^3*cf*tr^2*B0^-2*z4
          + 19745/4*ca^3*cf*tr^2*B0^-2*z5
          + 2153255/216*ca^3*cf*tr^2*B0^-2*z3
          - 108*ca^3*cf*tr^2*B0^-2*z3^2
          - 25521727/34992*ca^3*cf^2*tr^2*B0^-3
          + 1144/3*ca^3*cf^2*tr^2*B0^-3*z4
          + 18160/9*ca^3*cf^2*tr^2*B0^-3*z5
          - 1241339/216*ca^3*cf^2*tr^2*B0^-3*z3
          - 1215578/729*ca^3*cf^3*tr^2*B0^-4
          - 59488/243*ca^3*cf^3*tr^2*B0^-4*z3
          - 1011296/729*ca^4*[d4RR/n]*B0^-4
          + 735488/243*ca^4*[d4RR/n]*B0^-4*z3
          - 19489171067/1259712*ca^4*tr^2*B0^-2
          + 3355/4*ca^4*tr^2*B0^-2*z4
          + 52595/36*ca^4*tr^2*B0^-2*z5
          - 3029509/864*ca^4*tr^2*B0^-2*z3
          + 81/2*ca^4*tr^2*B0^-2*z3^2
          + 1412230637/104976*ca^4*cf*tr^2*B0^-3
          + 16783/12*ca^4*cf*tr^2*B0^-3*z4
          - 479665/288*ca^4*cf*tr^2*B0^-3*z5
          - 35744869/2592*ca^4*cf*tr^2*B0^-3*z3
          + 3232548677/209952*ca^4*cf^2*tr^2*B0^-4
          + 34990631/5832*ca^4*cf^2*tr^2*B0^-4*z3
          + 871195/648*ca^4*cf^3*tr^2*B0^-5
          + 86322691/139968*ca^5*tr^2*B0^-3
          - 5161/4*ca^5*tr^2*B0^-3*z4
          - 1174645/864*ca^5*tr^2*B0^-3*z5
          + 18214369/1944*ca^5*tr^2*B0^-3*z3
          + 128223883439/2519424*ca^5*cf*tr^2*B0^-4
          + 15599077/729*ca^5*cf*tr^2*B0^-4*z3
          - 297899875/5832*ca^5*cf^2*tr^2*B0^-5
          - 366223/144*ca^5*cf^2*tr^2*B0^-5*z3
          - 37349/81*ca^5*cf^3*tr^2*B0^-6
          + 28085652607/419904*ca^6*tr^2*B0^-4
          - 78253793/5832*ca^6*tr^2*B0^-4*z3
          - 18128491079/69984*ca^6*cf*tr^2*B0^-5
          - 1443923/216*ca^6*cf*tr^2*B0^-5*z3
          + 3500113201/46656*ca^6*cf^2*tr^2*B0^-6
          - 20136572227/69984*ca^7*tr^2*B0^-5
          + 967105/144*ca^7*tr^2*B0^-5*z3
          + 9788232727/23328*ca^7*cf*tr^2*B0^-6
          - 47246485/972*ca^7*cf^2*tr^2*B0^-7
          + 214809037913/419904*ca^8*tr^2*B0^-6
          - 467738765/1458*ca^8*cf*tr^2*B0^-7
          + 8254129/729*ca^8*cf^2*tr^2*B0^-8
          - 447512845/972*ca^9*tr^2*B0^-7
          + 593027422/6561*ca^9*cf*tr^2*B0^-8
          + 3023599787/19683*ca^10*tr^2*B0^-8
          )

       + as^4*nf^3 * (
          - 9680/243*tr*[d4RR/n]*B0^-1
          - 64*tr*[d4RR/n]*B0^-1*z4
          - 320/3*tr*[d4RR/n]*B0^-1*z5
          + 7472/81*tr*[d4RR/n]*B0^-1*z3
          + 58400/729*tr^2*[d4RA/n]*B0^-2
          + 832/3*tr^2*[d4RA/n]*B0^-2*z4
          + 1280/27*tr^2*[d4RA/n]*B0^-2*z5
          - 228320/243*tr^2*[d4RA/n]*B0^-2*z3
          - 5440/27*cf*tr*[d4RR/n]*B0^-2
          + 12800/9*cf*tr*[d4RR/n]*B0^-2*z5
          - 10240/9*cf*tr*[d4RR/n]*B0^-2*z3
          - 28672/81*cf*tr^2*[d4RA/n]*B0^-3
          + 640/3*cf*tr^2*[d4RA/n]*B0^-3*z5
          + 88576/27*cf*tr^2*[d4RA/n]*B0^-3*z3
          + 393026/729*cf*tr^3
          - 1280/9*cf*tr^3*z5
          - 25888/81*cf*tr^3*z3
          + 5120/243*cf*tr^3*[d4AA/n]*B0^-4
          - 45056/81*cf*tr^3*[d4AA/n]*B0^-4*z3
          - 607715/1458*cf^2*tr^3*B0^-1
          + 88/3*cf^2*tr^3*B0^-1*z4
          + 72112/243*cf^2*tr^3*B0^-1*z3
          + 4820/81*cf^3*tr^3*B0^-2
          + 3040/9*cf^3*tr^3*B0^-2*z5
          - 7072/27*cf^3*tr^3*B0^-2*z3
          - 3104/9*cf^4*tr^3*B0^-3
          + 837896/729*ca*tr*[d4RR/n]*B0^-2
          + 1120/3*ca*tr*[d4RR/n]*B0^-2*z4
          + 4000/27*ca*tr*[d4RR/n]*B0^-2*z5
          - 552008/243*ca*tr*[d4RR/n]*B0^-2*z3
          - 133120/243*ca*tr^2*[d4RA/n]*B0^-3
          + 3200/9*ca*tr^2*[d4RA/n]*B0^-3*z5
          + 409600/81*ca*tr^2*[d4RA/n]*B0^-3*z3
          + 113743/1458*ca*tr^3
          + 8/3*ca*tr^3*z4
          - 640/27*ca*tr^3*z5
          + 4280/27*ca*tr^3*z3
          + 25600/729*ca*tr^3*[d4AA/n]*B0^-4
          - 225280/243*ca*tr^3*[d4AA/n]*B0^-4*z3
          - 64064/81*ca*cf*tr*[d4RR/n]*B0^-3
          + 46592/27*ca*cf*tr*[d4RR/n]*B0^-3*z3
          + 106496/243*ca*cf*tr^2*[d4RA/n]*B0^-4
          - 346112/81*ca*cf*tr^2*[d4RA/n]*B0^-4*z3
          - 2237035/2916*ca*cf*tr^3*B0^-1
          - 208/9*ca*cf*tr^3*B0^-1*z4
          + 64/3*ca*cf*tr^3*B0^-1*z5
          + 58648/243*ca*cf*tr^3*B0^-1*z3
          + 2695169/972*ca*cf^2*tr^3*B0^-2
          - 44/3*ca*cf^2*tr^3*B0^-2*z4
          + 13360/9*ca*cf^2*tr^3*B0^-2*z5
          - 699100/243*ca*cf^2*tr^3*B0^-2*z3
          + 40321/243*ca*cf^3*tr^3*B0^-3
          - 1280/3*ca*cf^3*tr^3*B0^-3*z5
          + 37328/81*ca*cf^3*tr^3*B0^-3*z3
          + 15730/27*ca*cf^4*tr^3*B0^-4
          - 599104/243*ca^2*tr*[d4RR/n]*B0^-3
          + 435712/81*ca^2*tr*[d4RR/n]*B0^-3*z3
          + 90112/81*ca^2*tr^2*[d4RA/n]*B0^-4
          - 292864/27*ca^2*tr^2*[d4RA/n]*B0^-4*z3
          - 15882775/52488*ca^2*tr^3*B0^-1
          - 142/9*ca^2*tr^3*B0^-1*z4
          - 544/9*ca^2*tr^3*B0^-1*z5
          - 24968/243*ca^2*tr^3*B0^-1*z3
          + 118976/243*ca^2*cf*tr*[d4RR/n]*B0^-4
          - 86528/81*ca^2*cf*tr*[d4RR/n]*B0^-4*z3
          + 259592425/26244*ca^2*cf*tr^3*B0^-2
          + 280*ca^2*cf*tr^3*B0^-2*z4
          - 3520/3*ca^2*cf*tr^3*B0^-2*z5
          - 1016242/243*ca^2*cf*tr^3*B0^-2*z3
          - 3147625/972*ca^2*cf^2*tr^3*B0^-3
          - 1120/3*ca^2*cf^2*tr^3*B0^-3*z4
          - 4480/9*ca^2*cf^2*tr^3*B0^-3*z5
          + 375728/81*ca^2*cf^2*tr^3*B0^-3*z3
          - 977317/486*ca^2*cf^3*tr^3*B0^-4
          - 57616/81*ca^2*cf^3*tr^3*B0^-4*z3
          - 6760/27*ca^2*cf^4*tr^3*B0^-5
          + 613184/243*ca^3*tr*[d4RR/n]*B0^-4
          - 445952/81*ca^3*tr*[d4RR/n]*B0^-4*z3
          + 109384462/19683*ca^3*tr^3*B0^-2
          - 1514/9*ca^3*tr^3*B0^-2*z4
          - 5680/27*ca^3*tr^3*B0^-2*z5
          + 1077862/729*ca^3*tr^3*B0^-2*z3
          - 178664233/17496*ca^3*cf*tr^3*B0^-3
          - 582*ca^3*cf*tr^3*B0^-3*z4
          + 4960/9*ca^3*cf*tr^3*B0^-3*z5
          + 1937291/324*ca^3*cf*tr^3*B0^-3*z3
          - 217735759/13122*ca^3*cf^2*tr^3*B0^-4
          - 2101645/243*ca^3*cf^2*tr^3*B0^-4*z3
          + 5179213/486*ca^3*cf^3*tr^3*B0^-5
          + 1352/3*ca^3*cf^3*tr^3*B0^-5*z3
          + 2197/27*ca^3*cf^4*tr^3*B0^-6
          - 162460405/34992*ca^4*tr^3*B0^-3
          + 1954/3*ca^4*tr^3*B0^-3*z4
          + 8800/27*ca^4*tr^3*B0^-3*z5
          - 2481095/648*ca^4*tr^3*B0^-3*z3
          - 8599679761/314928*ca^4*cf*tr^3*B0^-4
          - 6469259/486*ca^4*cf*tr^3*B0^-4*z3
          + 143790671/1458*ca^4*cf^2*tr^3*B0^-5
          + 12883/3*ca^4*cf^2*tr^3*B0^-5*z3
          - 13040378/729*ca^4*cf^3*tr^3*B0^-6
          - 14844204665/629856*ca^5*tr^3*B0^-4
          + 14045927/1458*ca^5*tr^3*B0^-4*z3
          + 4207644815/17496*ca^5*cf*tr^3*B0^-5
          + 38794/9*ca^5*cf*tr^3*B0^-5*z3
          - 134899726/729*ca^5*cf^2*tr^3*B0^-6
          + 1922375/162*ca^5*cf^3*tr^3*B0^-7
          + 9316910999/52488*ca^6*tr^3*B0^-5
          - 53723/9*ca^6*tr^3*B0^-5*z3
          - 371387279/729*ca^6*cf*tr^3*B0^-6
          + 71700785/486*ca^6*cf^2*tr^3*B0^-7
          - 1942148/729*ca^6*cf^3*tr^3*B0^-8
          - 8120006186/19683*ca^7*tr^3*B0^-6
          + 707480605/1458*ca^7*cf*tr^3*B0^-7
          - 10009532/243*ca^7*cf^2*tr^3*B0^-8
          + 675352145/1458*ca^8*tr^3*B0^-7
          - 358010276/2187*ca^8*cf*tr^3*B0^-8
          - 3638735828/19683*ca^9*tr^3*B0^-8
          )

       + as^4*nf^4 * (
          - 38720/729*tr^2*[d4RR/n]*B0^-2
          - 256/3*tr^2*[d4RR/n]*B0^-2*z4
          - 1280/9*tr^2*[d4RR/n]*B0^-2*z5
          + 29888/243*tr^2*[d4RR/n]*B0^-2*z3
          + 39424/81*cf*tr^2*[d4RR/n]*B0^-3
          - 28672/27*cf*tr^2*[d4RR/n]*B0^-3*z3
          - 32768/243*cf*tr^3*[d4RA/n]*B0^-4
          + 106496/81*cf*tr^3*[d4RA/n]*B0^-4*z3
          - 18862/6561*cf*tr^4*B0^-1
          + 32/27*cf*tr^4*B0^-1*z3
          - 1343668/2187*cf^2*tr^4*B0^-2
          + 352/9*cf^2*tr^4*B0^-2*z4
          + 288448/729*cf^2*tr^4*B0^-2*z3
          + 58544/243*cf^3*tr^4*B0^-3
          - 2048/81*cf^3*tr^4*B0^-3*z3
          + 152/27*cf^4*tr^4*B0^-4
          + 183040/243*ca*tr^2*[d4RR/n]*B0^-3
          - 133120/81*ca*tr^2*[d4RR/n]*B0^-3*z3
          - 163840/729*ca*tr^3*[d4RA/n]*B0^-4
          + 532480/243*ca*tr^3*[d4RA/n]*B0^-4*z3
          - 45113/6561*ca*tr^4*B0^-1
          + 32/9*ca*tr^4*B0^-1*z4
          + 1280/243*ca*tr^4*B0^-1*z3
          - 146432/243*ca*cf*tr^2*[d4RR/n]*B0^-4
          + 106496/81*ca*cf*tr^2*[d4RR/n]*B0^-4*z3
          - 27100057/19683*ca*cf*tr^4*B0^-2
          - 224/9*ca*cf*tr^4*B0^-2*z4
          + 379168/729*ca*cf*tr^4*B0^-2*z3
          + 430258/243*ca*cf^2*tr^4*B0^-3
          + 256/3*ca*cf^2*tr^4*B0^-3*z4
          - 219680/243*ca*cf^2*tr^4*B0^-3*z3
          + 362176/243*ca*cf^3*tr^4*B0^-4
          + 48512/81*ca*cf^3*tr^4*B0^-4*z3
          - 22880/27*ca*cf^4*tr^4*B0^-5
          - 123904/81*ca^2*tr^2*[d4RR/n]*B0^-4
          + 90112/27*ca^2*tr^2*[d4RR/n]*B0^-4*z3
          - 24264953/39366*ca^2*tr^4*B0^-2
          - 112/9*ca^2*tr^4*B0^-2*z4
          - 320/27*ca^2*tr^4*B0^-2*z5
          - 181624/729*ca^2*tr^4*B0^-2*z3
          + 23826065/6561*ca^2*cf*tr^4*B0^-3
          + 704/9*ca^2*cf*tr^4*B0^-3*z4
          - 261272/243*ca^2*cf*tr^4*B0^-3*z3
          + 13515047/4374*ca^2*cf^2*tr^4*B0^-4
          + 2643232/729*ca^2*cf^2*tr^4*B0^-4*z3
          - 392672/27*ca^2*cf^3*tr^4*B0^-5
          - 1664/3*ca^2*cf^3*tr^4*B0^-5*z3
          + 43264/27*ca^2*cf^4*tr^4*B0^-6
          + 3247525/1458*ca^3*tr^4*B0^-3
          - 320/3*ca^3*tr^4*B0^-3*z4
          + 25756/81*ca^3*tr^4*B0^-3*z3
          + 8513069/19683*ca^3*cf*tr^4*B0^-4
          + 2821456/729*ca^3*cf*tr^4*B0^-4*z3
          - 14874512/243*ca^3*cf^2*tr^4*B0^-5
          - 2396*ca^3*cf^2*tr^4*B0^-5*z3
          + 24625042/729*ca^3*cf^3*tr^4*B0^-6
          - 87880/81*ca^3*cf^4*tr^4*B0^-7
          - 384931/8748*ca^4*tr^4*B0^-4
          - 655568/243*ca^4*tr^4*B0^-4*z3
          - 213166961/2187*ca^4*cf*tr^4*B0^-5
          - 27736/27*ca^4*cf*tr^4*B0^-5*z3
          + 123454477/729*ca^4*cf^2*tr^4*B0^-6
          - 2345720/81*ca^4*cf^3*tr^4*B0^-7
          + 57122/243*ca^4*cf^4*tr^4*B0^-8
          - 115827095/2187*ca^5*tr^4*B0^-5
          + 21380/9*ca^5*tr^4*B0^-5*z3
          + 224437736/729*ca^5*cf*tr^4*B0^-6
          - 43521400/243*ca^5*cf^2*tr^4*B0^-7
          + 5923112/729*ca^5*cf^3*tr^4*B0^-8
          + 3649895107/19683*ca^6*tr^4*B0^-6
          - 856012600/2187*ca^6*cf*tr^4*B0^-7
          + 5057156/81*ca^6*cf^2*tr^4*B0^-8
          - 203821040/729*ca^7*tr^4*B0^-7
          + 1080563432/6561*ca^7*cf*tr^4*B0^-8
          + 2736687362/19683*ca^8*tr^4*B0^-8
          )

       + as^4*nf^5 * (
          + 45056/243*cf*tr^3*[d4RR/n]*B0^-4
          - 32768/81*cf*tr^3*[d4RR/n]*B0^-4*z3
          - 75448/19683*cf*tr^5*B0^-2
          + 128/81*cf*tr^5*B0^-2*z3
          - 245344/2187*cf^2*tr^5*B0^-3
          + 95200/729*cf^3*tr^5*B0^-4
          - 10240/243*cf^3*tr^5*B0^-4*z3
          + 16640/27*cf^4*tr^5*B0^-5
          + 225280/729*ca*tr^3*[d4RR/n]*B0^-4
          - 163840/243*ca*tr^3*[d4RR/n]*B0^-4*z3
          - 58652/19683*ca*tr^5*B0^-2
          + 640/243*ca*tr^5*B0^-2*z3
          - 1997368/6561*ca*cf*tr^5*B0^-3
          + 1024/81*ca*cf*tr^5*B0^-3*z3
          + 6957448/6561*ca*cf^2*tr^5*B0^-4
          - 330752/729*ca*cf^2*tr^5*B0^-4*z3
          + 123296/27*ca*cf^3*tr^5*B0^-5
          + 512/3*ca*cf^3*tr^5*B0^-5*z3
          - 55744/27*ca*cf^4*tr^5*B0^-6
          - 448052/2187*ca^2*tr^5*B0^-3
          + 5120/243*ca^2*tr^5*B0^-3*z3
          + 44270572/19683*ca^2*cf*tr^5*B0^-4
          - 370688/729*ca^2*cf*tr^5*B0^-4*z3
          + 8896288/729*ca^2*cf^2*tr^5*B0^-5
          + 3968/9*ca^2*cf^2*tr^5*B0^-5*z3
          - 5053456/243*ca^2*cf^3*tr^5*B0^-6
          + 54080/27*ca^2*cf^4*tr^5*B0^-7
          + 8650936/6561*ca^3*tr^5*B0^-4
          + 158720/729*ca^3*tr^5*B0^-4*z3
          + 30093920/2187*ca^3*cf*tr^5*B0^-5
          + 1280/27*ca^3*cf*tr^5*B0^-5*z3
          - 49870280/729*ca^3*cf^2*tr^5*B0^-6
          + 715520/27*ca^3*cf^3*tr^5*B0^-7
          - 140608/243*ca^3*cf^4*tr^5*B0^-8
          + 11941120/2187*ca^4*tr^5*B0^-5
          - 3200/9*ca^4*tr^5*B0^-5*z3
          - 67045984/729*ca^4*cf*tr^5*B0^-6
          + 26414720/243*ca^4*cf^2*tr^5*B0^-7
          - 7225088/729*ca^4*cf^3*tr^5*B0^-8
          - 284948008/6561*ca^5*tr^5*B0^-6
          + 129455360/729*ca^5*cf*tr^5*B0^-7
          - 36789376/729*ca^5*cf^2*tr^5*B0^-8
          + 24603200/243*ca^6*tr^5*B0^-7
          - 652227328/6561*ca^6*cf*tr^5*B0^-8
          - 1317189440/19683*ca^7*tr^5*B0^-8
          )

       + as^4*nf^6 * (
          - 297440/6561*cf^2*tr^6*B0^-4
          + 5120/243*cf^3*tr^6*B0^-5
          + 17408/27*cf^4*tr^6*B0^-6
          - 2402656/19683*ca*cf*tr^6*B0^-4
          + 125440/729*ca*cf^2*tr^6*B0^-5
          + 3079552/729*ca*cf^3*tr^6*B0^-6
          - 33280/27*ca*cf^4*tr^6*B0^-7
          - 1502696/19683*ca^2*tr^6*B0^-4
          + 840640/2187*ca^2*cf*tr^6*B0^-5
          + 7405952/729*ca^2*cf^2*tr^6*B0^-6
          - 872960/81*ca^2*cf^3*tr^6*B0^-7
          + 43264/81*ca^2*cf^4*tr^6*B0^-8
          + 1707200/6561*ca^3*tr^6*B0^-5
          + 7637632/729*ca^3*cf*tr^6*B0^-6
          - 8015360/243*ca^3*cf^2*tr^6*B0^-7
          + 4406272/729*ca^3*cf^3*tr^6*B0^-8
          + 75271040/19683*ca^4*tr^6*B0^-6
          - 31321600/729*ca^4*cf*tr^6*B0^-7
          + 5575168/243*ca^4*cf^2*tr^6*B0^-8
          - 14848000/729*ca^5*tr^6*B0^-7
          + 78730240/2187*ca^5*cf*tr^6*B0^-8
          + 396204800/19683*ca^6*tr^6*B0^-8
          )

       + as^4*nf^7 * (
          + 7168/729*cf^3*tr^7*B0^-6
          + 20480/81*cf^4*tr^7*B0^-7
          + 51712/729*ca*cf^2*tr^7*B0^-6
          + 133120/81*ca*cf^3*tr^7*B0^-7
          - 53248/243*ca*cf^4*tr^7*B0^-8
          + 112640/729*ca^2*cf*tr^7*B0^-6
          + 972800/243*ca^2*cf^2*tr^7*B0^-7
          - 1343488/729*ca^2*cf^3*tr^7*B0^-8
          + 2086400/19683*ca^3*tr^7*B0^-6
          + 9472000/2187*ca^3*cf*tr^7*B0^-7
          - 450560/81*ca^3*cf^2*tr^7*B0^-8
          + 1280000/729*ca^4*tr^7*B0^-7
          - 47513600/6561*ca^4*cf*tr^7*B0^-8
          - 68096000/19683*ca^5*tr^7*B0^-8
          )

       + as^4*nf^8 * (
          + 8192/243*cf^4*tr^8*B0^-8
          + 163840/729*ca*cf^3*tr^8*B0^-8
          + 409600/729*ca^2*cf^2*tr^8*B0^-8
          + 4096000/6561*ca^3*cf*tr^8*B0^-8
          + 5120000/19683*ca^4*tr^8*B0^-8
          )

       + 1
         
 )


*--#] gluonSI :
*--#[ ghostSI :


 (


       + as * (
          - ca
          - 95/48*ca^2*B0^-1
          + 17/2*ca^3*B0^-2
          )

       + as*nf * (
          + 5/6*ca*tr*B0^-1
          - 3*ca*cf*tr*B0^-2
          - 5*ca^2*tr*B0^-2
          )

       + as^2 * (
          - 1751/192*ca^2
          + 15/16*ca^2*z3
          - 8977/3456*ca^3*B0^-1
          - 9/64*ca^3*B0^-1*z3
          + 112961/4608*ca^4*B0^-2
          - 6239/96*ca^5*B0^-3
          + 289/8*ca^6*B0^-4
          )

       + as^2*nf * (
          + 95/24*ca*tr
          + 45/8*ca*cf*tr*B0^-1
          - 6*ca*cf*tr*B0^-1*z3
          + 3/4*ca*cf^2*tr*B0^-2
          - 83/216*ca^2*tr*B0^-1
          + 9/2*ca^2*tr*B0^-1*z3
          - 19/2*ca^2*cf*tr*B0^-2
          - 7955/288*ca^3*tr*B0^-2
          + 639/16*ca^3*cf*tr*B0^-3
          + 3535/48*ca^4*tr*B0^-3
          - 51/2*ca^4*cf*tr*B0^-4
          - 85/2*ca^5*tr*B0^-4
          )

       + as^2*nf^2 * (
          + 35/54*ca*tr^2*B0^-1
          + 7/2*ca*cf*tr^2*B0^-2
          - 6*ca*cf^2*tr^2*B0^-3
          + 383/72*ca^2*tr^2*B0^-2
          - 45/2*ca^2*cf*tr^2*B0^-3
          + 9/2*ca^2*cf^2*tr^2*B0^-4
          - 125/6*ca^3*tr^2*B0^-3
          + 15*ca^3*cf*tr^2*B0^-4
          + 25/2*ca^4*tr^2*B0^-4
          )

       + as^3 * (
          + 23/32*[d4AA/n]*B0^-1
          + 3395/128*[d4AA/n]*B0^-1*z5
          - 203/8*[d4AA/n]*B0^-1*z3
          - 20/9*ca*[d4AA/n]*B0^-2
          + 176/3*ca*[d4AA/n]*B0^-2*z3
          - 466373/3888*ca^3
          - 9/64*ca^3*z4
          + 65/32*ca^3*z5
          + 12403/576*ca^3*z3
          - 4517/9216*ca^4*B0^-1
          + 33/64*ca^4*B0^-1*z4
          + 47665/3072*ca^4*B0^-1*z5
          - 164449/13824*ca^4*B0^-1*z3
          + 7548835/165888*ca^5*B0^-2
          + 74533/9216*ca^5*B0^-2*z3
          - 279497855/663552*ca^6*B0^-3
          - 153/128*ca^6*B0^-3*z3
          + 19457299/27648*ca^7*B0^-4
          - 61557/128*ca^8*B0^-5
          + 4913/48*ca^9*B0^-6
          )

       + as^3*nf * (
          - 20*[d4RA/n]*B0^-1*z5
          + 16*[d4RA/n]*B0^-1*z3
          + 128/9*ca*[d4RA/n]*B0^-2
          - 416/3*ca*[d4RA/n]*B0^-2*z3
          + 899/24*ca*cf*tr
          - 6*ca*cf*tr*z4
          - 22*ca*cf*tr*z3
          - 271/36*ca*cf^2*tr*B0^-1
          + 40*ca*cf^2*tr*B0^-1*z5
          - 74/3*ca*cf^2*tr*B0^-1*z3
          + 23/2*ca*cf^3*tr*B0^-2
          + 150247/1944*ca^2*tr
          + 9/2*ca^2*tr*z4
          + 29/9*ca^2*tr*z3
          + 4763/324*ca^2*cf*tr*B0^-1
          + 22*ca^2*cf*tr*B0^-1*z4
          - 20*ca^2*cf*tr*B0^-1*z5
          - 70/3*ca^2*cf*tr*B0^-1*z3
          - 8285/216*ca^2*cf^2*tr*B0^-2
          + 88/9*ca^2*cf^2*tr*B0^-2*z3
          + 48841/15552*ca^3*tr*B0^-1
          - 267/16*ca^3*tr*B0^-1*z4
          - 55/3*ca^3*tr*B0^-1*z5
          + 11005/288*ca^3*tr*B0^-1*z3
          - 1049081/31104*ca^3*cf*tr*B0^-2
          + 5155/144*ca^3*cf*tr*B0^-2*z3
          - 2461/192*ca^3*cf^2*tr*B0^-3
          - 1796831/20736*ca^4*tr*B0^-2
          - 14209/384*ca^4*tr*B0^-2*z3
          + 1178663/3456*ca^4*cf*tr*B0^-3
          - 3237/64*ca^4*cf*tr*B0^-3*z3
          + 51/8*ca^4*cf^2*tr*B0^-4
          + 666183/1024*ca^5*tr*B0^-3
          + 2493/64*ca^5*tr*B0^-3*z3
          - 971393/1536*ca^5*cf*tr*B0^-4
          - 5503645/4608*ca^6*tr*B0^-4
          + 15487/32*ca^6*cf*tr*B0^-5
          + 26775/32*ca^7*tr*B0^-5
          - 867/8*ca^7*cf*tr*B0^-6
          - 1445/8*ca^8*tr*B0^-6
          )

       + as^3*nf^2 * (
          - 176/9*ca*[d4RR/n]*B0^-2
          + 128/3*ca*[d4RR/n]*B0^-2*z3
          - 5161/486*ca*tr^2
          - 8/9*ca*tr^2*z3
          - 115/81*ca*cf*tr^2*B0^-1
          - 8*ca*cf*tr^2*B0^-1*z4
          + 40/3*ca*cf*tr^2*B0^-1*z3
          + 728/27*ca*cf^2*tr^2*B0^-2
          - 320/9*ca*cf^2*tr^2*B0^-2*z3
          + 4*ca*cf^3*tr^2*B0^-3
          + 257/3888*ca^2*tr^2*B0^-1
          + 6*ca^2*tr^2*B0^-1*z4
          - 10*ca^2*tr^2*B0^-1*z3
          + 166051/3888*ca^2*cf*tr^2*B0^-2
          - 65/9*ca^2*cf*tr^2*B0^-2*z3
          - 2149/36*ca^2*cf^2*tr^2*B0^-3
          + 18*ca^2*cf^2*tr^2*B0^-3*z3
          - 9/4*ca^2*cf^3*tr^2*B0^-4
          + 36217/2592*ca^3*tr^2*B0^-2
          + 1079/36*ca^3*tr^2*B0^-2*z3
          - 253265/864*ca^3*cf*tr^2*B0^-3
          + 33/2*ca^3*cf*tr^2*B0^-3*z3
          + 1417/8*ca^3*cf^2*tr^2*B0^-4
          - 1007041/3456*ca^4*tr^2*B0^-3
          - 45/2*ca^4*tr^2*B0^-3*z3
          + 66851/96*ca^4*cf*tr^2*B0^-4
          - 5181/32*ca^4*cf^2*tr^2*B0^-5
          + 188297/288*ca^5*tr^2*B0^-4
          - 8975/16*ca^5*cf*tr^2*B0^-5
          + 153/4*ca^5*cf^2*tr^2*B0^-6
          - 15525/32*ca^6*tr^2*B0^-5
          + 255/2*ca^6*cf*tr^2*B0^-6
          + 425/4*ca^7*tr^2*B0^-6
          )

       + as^3*nf^3 * (
          + 166/243*ca*tr^3*B0^-1
          - 32/27*ca*tr^3*B0^-1*z3
          + 398/243*ca*cf*tr^3*B0^-2
          + 128/9*ca*cf^2*tr^3*B0^-3
          - 16*ca*cf^3*tr^3*B0^-4
          + 241/108*ca^2*tr^3*B0^-2
          + 4729/108*ca^2*cf*tr^3*B0^-3
          - 191/2*ca^2*cf^2*tr^3*B0^-4
          + 18*ca^2*cf^3*tr^3*B0^-5
          + 42575/1296*ca^3*tr^3*B0^-3
          - 4403/24*ca^3*cf*tr^3*B0^-4
          + 375/4*ca^3*cf^2*tr^3*B0^-5
          - 9/2*ca^3*cf^3*tr^3*B0^-6
          - 24745/216*ca^4*tr^3*B0^-4
          + 325/2*ca^4*cf*tr^3*B0^-5
          - 45/2*ca^4*cf^2*tr^3*B0^-6
          + 375/4*ca^5*tr^3*B0^-5
          - 75/2*ca^5*cf*tr^3*B0^-6
          - 125/6*ca^6*tr^3*B0^-6
          )

       + as^4 * (
          + 3259/256*[d4AA/n]
          + 50925/1024*[d4AA/n]*z6
          + 106827/1024*[d4AA/n]*z7
          - 1827/64*[d4AA/n]*z4
          + 363115/1024*[d4AA/n]*z5
          - 202049/512*[d4AA/n]*z3
          - 15879/512*[d4AA/n]*z3^2
          - 13769/9216*ca*[d4AA/n]*B0^-1
          - 186725/1024*ca*[d4AA/n]*B0^-1*z6
          - 6235831/32768*ca*[d4AA/n]*B0^-1*z7
          + 5643/64*ca*[d4AA/n]*B0^-1*z4
          + 3357415/6144*ca*[d4AA/n]*B0^-1*z5
          - 3757397/12288*ca*[d4AA/n]*B0^-1*z3
          + 16887/4096*ca*[d4AA/n]*B0^-1*z3^2
          - 578297/13824*ca^2*[d4AA/n]*B0^-2
          - 363/2*ca^2*[d4AA/n]*B0^-2*z4
          - 7621285/6144*ca^2*[d4AA/n]*B0^-2*z5
          + 1720055/1152*ca^2*[d4AA/n]*B0^-2*z3
          + 83437/1728*ca^3*[d4AA/n]*B0^-3
          + 57715/256*ca^3*[d4AA/n]*B0^-3*z5
          - 191395/144*ca^3*[d4AA/n]*B0^-3*z3
          - 13485064225/5971968*ca^4
          + 238325/8192*ca^4*z6
          - 711739/4096*ca^4*z7
          - 139015/12288*ca^4*z4
          + 9816437/24576*ca^4*z5
          + 26382331/55296*ca^4*z3
          - 83463/4096*ca^4*z3^2
          - 170/9*ca^4*[d4AA/n]*B0^-4
          + 1496/3*ca^4*[d4AA/n]*B0^-4*z3
          + 2317023487/11943936*ca^5*B0^-1
          - 2621575/24576*ca^5*B0^-1*z6
          - 194793683/786432*ca^5*B0^-1*z7
          + 1596161/36864*ca^5*B0^-1*z4
          + 123068387/294912*ca^5*B0^-1*z5
          - 318542897/2654208*ca^5*B0^-1*z3
          - 571803/32768*ca^5*B0^-1*z3^2
          - 273446713/497664*ca^6*B0^-2
          - 2885/1024*ca^6*B0^-2*z4
          - 24639815/147456*ca^6*B0^-2*z5
          + 211489331/663552*ca^6*B0^-2*z3
          + 81/8192*ca^6*B0^-2*z3^2
          - 36455594497/15925248*ca^7*B0^-3
          + 561/128*ca^7*B0^-3*z4
          + 810305/6144*ca^7*B0^-3*z5
          - 122846843/884736*ca^7*B0^-3*z3
          + 805822152961/127401984*ca^8*B0^-4
          + 767669/18432*ca^8*B0^-4*z3
          - 3932788517/442368*ca^9*B0^-5
          - 2601/512*ca^9*B0^-5*z3
          + 680579683/110592*ca^10*B0^-6
          - 4475743/2304*ca^11*B0^-7
          + 83521/384*ca^12*B0^-8
          )

       + as^4*nf * (
          - 75/2*[d4RA/n]*z6
          + 18*[d4RA/n]*z4
          - 665/2*[d4RA/n]*z5
          + 318*[d4RA/n]*z3
          - 15*[d4RA/n]*z3^2
          - 191/96*tr*[d4AA/n]*B0^-1
          + 16975/256*tr*[d4AA/n]*B0^-1*z6
          - 5285/32*tr*[d4AA/n]*B0^-1*z7
          - 609/16*tr*[d4AA/n]*B0^-1*z4
          + 11615/256*tr*[d4AA/n]*B0^-1*z5
          + 52709/768*tr*[d4AA/n]*B0^-1*z3
          + 2017/128*tr*[d4AA/n]*B0^-1*z3^2
          + 2/3*cf*[d4RA/n]*B0^-1
          + 119/2*cf*[d4RA/n]*B0^-1*z7
          - 235/2*cf*[d4RA/n]*B0^-1*z5
          + 11*cf*[d4RA/n]*B0^-1*z3
          + 36*cf*[d4RA/n]*B0^-1*z3^2
          + 69/32*cf*tr*[d4AA/n]*B0^-2
          + 10185/128*cf*tr*[d4AA/n]*B0^-2*z5
          - 609/8*cf*tr*[d4AA/n]*B0^-2*z3
          - 65/3*ca*[d4RA/n]*B0^-1
          + 275/2*ca*[d4RA/n]*B0^-1*z6
          + 98*ca*[d4RA/n]*B0^-1*z7
          - 27*ca*[d4RA/n]*B0^-1*z4
          - 11065/24*ca*[d4RA/n]*B0^-1*z5
          + 11011/24*ca*[d4RA/n]*B0^-1*z3
          - 893/8*ca*[d4RA/n]*B0^-1*z3^2
          + 42989/1728*ca*tr*[d4AA/n]*B0^-2
          + 66*ca*tr*[d4AA/n]*B0^-2*z4
          + 182825/768*ca*tr*[d4AA/n]*B0^-2*z5
          - 90611/144*ca*tr*[d4AA/n]*B0^-2*z3
          - 60*ca*cf*[d4RA/n]*B0^-2
          + 400*ca*cf*[d4RA/n]*B0^-2*z5
          + 80*ca*cf*[d4RA/n]*B0^-2*z3
          - 1487/96*ca*cf*tr*[d4AA/n]*B0^-3
          - 10185/128*ca*cf*tr*[d4AA/n]*B0^-3*z5
          + 3425/8*ca*cf*tr*[d4AA/n]*B0^-3*z3
          - 4393/48*ca*cf^2*tr
          + 75*ca*cf^2*tr*z6
          - 111/4*ca*cf^2*tr*z4
          + 285*ca*cf^2*tr*z5
          - 947/4*ca*cf^2*tr*z3
          + 30*ca*cf^2*tr*z3^2
          + 21/4*ca*cf^3*tr*B0^-1
          - 420*ca*cf^3*tr*B0^-1*z7
          + 735/2*ca*cf^3*tr*B0^-1*z5
          + 39/2*ca*cf^3*tr*B0^-1*z3
          - 4157/32*ca*cf^4*tr*B0^-2
          - 24*ca*cf^4*tr*B0^-2*z3
          + 6739/27*ca^2*[d4RA/n]*B0^-2
          + 429*ca^2*[d4RA/n]*B0^-2*z4
          + 6465/4*ca^2*[d4RA/n]*B0^-2*z5
          - 53363/18*ca^2*[d4RA/n]*B0^-2*z3
          - 23905/864*ca^2*tr*[d4AA/n]*B0^-3
          - 16975/128*ca^2*tr*[d4AA/n]*B0^-3*z5
          + 54895/72*ca^2*tr*[d4AA/n]*B0^-3*z3
          + 1805161/1728*ca^2*cf*tr
          - 75/2*ca^2*cf*tr*z6
          - 27*ca^2*cf*tr*z4
          - 213*ca^2*cf*tr*z5
          - 13667/24*ca^2*cf*tr*z3
          + 9*ca^2*cf*tr*z3^2
          + 20/3*ca^2*cf*tr*[d4AA/n]*B0^-4
          - 176*ca^2*cf*tr*[d4AA/n]*B0^-4*z3
          + 6371/432*ca^2*cf^2*tr*B0^-1
          - 275*ca^2*cf^2*tr*B0^-1*z6
          + 420*ca^2*cf^2*tr*B0^-1*z7
          + 99*ca^2*cf^2*tr*B0^-1*z4
          + 1585/12*ca^2*cf^2*tr*B0^-1*z5
          - 23867/144*ca^2*cf^2*tr*B0^-1*z3
          - 110*ca^2*cf^2*tr*B0^-1*z3^2
          + 67987/96*ca^2*cf^3*tr*B0^-2
          - 935/2*ca^2*cf^3*tr*B0^-2*z5
          + 356*ca^2*cf^3*tr*B0^-2*z3
          - 7288/27*ca^3*[d4RA/n]*B0^-3
          - 170*ca^3*[d4RA/n]*B0^-3*z5
          + 24910/9*ca^3*[d4RA/n]*B0^-3*z3
          + 267238975/124416*ca^3*tr
          - 275/8*ca^3*tr*z6
          + 441/8*ca^3*tr*z7
          + 2731/64*ca^3*tr*z4
          - 21887/96*ca^3*tr*z5
          + 51919/1152*ca^3*tr*z3
          - 121/8*ca^3*tr*z3^2
          + 100/9*ca^3*tr*[d4AA/n]*B0^-4
          - 880/3*ca^3*tr*[d4AA/n]*B0^-4*z3
          - 7094423/124416*ca^3*cf*tr*B0^-1
          + 275/2*ca^3*cf*tr*B0^-1*z6
          - 16681/96*ca^3*cf*tr*B0^-1*z7
          + 10661/64*ca^3*cf*tr*B0^-1*z4
          - 244*ca^3*cf*tr*B0^-1*z5
          - 997/64*ca^3*cf*tr*B0^-1*z3
          + 98*ca^3*cf*tr*B0^-1*z3^2
          - 25568021/20736*ca^3*cf^2*tr*B0^-2
          - 121/4*ca^3*cf^2*tr*B0^-2*z4
          + 4585/12*ca^3*cf^2*tr*B0^-2*z5
          - 71153/864*ca^3*cf^2*tr*B0^-2*z3
          - 20953/96*ca^3*cf^3*tr*B0^-3
          + 1088/9*ca^4*[d4RA/n]*B0^-4
          - 3536/3*ca^4*[d4RA/n]*B0^-4*z3
          - 28698235/165888*ca^4*tr*B0^-1
          + 337575/2048*ca^4*tr*B0^-1*z6
          + 224581/768*ca^4*tr*B0^-1*z7
          - 2052511/9216*ca^4*tr*B0^-1*z4
          - 8305825/18432*ca^4*tr*B0^-1*z5
          + 35013949/165888*ca^4*tr*B0^-1*z3
          + 13847/3072*ca^4*tr*B0^-1*z3^2
          + 863341243/746496*ca^4*cf*tr*B0^-2
          - 21427/96*ca^4*cf*tr*B0^-2*z4
          - 906125/3072*ca^4*cf*tr*B0^-2*z5
          + 259229/1728*ca^4*cf*tr*B0^-2*z3
          + 27/32*ca^4*cf*tr*B0^-2*z3^2
          + 25690171/41472*ca^4*cf^2*tr*B0^-3
          + 340*ca^4*cf^2*tr*B0^-3*z5
          - 2732633/6912*ca^4*cf^2*tr*B0^-3*z3
          + 391/4*ca^4*cf^3*tr*B0^-4
          + 411199519/2985984*ca^5*tr*B0^-2
          + 46181/256*ca^5*tr*B0^-2*z4
          + 3091025/6144*ca^5*tr*B0^-2*z5
          - 55817081/82944*ca^5*tr*B0^-2*z3
          - 81/128*ca^5*tr*B0^-2*z3^2
          + 5047005737/2985984*ca^5*cf*tr*B0^-3
          + 11869/64*ca^5*cf*tr*B0^-3*z4
          - 221745/1024*ca^5*cf*tr*B0^-3*z5
          - 6311023/13824*ca^5*cf*tr*B0^-3*z3
          - 7428407/55296*ca^5*cf^2*tr*B0^-4
          + 748/9*ca^5*cf^2*tr*B0^-4*z3
          + 1175533489/248832*ca^6*tr*B0^-3
          - 9243/64*ca^6*tr*B0^-3*z4
          - 239015/1024*ca^6*tr*B0^-3*z5
          + 40435579/55296*ca^6*tr*B0^-3*z3
          - 3350391353/497664*ca^6*cf*tr*B0^-4
          + 5420401/9216*ca^6*cf*tr*B0^-4*z3
          - 55709/384*ca^6*cf^2*tr*B0^-5
          - 53504945323/3981312*ca^7*tr*B0^-4
          - 4975109/9216*ca^7*tr*B0^-4*z3
          + 2377159135/221184*ca^7*cf*tr*B0^-5
          - 27285/128*ca^7*cf*tr*B0^-5*z3
          + 867/32*ca^7*cf^2*tr*B0^-6
          + 4387035229/221184*ca^8*tr*B0^-5
          + 21573/128*ca^8*tr*B0^-5*z3
          - 74168467/9216*ca^8*cf*tr*B0^-6
          - 392049155/27648*ca^9*tr*B0^-6
          + 341887/128*ca^9*cf*tr*B0^-7
          + 5226565/1152*ca^10*tr*B0^-7
          - 4913/16*ca^10*cf*tr*B0^-8
          - 24565/48*ca^11*tr*B0^-8
          )

       + as^4*nf^2 * (
          - 50*tr*[d4RA/n]*B0^-1*z6
          + 24*tr*[d4RA/n]*B0^-1*z4
          + 250/3*tr*[d4RA/n]*B0^-1*z5
          - 104/3*tr*[d4RA/n]*B0^-1*z3
          - 12*tr*[d4RA/n]*B0^-1*z3^2
          - 60*cf*tr*[d4RA/n]*B0^-2*z5
          + 48*cf*tr*[d4RA/n]*B0^-2*z3
          + 107/3*ca*[d4RR/n]*B0^-1
          - 12*ca*[d4RR/n]*B0^-1*z4
          + 60*ca*[d4RR/n]*B0^-1*z5
          - 109/3*ca*[d4RR/n]*B0^-1*z3
          - 32*ca*[d4RR/n]*B0^-1*z3^2
          - 2390/27*ca*tr*[d4RA/n]*B0^-2
          - 156*ca*tr*[d4RA/n]*B0^-2*z4
          - 430/3*ca*tr*[d4RA/n]*B0^-2*z5
          + 9410/9*ca*tr*[d4RA/n]*B0^-2*z3
          + 260*ca*cf*[d4RR/n]*B0^-2
          - 800*ca*cf*[d4RR/n]*B0^-2*z5
          + 320*ca*cf*[d4RR/n]*B0^-2*z3
          + 256/3*ca*cf*tr*[d4RA/n]*B0^-3
          + 60*ca*cf*tr*[d4RA/n]*B0^-3*z5
          - 880*ca*cf*tr*[d4RA/n]*B0^-3*z3
          - 36485/108*ca*cf*tr^2
          + 15*ca*cf*tr^2*z4
          + 12*ca*cf*tr^2*z5
          + 689/3*ca*cf*tr^2*z3
          - 53927/864*ca*cf^2*tr^2*B0^-1
          + 100*ca*cf^2*tr^2*B0^-1*z6
          - 99/2*ca*cf^2*tr^2*B0^-1*z4
          - 500/3*ca*cf^2*tr^2*B0^-1*z5
          + 1897/9*ca*cf^2*tr^2*B0^-1*z3
          - 56*ca*cf^2*tr^2*B0^-1*z3^2
          - 427/3*ca*cf^3*tr^2*B0^-2
          + 410*ca*cf^3*tr^2*B0^-2*z5
          - 202*ca*cf^3*tr^2*B0^-2*z3
          + 273/4*ca*cf^4*tr^2*B0^-3
          - 12640/27*ca^2*[d4RR/n]*B0^-2
          - 132*ca^2*[d4RR/n]*B0^-2*z4
          + 140/3*ca^2*[d4RR/n]*B0^-2*z5
          + 7939/9*ca^2*[d4RR/n]*B0^-2*z3
          + 4160/27*ca^2*tr*[d4RA/n]*B0^-3
          + 100*ca^2*tr*[d4RA/n]*B0^-3*z5
          - 14240/9*ca^2*tr*[d4RA/n]*B0^-3*z3
          - 2051269/3456*ca^2*tr^2
          - 45/4*ca^2*tr^2*z4
          + 67/2*ca^2*tr^2*z5
          - 3469/36*ca^2*tr^2*z3
          - 128/3*ca^2*cf*tr*[d4RA/n]*B0^-4
          + 416*ca^2*cf*tr*[d4RA/n]*B0^-4*z3
          + 415735/15552*ca^2*cf*tr^2*B0^-1
          - 50*ca^2*cf*tr^2*B0^-1*z6
          - 116*ca^2*cf*tr^2*B0^-1*z4
          + 142*ca^2*cf*tr^2*B0^-1*z5
          - 2971/36*ca^2*cf*tr^2*B0^-1*z3
          + 116*ca^2*cf*tr^2*B0^-1*z3^2
          + 3590785/10368*ca^2*cf^2*tr^2*B0^-2
          + 311/2*ca^2*cf^2*tr^2*B0^-2*z4
          - 305/3*ca^2*cf^2*tr^2*B0^-2*z5
          - 26059/54*ca^2*cf^2*tr^2*B0^-2*z3
          + 18*ca^2*cf^2*tr^2*B0^-2*z3^2
          - 17617/288*ca^2*cf^3*tr^2*B0^-3
          - 120*ca^2*cf^3*tr^2*B0^-3*z5
          + 769/6*ca^2*cf^3*tr^2*B0^-3*z3
          - 1095/32*ca^2*cf^4*tr^2*B0^-4
          + 10021/27*ca^3*[d4RR/n]*B0^-3
          - 7288/9*ca^3*[d4RR/n]*B0^-3*z3
          - 640/9*ca^3*tr*[d4RA/n]*B0^-4
          + 2080/3*ca^3*tr*[d4RA/n]*B0^-4*z3
          + 2775211/31104*ca^3*tr^2*B0^-1
          - 275/6*ca^3*tr^2*B0^-1*z6
          + 5887/48*ca^3*tr^2*B0^-1*z4
          + 157/96*ca^3*tr^2*B0^-1*z5
          - 130229/1728*ca^3*tr^2*B0^-1*z3
          - 166/3*ca^3*tr^2*B0^-1*z3^2
          - 5176915/31104*ca^3*cf*tr^2*B0^-2
          + 5741/48*ca^3*cf*tr^2*B0^-2*z4
          - 215/3*ca^3*cf*tr^2*B0^-2*z5
          + 28639/432*ca^3*cf*tr^2*B0^-2*z3
          - 27*ca^3*cf*tr^2*B0^-2*z3^2
          - 669467/648*ca^3*cf^2*tr^2*B0^-3
          - 66*ca^3*cf^2*tr^2*B0^-3*z4
          - 140*ca^3*cf^2*tr^2*B0^-3*z5
          + 202255/216*ca^3*cf^2*tr^2*B0^-3*z3
          - 1111/18*ca^3*cf^3*tr^2*B0^-4
          - 88/3*ca^3*cf^3*tr^2*B0^-4*z3
          - 1496/9*ca^4*[d4RR/n]*B0^-4
          + 1088/3*ca^4*[d4RR/n]*B0^-4*z3
          - 3145675/41472*ca^4*tr^2*B0^-2
          - 6055/32*ca^4*tr^2*B0^-2*z4
          - 2200/9*ca^4*tr^2*B0^-2*z5
          + 317929/576*ca^4*tr^2*B0^-2*z3
          + 81/8*ca^4*tr^2*B0^-2*z3^2
          - 39301891/15552*ca^4*cf*tr^2*B0^-3
          - 2047/16*ca^4*cf*tr^2*B0^-3*z4
          + 155*ca^4*cf*tr^2*B0^-3*z5
          + 629287/3456*ca^4*cf*tr^2*B0^-3*z3
          + 26055815/10368*ca^4*cf^2*tr^2*B0^-4
          - 95887/144*ca^4*cf^2*tr^2*B0^-4*z3
          + 6269/64*ca^4*cf^3*tr^2*B0^-5
          - 4729045/1728*ca^5*tr^2*B0^-3
          + 2151/16*ca^5*tr^2*B0^-3*z4
          + 275/3*ca^5*tr^2*B0^-3*z5
          - 11696573/13824*ca^5*tr^2*B0^-3*z3
          + 829627403/82944*ca^5*cf*tr^2*B0^-4
          - 377423/1152*ca^5*cf*tr^2*B0^-4*z3
          - 5152993/1152*ca^5*cf^2*tr^2*B0^-5
          + 19503/128*ca^5*cf^2*tr^2*B0^-5*z3
          - 153/8*ca^5*cf^3*tr^2*B0^-6
          + 3216844207/331776*ca^6*tr^2*B0^-4
          + 789583/1152*ca^6*tr^2*B0^-4*z3
          - 160834549/9216*ca^6*cf*tr^2*B0^-5
          + 8841/64*ca^6*cf*tr^2*B0^-5*z3
          + 3972097/1024*ca^6*cf^2*tr^2*B0^-6
          - 148350247/9216*ca^7*tr^2*B0^-5
          - 24705/128*ca^7*tr^2*B0^-5*z3
          + 21234493/1536*ca^7*cf*tr^2*B0^-6
          - 88077/64*ca^7*cf^2*tr^2*B0^-7
          + 112055417/9216*ca^8*tr^2*B0^-6
          - 149685/32*ca^8*cf*tr^2*B0^-7
          + 2601/16*ca^8*cf^2*tr^2*B0^-8
          - 762875/192*ca^9*tr^2*B0^-7
          + 4335/8*ca^9*cf*tr^2*B0^-8
          + 7225/16*ca^10*tr^2*B0^-8
          )

       + as^4*nf^3 * (
          + 2420/27*ca*tr*[d4RR/n]*B0^-2
          + 48*ca*tr*[d4RR/n]*B0^-2*z4
          + 80*ca*tr*[d4RR/n]*B0^-2*z5
          - 1796/9*ca*tr*[d4RR/n]*B0^-2*z3
          + 150979/2916*ca*tr^3
          - 4/3*ca*tr^3*z4
          + 20/27*ca*tr^3*z3
          - 352/3*ca*cf*tr*[d4RR/n]*B0^-3
          + 256*ca*cf*tr*[d4RR/n]*B0^-3*z3
          - 14765/1944*ca*cf*tr^3*B0^-1
          + 20*ca*cf*tr^3*B0^-1*z4
          - 32/3*ca*cf*tr^3*B0^-1*z5
          - 58/9*ca*cf*tr^3*B0^-1*z3
          - 33733/648*ca*cf^2*tr^3*B0^-2
          - 46*ca*cf^2*tr^3*B0^-2*z4
          + 3344/27*ca*cf^2*tr^3*B0^-2*z3
          + 1018/9*ca*cf^3*tr^3*B0^-3
          - 496/3*ca*cf^3*tr^3*B0^-3*z3
          + 18*ca*cf^4*tr^3*B0^-4
          - 5720/27*ca^2*tr*[d4RR/n]*B0^-3
          + 4160/9*ca^2*tr*[d4RR/n]*B0^-3*z3
          - 76387/5832*ca^2*tr^3*B0^-1
          - 91/9*ca^2*tr^3*B0^-1*z4
          + 232/9*ca^2*tr^3*B0^-1*z5
          - 919/81*ca^2*tr^3*B0^-1*z3
          + 176/3*ca^2*cf*tr*[d4RR/n]*B0^-4
          - 128*ca^2*cf*tr*[d4RR/n]*B0^-4*z3
          + 14795/1944*ca^2*cf*tr^3*B0^-2
          - 44/3*ca^2*cf*tr^3*B0^-2*z4
          + 89/27*ca^2*cf*tr^3*B0^-2*z3
          + 625597/1296*ca^2*cf^2*tr^3*B0^-3
          + 24*ca^2*cf^2*tr^3*B0^-3*z4
          - 9059/27*ca^2*cf^2*tr^3*B0^-3*z3
          - 19393/72*ca^2*cf^3*tr^3*B0^-4
          + 428/3*ca^2*cf^3*tr^3*B0^-4*z3
          - 33/2*ca^2*cf^4*tr^3*B0^-5
          + 880/9*ca^3*tr*[d4RR/n]*B0^-4
          - 640/3*ca^3*tr*[d4RR/n]*B0^-4*z3
          + 164291/5184*ca^3*tr^3*B0^-2
          + 42*ca^3*tr^3*B0^-2*z4
          + 20/3*ca^3*tr^3*B0^-2*z5
          - 25739/324*ca^3*tr^3*B0^-2*z3
          + 11371505/15552*ca^3*cf*tr^3*B0^-3
          + 22*ca^3*cf*tr^3*B0^-3*z4
          + 5063/54*ca^3*cf*tr^3*B0^-3*z3
          - 5303387/2592*ca^3*cf^2*tr^3*B0^-4
          + 2632/9*ca^3*cf^2*tr^3*B0^-4*z3
          + 12311/16*ca^3*cf^3*tr^3*B0^-5
          - 27*ca^3*cf^3*tr^3*B0^-5*z3
          + 27/8*ca^3*cf^4*tr^3*B0^-6
          + 3419911/7776*ca^4*tr^3*B0^-3
          - 30*ca^4*tr^3*B0^-3*z4
          + 3967/16*ca^4*tr^3*B0^-3*z3
          - 21867979/5184*ca^4*cf*tr^3*B0^-4
          - 1577/36*ca^4*cf*tr^3*B0^-4*z3
          + 1370881/288*ca^4*cf^2*tr^3*B0^-5
          - 279/4*ca^4*cf^2*tr^3*B0^-5*z3
          - 6593/8*ca^4*cf^3*tr^3*B0^-6
          - 169267369/62208*ca^5*tr^3*B0^-4
          - 8095/36*ca^5*tr^3*B0^-4*z3
          + 10458949/1152*ca^5*cf*tr^3*B0^-5
          - 15/2*ca^5*cf*tr^3*B0^-5*z3
          - 283987/64*ca^5*cf^2*tr^3*B0^-6
          + 10077/32*ca^5*cf^3*tr^3*B0^-7
          + 19331465/3456*ca^6*tr^3*B0^-5
          + 225/4*ca^6*tr^3*B0^-5*z3
          - 753377/96*ca^6*cf*tr^3*B0^-6
          + 51405/32*ca^6*cf^2*tr^3*B0^-7
          - 153/4*ca^6*cf^3*tr^3*B0^-8
          - 7940285/1728*ca^7*tr^3*B0^-6
          + 87375/32*ca^7*cf*tr^3*B0^-7
          - 765/4*ca^7*cf^2*tr^3*B0^-8
          + 445375/288*ca^8*tr^3*B0^-7
          - 1275/4*ca^8*cf*tr^3*B0^-8
          - 2125/12*ca^9*tr^3*B0^-8
          )

       + as^4*nf^4 * (
          + 65/81*ca*tr^4*B0^-1
          - 16/9*ca*tr^4*B0^-1*z4
          + 80/81*ca*tr^4*B0^-1*z3
          - 1825/1458*ca*cf*tr^4*B0^-2
          - 40/9*ca*cf*tr^4*B0^-2*z3
          + 13/81*ca*cf^2*tr^4*B0^-3
          + 172/3*ca*cf^3*tr^4*B0^-4
          - 48*ca*cf^4*tr^4*B0^-5
          + 15407/5832*ca^2*tr^4*B0^-2
          - 680/81*ca^2*tr^4*B0^-2*z3
          + 287/2916*ca^2*cf*tr^4*B0^-3
          + 32/9*ca^2*cf*tr^4*B0^-3*z3
          + 178313/648*ca^2*cf^2*tr^4*B0^-4
          - 397*ca^2*cf^3*tr^4*B0^-5
          + 66*ca^2*cf^4*tr^4*B0^-6
          - 9599/3888*ca^3*tr^4*B0^-3
          + 160/27*ca^3*tr^4*B0^-3*z3
          + 1692599/3888*ca^3*cf*tr^4*B0^-4
          - 42263/36*ca^3*cf^2*tr^4*B0^-5
          + 1883/4*ca^3*cf^3*tr^4*B0^-6
          - 27*ca^3*cf^4*tr^4*B0^-7
          + 7051777/31104*ca^4*tr^4*B0^-4
          - 644515/432*ca^4*cf*tr^4*B0^-5
          + 20023/16*ca^4*cf^2*tr^4*B0^-6
          - 735/4*ca^4*cf^3*tr^4*B0^-7
          + 27/8*ca^4*cf^4*tr^4*B0^-8
          - 299425/432*ca^5*tr^4*B0^-5
          + 105895/72*ca^5*cf*tr^4*B0^-6
          - 1875/4*ca^5*cf^2*tr^4*B0^-7
          + 45/2*ca^5*cf^3*tr^4*B0^-8
          + 278725/432*ca^6*tr^4*B0^-6
          - 2125/4*ca^6*cf*tr^4*B0^-7
          + 225/4*ca^6*cf^2*tr^4*B0^-8
          - 8125/36*ca^7*tr^4*B0^-7
          + 125/2*ca^7*cf*tr^4*B0^-8
          + 625/24*ca^8*tr^4*B0^-8
          )

       + 1
         
 )


*--#] ghostSI :
*--#[ quarkSI :


 (


       + as * (
          - 3/2*cf^2*B0^-1
          + 25/4*ca*cf*B0^-1
          )

       + as*nf * (
          - 2*cf*tr*B0^-1
          )

       + as^2 * (
          - 5/8*cf^2
          + 3/4*cf^3*B0^-1
          + 9/8*cf^4*B0^-2
          + 41/4*ca*cf
          - 3*ca*cf*z3
          - 143/8*ca*cf^2*B0^-1
          + 6*ca*cf^2*B0^-1*z3
          - 75/8*ca*cf^3*B0^-2
          + 9155/288*ca^2*cf*B0^-1
          - 69/16*ca^2*cf*B0^-1*z3
          + 897/32*ca^2*cf^2*B0^-2
          - 425/12*ca^3*cf*B0^-2
          )

       + as^2*nf * (
          - 7/2*cf*tr
          + 3/2*cf^2*tr*B0^-1
          - 287/18*ca*cf*tr*B0^-1
          - 5*ca*cf^2*tr*B0^-2
          + 193/6*ca^2*cf*tr*B0^-2
          )

       + as^2*nf^2 * (
          + 10/9*cf*tr^2*B0^-1
          - 2*cf^2*tr^2*B0^-2
          - 20/3*ca*cf*tr^2*B0^-2
          )

       + as^3 * (
          - 67/3*[d4RA/nr]*B0^-1
          - 285/8*[d4RA/nr]*B0^-1*z5
          + 371/8*[d4RA/nr]*B0^-1*z3
          - 73/12*cf^3
          - 2009/48*cf^4*B0^-1
          + 640/3*cf^4*B0^-1*z5
          - 400/3*cf^4*B0^-1*z3
          - 9/8*cf^5*B0^-2
          - 9/16*cf^6*B0^-3
          - 997/24*ca*cf^2
          + 6*ca*cf^2*z4
          - 20*ca*cf^2*z5
          + 44*ca*cf^2*z3
          + 35495/288*ca*cf^3*B0^-1
          - 480*ca*cf^3*B0^-1*z5
          + 1723/6*ca*cf^3*B0^-1*z3
          + 63/2*ca*cf^4*B0^-2
          - 9*ca*cf^4*B0^-2*z3
          + 225/32*ca*cf^5*B0^-3
          + 159257/648*ca^2*cf
          - 69/16*ca^2*cf*z4
          + 165/4*ca^2*cf*z5
          - 3139/24*ca^2*cf*z3
          - 67865/432*ca^2*cf^2*B0^-1
          - 22*ca^2*cf^2*B0^-1*z4
          + 785/3*ca^2*cf^2*B0^-1*z5
          - 1067/12*ca^2*cf^2*B0^-1*z3
          - 31693/192*ca^2*cf^3*B0^-2
          + 1407/32*ca^2*cf^3*B0^-2*z3
          - 2691/64*ca^2*cf^4*B0^-3
          + 95261/486*ca^3*cf*B0^-1
          + 253/16*ca^3*cf*B0^-1*z4
          - 4145/96*ca^3*cf*B0^-1*z5
          - 6209/192*ca^3*cf*B0^-1*z3
          + 1244801/3456*ca^3*cf^2*B0^-2
          - 13879/192*ca^3*cf^2*B0^-2*z3
          + 56425/384*ca^3*cf^3*B0^-3
          - 56765/162*ca^4*cf*B0^-2
          + 391/12*ca^4*cf*B0^-2*z3
          - 41123/144*ca^4*cf^2*B0^-3
          + 7225/27*ca^5*cf*B0^-3
          )

       + as^3*nf * (
          + 128/3*[d4RR/nr]*B0^-1
          - 79/6*cf^2*tr
          + 16*cf^2*tr*z3
          + 269/18*cf^3*tr*B0^-1
          - 64/3*cf^3*tr*B0^-1*z3
          - 3/4*cf^4*tr*B0^-2
          + 9/4*cf^5*tr*B0^-3
          - 11887/81*ca*cf*tr
          + 52/3*ca*cf*tr*z3
          - 9365/216*ca*cf^2*tr*B0^-1
          + 8*ca*cf^2*tr*B0^-1*z4
          + 160/3*ca*cf^2*tr*B0^-1*z5
          + 6*ca*cf^2*tr*B0^-1*z3
          + 659/72*ca*cf^3*tr*B0^-2
          + 4*ca*cf^3*tr*B0^-2*z3
          - 45/4*ca*cf^4*tr*B0^-3
          - 18371/162*ca^2*cf*tr*B0^-1
          - 23/4*ca^2*cf*tr*B0^-1*z4
          - 80/3*ca^2*cf*tr*B0^-1*z5
          - 1/2*ca^2*cf*tr*B0^-1*z3
          - 63931/432*ca^2*cf^2*tr*B0^-2
          + 571/24*ca^2*cf^2*tr*B0^-2*z3
          - 581/48*ca^2*cf^3*tr*B0^-3
          + 21935/54*ca^3*cf*tr*B0^-2
          - 115/6*ca^3*cf*tr*B0^-2*z3
          + 3805/24*ca^3*cf^2*tr*B0^-3
          - 3604/9*ca^4*cf*tr*B0^-3
          )

       + as^3*nf^2 * (
          + 1570/81*cf*tr^2
          + 493/27*cf^2*tr^2*B0^-1
          - 32/3*cf^2*tr^2*B0^-1*z3
          + 28/9*cf^3*tr^2*B0^-2
          + cf^4*tr^2*B0^-3
          + 293/27*ca*cf*tr^2*B0^-1
          + 32/3*ca*cf*tr^2*B0^-1*z3
          - 1051/54*ca*cf^2*tr^2*B0^-2
          - 65/6*ca*cf^3*tr^2*B0^-3
          - 2275/18*ca^2*cf*tr^2*B0^-2
          + 130/3*ca^2*cf^2*tr^2*B0^-3
          + 580/3*ca^3*cf*tr^2*B0^-3
          )

       + as^3*nf^3 * (
          + 280/243*cf*tr^3*B0^-1
          + 4*cf^2*tr^3*B0^-2
          - 4*cf^3*tr^3*B0^-3
          + 716/81*ca*cf*tr^3*B0^-2
          - 200/9*ca*cf^2*tr^3*B0^-3
          - 800/27*ca^2*cf*tr^3*B0^-3
          )

       + as^4 * (
          - 455/2*[d4RA/nr]
          - 4275/64*[d4RA/nr]*z6
          - 4697/8*[d4RA/nr]*z7
          + 3339/64*[d4RA/nr]*z4
          + 12415/32*[d4RA/nr]*z5
          + 613/16*[d4RA/nr]*z3
          + 4929/32*[d4RA/nr]*z3^2
          + 113/24*cf*[d4RA/nr]*B0^-1
          - 125447/32*cf*[d4RA/nr]*B0^-1*z7
          + 1015/4*cf*[d4RA/nr]*B0^-1*z5
          + 8777/2*cf*[d4RA/nr]*B0^-1*z3
          - 1221*cf*[d4RA/nr]*B0^-1*z3^2
          - 1985/96*cf*[d4AA/n]*B0^-1
          + 781753/768*cf*[d4AA/n]*B0^-1*z7
          - 1458845/1536*cf*[d4AA/n]*B0^-1*z5
          + 135731/768*cf*[d4AA/n]*B0^-1*z3
          + 3577/256*cf*[d4AA/n]*B0^-1*z3^2
          + 67/2*cf^2*[d4RA/nr]*B0^-2
          + 855/16*cf^2*[d4RA/nr]*B0^-2*z5
          - 1113/16*cf^2*[d4RA/nr]*B0^-2*z3
          - 10/3*cf^2*[d4AA/n]*B0^-2
          + 88*cf^2*[d4AA/n]*B0^-2*z3
          - 42945/128*cf^4
          + 400*cf^4*z6
          + 3528*cf^4*z7
          - 150*cf^4*z4
          - 970*cf^4*z5
          - 3889/2*cf^4*z3
          - 80*cf^4*z3^2
          + 2627/16*cf^5*B0^-1
          - 11907*cf^5*B0^-1*z7
          + 5650*cf^5*B0^-1*z5
          + 4000*cf^5*B0^-1*z3
          + 624*cf^5*B0^-1*z3^2
          + 4081/64*cf^6*B0^-2
          - 320*cf^6*B0^-2*z5
          + 200*cf^6*B0^-2*z3
          + 27/32*cf^7*B0^-3
          + 27/128*cf^8*B0^-4
          - 173959/576*ca*[d4RA/nr]*B0^-1
          + 15675/64*ca*[d4RA/nr]*B0^-1*z6
          + 3016307/1024*ca*[d4RA/nr]*B0^-1*z7
          - 12243/64*ca*[d4RA/nr]*B0^-1*z4
          + 609425/384*ca*[d4RA/nr]*B0^-1*z5
          - 574393/128*ca*[d4RA/nr]*B0^-1*z3
          + 16935/16*ca*[d4RA/nr]*B0^-1*z3^2
          - 1675/12*ca*cf*[d4RA/nr]*B0^-2
          - 7125/32*ca*cf*[d4RA/nr]*B0^-2*z5
          + 9275/32*ca*cf*[d4RA/nr]*B0^-2*z3
          + 125/9*ca*cf*[d4AA/n]*B0^-2
          - 1100/3*ca*cf*[d4AA/n]*B0^-2*z3
          + 278975/288*ca*cf^3
          - 900*ca*cf^3*z6
          - 10185/2*ca*cf^3*z7
          + 318*ca*cf^3*z4
          - 1225/3*ca*cf^3*z5
          + 32359/8*ca*cf^3*z3
          + 156*ca*cf^3*z3^2
          - 202721/144*ca*cf^4*B0^-1
          - 4400/3*ca*cf^4*B0^-1*z6
          + 123977/4*ca*cf^4*B0^-1*z7
          + 541*ca*cf^4*B0^-1*z4
          - 61970/9*ca*cf^4*B0^-1*z5
          - 133369/9*ca*cf^4*B0^-1*z3
          - 6158/3*ca*cf^4*B0^-1*z3^2
          - 91633/192*ca*cf^5*B0^-2
          + 6160/3*ca*cf^5*B0^-2*z5
          - 30149/24*ca*cf^5*B0^-2*z3
          - 1737/64*ca*cf^6*B0^-3
          + 27/4*ca*cf^6*B0^-3*z3
          - 225/64*ca*cf^7*B0^-4
          + 1139/6*ca^2*[d4RA/nr]*B0^-2
          + 4845/16*ca^2*[d4RA/nr]*B0^-2*z5
          - 6307/16*ca^2*[d4RA/nr]*B0^-2*z3
          - 1278281/864*ca^2*cf^2
          + 3925/8*ca^2*cf^2*z6
          + 27895/16*ca^2*cf^2*z7
          - 1263/16*ca^2*cf^2*z4
          + 1669/8*ca^2*cf^2*z5
          - 2263/3*ca^2*cf^2*z3
          - 351/4*ca^2*cf^2*z3^2
          + 14106715/6912*ca^2*cf^3*B0^-1
          + 3300*ca^2*cf^3*B0^-1*z6
          - 1789067/64*ca^2*cf^3*B0^-1*z7
          - 35905/32*ca^2*cf^3*B0^-1*z4
          - 197765/48*ca^2*cf^3*B0^-1*z5
          + 22522169/1152*ca^2*cf^3*B0^-1*z3
          + 17953/8*ca^2*cf^3*B0^-1*z3^2
          + 3815999/2304*ca^2*cf^4*B0^-2
          + 33*ca^2*cf^4*B0^-2*z4
          - 31235/6*ca^2*cf^4*B0^-2*z5
          + 187065/64*ca^2*cf^4*B0^-2*z3
          + 18*ca^2*cf^4*B0^-2*z3^2
          + 59613/256*ca^2*cf^5*B0^-3
          - 7821/128*ca^2*cf^5*B0^-3*z3
          + 8073/256*ca^2*cf^6*B0^-4
          + 164005363/31104*ca^3*cf
          - 20725/256*ca^3*cf*z6
          - 264467/384*ca^3*cf*z7
          - 18627/512*ca^3*cf*z4
          + 2256031/1152*ca^3*cf*z5
          - 1073621/288*ca^3*cf*z3
          + 10795/64*ca^3*cf*z3^2
          - 26516593/31104*ca^3*cf^2*B0^-1
          - 43175/24*ca^3*cf^2*B0^-1*z6
          + 9074513/768*ca^3*cf^2*B0^-1*z7
          + 13535/64*ca^3*cf^2*B0^-1*z4
          + 6254573/1152*ca^3*cf^2*B0^-1*z5
          - 1513687/144*ca^3*cf^2*B0^-1*z3
          - 76799/96*ca^3*cf^2*B0^-1*z3^2
          - 65657099/20736*ca^3*cf^3*B0^-2
          - 5159/32*ca^3*cf^3*B0^-2*z4
          + 1109795/192*ca^3*cf^3*B0^-2*z5
          - 125231/48*ca^3*cf^3*B0^-2*z3
          - 207/8*ca^3*cf^3*B0^-2*z3^2
          - 317755/288*ca^3*cf^4*B0^-3
          + 35407/128*ca^3*cf^4*B0^-3*z3
          - 46225/256*ca^3*cf^5*B0^-4
          + 368712343/248832*ca^4*cf*B0^-1
          + 227975/768*ca^4*cf*B0^-1*z6
          - 312820991/147456*ca^4*cf*B0^-1*z7
          + 87067/512*ca^4*cf*B0^-1*z4
          - 16237513/12288*ca^4*cf*B0^-1*z5
          + 46196783/27648*ca^4*cf*B0^-1*z3
          + 23555/512*ca^4*cf*B0^-1*z3^2
          + 1909153883/497664*ca^4*cf^2*B0^-2
          + 18293/64*ca^4*cf^2*B0^-2*z4
          - 319235/128*ca^4*cf^2*B0^-2*z5
          + 935003/4608*ca^4*cf^2*B0^-2*z3
          + 4761/512*ca^4*cf^2*B0^-2*z3^2
          + 28637219/9216*ca^4*cf^3*B0^-3
          - 1022351/1536*ca^4*cf^3*B0^-3*z3
          + 1421483/2048*ca^4*cf^4*B0^-4
          - 31014373/10368*ca^5*cf*B0^-2
          - 4301/32*ca^5*cf*B0^-2*z4
          + 70465/192*ca^5*cf*B0^-2*z5
          + 456881/1152*ca^5*cf*B0^-2*z3
          - 50943425/10368*ca^5*cf^2*B0^-3
          + 142409/192*ca^5*cf^2*B0^-3*z3
          - 2068475/1152*ca^5*cf^3*B0^-4
          + 62645/16*ca^6*cf*B0^-3
          - 6647/24*ca^6*cf*B0^-3*z3
          + 2458523/864*ca^6*cf^2*B0^-4
          - 122825/54*ca^7*cf*B0^-4
          )

       + as^4*nf * (
          + 474*[d4RR/nr]
          - 1240*[d4RR/nr]*z5
          + 1124*[d4RR/nr]*z3
          - 384*[d4RR/nr]*z3^2
          - 1496/3*cf*[d4RR/nr]*B0^-1
          - 2170*cf*[d4RR/nr]*B0^-1*z7
          + 4520*cf*[d4RR/nr]*B0^-1*z5
          - 3024*cf*[d4RR/nr]*B0^-1*z3
          + 912*cf*[d4RR/nr]*B0^-1*z3^2
          + 1550/9*cf*[d4RA/n]*B0^-1
          - 1425/16*cf*[d4RA/n]*B0^-1*z6
          + 27377/24*cf*[d4RA/n]*B0^-1*z7
          + 1113/16*cf*[d4RA/n]*B0^-1*z4
          - 9915/8*cf*[d4RA/n]*B0^-1*z5
          - 617/3*cf*[d4RA/n]*B0^-1*z3
          + 91/8*cf*[d4RA/n]*B0^-1*z3^2
          - 40/9*cf*tr*[d4AA/n]*B0^-2
          + 352/3*cf*tr*[d4AA/n]*B0^-2*z3
          - 64*cf^2*[d4RR/nr]*B0^-2
          - cf^2*[d4RA/n]*B0^-2
          - 285/8*cf^2*[d4RA/n]*B0^-2*z5
          - 1293/8*cf^2*[d4RA/n]*B0^-2*z3
          + 21775/144*cf^3*tr
          - 24*cf^3*tr*z4
          + 20/3*cf^3*tr*z5
          - 103*cf^3*tr*z3
          + 8323/36*cf^4*tr*B0^-1
          + 1600/3*cf^4*tr*B0^-1*z6
          - 200*cf^4*tr*B0^-1*z4
          - 11720/9*cf^4*tr*B0^-1*z5
          + 5408/9*cf^4*tr*B0^-1*z3
          + 256/3*cf^4*tr*B0^-1*z3^2
          - 2005/48*cf^5*tr*B0^-2
          + 640/3*cf^5*tr*B0^-2*z5
          - 304/3*cf^5*tr*B0^-2*z3
          - 45/16*cf^6*tr*B0^-3
          - 9/4*cf^7*tr*B0^-4
          + 8366/9*ca*[d4RR/nr]*B0^-1
          + 5908/3*ca*[d4RR/nr]*B0^-1*z7
          - 12160/3*ca*[d4RR/nr]*B0^-1*z5
          + 2248*ca*[d4RR/nr]*B0^-1*z3
          - 580*ca*[d4RR/nr]*B0^-1*z3^2
          + 800/3*ca*cf*[d4RR/nr]*B0^-2
          - 1805/9*ca*cf*[d4RA/n]*B0^-2
          - 1425/8*ca*cf*[d4RA/n]*B0^-2*z5
          + 26365/24*ca*cf*[d4RA/n]*B0^-2*z3
          - 447197/432*ca*cf^2*tr
          + 100*ca*cf^2*tr*z6
          + 882*ca*cf^2*tr*z7
          + 118*ca*cf^2*tr*z5
          + 779/6*ca*cf^2*tr*z3
          - 160*ca*cf^2*tr*z3^2
          - 33851/432*ca*cf^3*tr*B0^-1
          - 1200*ca*cf^3*tr*B0^-1*z6
          - 3486*ca*cf^3*tr*B0^-1*z7
          + 518*ca*cf^3*tr*B0^-1*z4
          + 14800/3*ca*cf^3*tr*B0^-1*z5
          - 13613/18*ca*cf^3*tr*B0^-1*z3
          - 16*ca*cf^3*tr*B0^-1*z3^2
          - 4459/36*ca*cf^4*tr*B0^-2
          - 12*ca*cf^4*tr*B0^-2*z4
          + 1520/3*ca*cf^4*tr*B0^-2*z5
          - 1499/3*ca*cf^4*tr*B0^-2*z3
          + 437/6*ca*cf^5*tr*B0^-3
          - 24*ca*cf^5*tr*B0^-3*z3
          + 45/2*ca*cf^6*tr*B0^-4
          - 1088/3*ca^2*[d4RR/nr]*B0^-2
          - 5660951/1296*ca^2*cf*tr
          - 50*ca^2*cf*tr*z6
          - 441/2*ca^2*cf*tr*z7
          - 9/16*ca^2*cf*tr*z4
          - 63769/72*ca^2*cf*tr*z5
          + 46643/24*ca^2*cf*tr*z3
          + 84*ca^2*cf*tr*z3^2
          - 1095779/864*ca^2*cf^2*tr*B0^-1
          + 575/2*ca^2*cf^2*tr*B0^-1*z6
          + 42203/12*ca^2*cf^2*tr*B0^-1*z7
          - 1273/16*ca^2*cf^2*tr*B0^-1*z4
          - 49381/18*ca^2*cf^2*tr*B0^-1*z5
          + 13633/48*ca^2*cf^2*tr*B0^-1*z3
          - 607/2*ca^2*cf^2*tr*B0^-1*z3^2
          + 508931/648*ca^2*cf^3*tr*B0^-2
          + 293/8*ca^2*cf^3*tr*B0^-2*z4
          - 1765*ca^2*cf^3*tr*B0^-2*z5
          + 409627/288*ca^2*cf^3*tr*B0^-2*z3
          - 25307/192*ca^2*cf^4*tr*B0^-3
          + 189/4*ca^2*cf^4*tr*B0^-3*z3
          - 817/8*ca^2*cf^5*tr*B0^-4
          - 31919039/31104*ca^3*cf*tr*B0^-1
          + 4825/64*ca^3*cf*tr*B0^-1*z6
          - 440419/576*ca^3*cf*tr*B0^-1*z7
          - 8705/128*ca^3*cf*tr*B0^-1*z4
          + 28721/72*ca^3*cf*tr*B0^-1*z5
          - 144377/3456*ca^3*cf*tr*B0^-1*z3
          + 4067/24*ca^3*cf*tr*B0^-1*z3^2
          - 15832769/7776*ca^3*cf^2*tr*B0^-2
          - 1585/8*ca^3*cf^2*tr*B0^-2*z4
          + 20645/32*ca^3*cf^2*tr*B0^-2*z5
          - 100823/576*ca^3*cf^2*tr*B0^-2*z3
          - 171691/192*ca^3*cf^3*tr*B0^-3
          + 7525/48*ca^3*cf^3*tr*B0^-3*z3
          + 1395/8*ca^3*cf^4*tr*B0^-4
          + 21299947/5184*ca^4*cf*tr*B0^-2
          + 2047/16*ca^4*cf*tr*B0^-2*z4
          + 345/32*ca^4*cf*tr*B0^-2*z5
          - 65995/192*ca^4*cf*tr*B0^-2*z3
          + 21122537/5184*ca^4*cf^2*tr*B0^-3
          - 55825/96*ca^4*cf^2*tr*B0^-3*z3
          + 300403/576*ca^4*cf^3*tr*B0^-4
          - 754241/108*ca^5*cf*tr*B0^-3
          + 1955/6*ca^5*cf*tr*B0^-3*z3
          - 590155/216*ca^5*cf^2*tr*B0^-4
          + 128027/27*ca^6*cf*tr*B0^-4
          )

       + as^4*nf^2 * (
          - 1840/9*cf*[d4RR/n]*B0^-1
          + 160*cf*[d4RR/n]*B0^-1*z5
          + 176/3*cf*[d4RR/n]*B0^-1*z3
          + 256/9*cf*tr*[d4RA/n]*B0^-2
          - 832/3*cf*tr*[d4RA/n]*B0^-2*z3
          + 40/3*cf^2*[d4RR/n]*B0^-2
          + 64*cf^2*[d4RR/n]*B0^-2*z3
          + 79531/216*cf^2*tr^2
          - 12*cf^2*tr^2*z4
          - 796/3*cf^2*tr^2*z3
          - 1145/36*cf^3*tr^2*B0^-1
          - 32*cf^3*tr^2*B0^-1*z4
          + 80*cf^3*tr^2*B0^-1*z5
          - 188/9*cf^3*tr^2*B0^-1*z3
          + 797/24*cf^4*tr^2*B0^-2
          - 104/3*cf^4*tr^2*B0^-2*z3
          - 71/12*cf^5*tr^2*B0^-3
          + 21/4*cf^6*tr^2*B0^-4
          + 3020/9*ca*cf*[d4RR/n]*B0^-2
          - 800/3*ca*cf*[d4RR/n]*B0^-2*z3
          + 124783/108*ca*cf*tr^2
          + 12*ca*cf*tr^2*z4
          + 440/9*ca*cf*tr^2*z5
          - 280/3*ca*cf*tr^2*z3
          + 413719/648*ca*cf^2*tr^2*B0^-1
          + 400/3*ca*cf^2*tr^2*B0^-1*z6
          + 44*ca*cf^2*tr^2*B0^-1*z4
          - 928/3*ca*cf^2*tr^2*B0^-1*z5
          - 1882/9*ca*cf^2*tr^2*B0^-1*z3
          + 64/3*ca*cf^2*tr^2*B0^-1*z3^2
          - 769/324*ca*cf^3*tr^2*B0^-2
          + 8*ca*cf^3*tr^2*B0^-2*z4
          + 160/3*ca*cf^3*tr^2*B0^-2*z5
          - 278/9*ca*cf^3*tr^2*B0^-2*z3
          + 187/3*ca*cf^4*tr^2*B0^-3
          + 4*ca*cf^4*tr^2*B0^-3*z3
          - 45/4*ca*cf^5*tr^2*B0^-4
          + 120037/648*ca^2*cf*tr^2*B0^-1
          - 200/3*ca^2*cf*tr^2*B0^-1*z6
          - 441/8*ca^2*cf*tr^2*B0^-1*z7
          - 179/4*ca^2*cf*tr^2*B0^-1*z4
          + 896/9*ca^2*cf*tr^2*B0^-1*z5
          + 785/3*ca^2*cf*tr^2*B0^-1*z3
          - 32/3*ca^2*cf*tr^2*B0^-1*z3^2
          - 253615/648*ca^2*cf^2*tr^2*B0^-2
          + 137/4*ca^2*cf^2*tr^2*B0^-2*z4
          + 240*ca^2*cf^2*tr^2*B0^-2*z5
          + 2165/36*ca^2*cf^2*tr^2*B0^-2*z3
          - 25669/72*ca^2*cf^3*tr^2*B0^-3
          + 1531/24*ca^2*cf^3*tr^2*B0^-3*z3
          - 2051/16*ca^2*cf^4*tr^2*B0^-4
          - 1377257/864*ca^3*cf*tr^2*B0^-2
          - 115/4*ca^3*cf*tr^2*B0^-2*z4
          - 400/3*ca^3*cf*tr^2*B0^-2*z5
          - 4645/48*ca^3*cf*tr^2*B0^-2*z3
          + 16657/108*ca^3*cf^2*tr^2*B0^-3
          + 1025/12*ca^3*cf^2*tr^2*B0^-3*z3
          + 3385/8*ca^3*cf^3*tr^2*B0^-4
          + 152215/36*ca^4*cf*tr^2*B0^-3
          - 575/6*ca^4*cf*tr^2*B0^-3*z3
          - 19775/72*ca^4*cf^2*tr^2*B0^-4
          - 32810/9*ca^5*cf*tr^2*B0^-4
          )

       + as^4*nf^3 * (
          - 352/9*cf*tr*[d4RR/n]*B0^-2
          + 256/3*cf*tr*[d4RR/n]*B0^-2*z3
          - 21391/243*cf*tr^3
          - 16/9*cf*tr^3*z3
          - 11024/243*cf^2*tr^3*B0^-1
          - 16*cf^2*tr^3*B0^-1*z4
          + 208/9*cf^2*tr^3*B0^-1*z3
          + 3269/81*cf^3*tr^3*B0^-2
          - 448/9*cf^3*tr^3*B0^-2*z3
          + 61/9*cf^4*tr^3*B0^-3
          + 4*cf^5*tr^3*B0^-4
          - 1783/486*ca*cf*tr^3*B0^-1
          + 16*ca*cf*tr^3*B0^-1*z4
          - 496/27*ca*cf*tr^3*B0^-1*z3
          + 75443/486*ca*cf^2*tr^3*B0^-2
          - 160/9*ca*cf^2*tr^3*B0^-2*z3
          - 233/9*ca*cf^3*tr^3*B0^-3
          - 20*ca*cf^4*tr^3*B0^-4
          + 13483/81*ca^2*cf*tr^3*B0^-2
          + 592/9*ca^2*cf*tr^3*B0^-2*z3
          - 44938/81*ca^2*cf^2*tr^3*B0^-3
          + 581/9*ca^2*cf^3*tr^3*B0^-4
          - 8783/9*ca^3*cf*tr^3*B0^-3
          + 22750/27*ca^3*cf^2*tr^3*B0^-4
          + 32900/27*ca^4*cf*tr^3*B0^-4
          )

       + as^4*nf^4 * (
          + 332/243*cf*tr^4*B0^-1
          - 64/27*cf*tr^4*B0^-1*z3
          + 386/243*cf^2*tr^4*B0^-2
          + 124/9*cf^3*tr^4*B0^-3
          - 10*cf^4*tr^4*B0^-4
          + 274/81*ca*cf*tr^4*B0^-2
          + 4904/81*ca*cf^2*tr^4*B0^-3
          - 680/9*ca*cf^3*tr^4*B0^-4
          + 1720/27*ca^2*cf*tr^4*B0^-3
          - 5000/27*ca^2*cf^2*tr^4*B0^-4
          - 4000/27*ca^3*cf*tr^4*B0^-4
          )

       + 1
         
 )


*--#] quarkSI :


==> results/propSI.m <==
(*     Analytic expressions of the scheme invariant propagators.   *)
(*     Numerical values for the SU(3) group and fixed number of    *)
(*     flavors are given in eqs. (4.7)-(4.9) of arxiv:1709.08541.  *)
(*     Symbols:                                                    *)  
(*                                                                 *)
(*      a=alpha_s/(4*Pi)                                           *)
(*      B0=(11*ca-4*nf*tr)/3                                       *)
(*                                                                 *)
(*	Color factors                                              *)
(*	ca,cf,tr,nf,NA,NR,d4AA,d4RA,d4RR                           *)
(*      are defined in the paper.                                  *)
(*	z`i': Riemann zeta values.                                 *) 
(*                                                                 *)

ruleQCD={tr->1/2,ca->3,cf->4/3,NA->8,NR->3,d4AA->135,d4RA->15/2, d4RR->5/12};
ruleQED={tr->1,ca->0,cf->1,NA->1,NR->1,d4AA->0,d4RA->0,d4RR->1};

gluonSI = 1 + a*((-97*ca)/36 - (59*ca^2)/(8*B0) + (221*ca^3)/(9*B0^2)) + 
     a*nf*((20*tr)/9 + (5*ca*tr)/B0 - (266*ca^2*tr)/(9*B0^2) + (4*cf*tr)/B0 - 
       (26*ca*cf*tr)/(3*B0^2)) + a*nf^2*((80*ca*tr^2)/(9*B0^2) + 
       (16*cf*tr^2)/(3*B0^2)) + a^2*nf^2*((62*ca*tr^2)/(9*B0) - 
       (518*ca^2*tr^2)/(27*B0^2) - (3260*ca^3*tr^2)/(9*B0^3) + 
       (17686*ca^4*tr^2)/(27*B0^4) + (58*cf*tr^2)/(9*B0) + 
       (815*ca*cf*tr^2)/(27*B0^2) - (2872*ca^2*cf*tr^2)/(9*B0^3) + 
       (3484*ca^3*cf*tr^2)/(9*B0^4) + (44*cf^2*tr^2)/(3*B0^2) - 
       (52*ca*cf^2*tr^2)/B0^3 + (338*ca^2*cf^2*tr^2)/(9*B0^4)) + 
     a^2*nf^3*((428*ca*tr^3)/(27*B0^2) + (2000*ca^2*tr^3)/(27*B0^3) - 
       (21280*ca^3*tr^3)/(81*B0^4) + (232*cf*tr^3)/(27*B0^2) + 
       (880*ca*cf*tr^3)/(9*B0^3) - (704*ca^2*cf*tr^3)/(3*B0^4) + 
       (32*cf^2*tr^3)/B0^3 - (416*ca*cf^2*tr^3)/(9*B0^4)) + 
     a^2*nf^4*((3200*ca^2*tr^4)/(81*B0^4) + (1280*ca*cf*tr^4)/(27*B0^4) + 
       (128*cf^2*tr^4)/(9*B0^4)) + a^3*nf^4*((-20656*ca*tr^4)/(2187*B0^2) + 
       (53140*ca^2*tr^4)/(729*B0^3) + (241336*ca^3*tr^4)/(729*B0^4) - 
       (924400*ca^4*tr^4)/(243*B0^5) + (3537440*ca^5*tr^4)/(729*B0^6) - 
       (20768*cf*tr^4)/(2187*B0^2) + (7400*ca*cf*tr^4)/(81*B0^3) + 
       (232600*ca^2*cf*tr^4)/(243*B0^4) - (463840*ca^3*cf*tr^4)/(81*B0^5) + 
       (1402208*ca^4*cf*tr^4)/(243*B0^6) + (2240*cf^2*tr^4)/(81*B0^3) + 
       (18784*ca*cf^2*tr^4)/(27*B0^4) - (8048*ca^2*cf^2*tr^4)/(3*B0^5) + 
       (55328*ca^3*cf^2*tr^4)/(27*B0^6) + (448*cf^3*tr^4)/(3*B0^4) - 
       (3328*ca*cf^3*tr^4)/(9*B0^5) + (5408*ca^2*cf^3*tr^4)/(27*B0^6)) + 
     a^3*nf^5*((38720*ca^2*tr^5)/(729*B0^4) + (112000*ca^3*tr^5)/(243*B0^5) - 
       (851200*ca^4*tr^5)/(729*B0^6) + (13504*ca*cf*tr^5)/(243*B0^4) + 
       (70400*ca^2*cf*tr^5)/(81*B0^5) - (423680*ca^3*cf*tr^5)/(243*B0^6) + 
       (128*cf^2*tr^5)/(9*B0^4) + (14720*ca*cf^2*tr^5)/(27*B0^5) - 
       (67328*ca^2*cf^2*tr^5)/(81*B0^6) + (1024*cf^3*tr^5)/(9*B0^5) - 
       (3328*ca*cf^3*tr^5)/(27*B0^6)) + 
     a^3*nf^6*((256000*ca^3*tr^6)/(2187*B0^6) + (51200*ca^2*cf*tr^6)/
        (243*B0^6) + (10240*ca*cf^2*tr^6)/(81*B0^6) + 
       (2048*cf^3*tr^6)/(81*B0^6)) + 
     a^4*nf^6*((-1502696*ca^2*tr^6)/(19683*B0^4) + (1707200*ca^3*tr^6)/
        (6561*B0^5) + (75271040*ca^4*tr^6)/(19683*B0^6) - 
       (14848000*ca^5*tr^6)/(729*B0^7) + (396204800*ca^6*tr^6)/(19683*B0^8) - 
       (2402656*ca*cf*tr^6)/(19683*B0^4) + (840640*ca^2*cf*tr^6)/
        (2187*B0^5) + (7637632*ca^3*cf*tr^6)/(729*B0^6) - 
       (31321600*ca^4*cf*tr^6)/(729*B0^7) + (78730240*ca^5*cf*tr^6)/
        (2187*B0^8) - (297440*cf^2*tr^6)/(6561*B0^4) + 
       (125440*ca*cf^2*tr^6)/(729*B0^5) + (7405952*ca^2*cf^2*tr^6)/
        (729*B0^6) - (8015360*ca^3*cf^2*tr^6)/(243*B0^7) + 
       (5575168*ca^4*cf^2*tr^6)/(243*B0^8) + (5120*cf^3*tr^6)/(243*B0^5) + 
       (3079552*ca*cf^3*tr^6)/(729*B0^6) - (872960*ca^2*cf^3*tr^6)/
        (81*B0^7) + (4406272*ca^3*cf^3*tr^6)/(729*B0^8) + 
       (17408*cf^4*tr^6)/(27*B0^6) - (33280*ca*cf^4*tr^6)/(27*B0^7) + 
       (43264*ca^2*cf^4*tr^6)/(81*B0^8)) + 
     a^4*nf^7*((2086400*ca^3*tr^7)/(19683*B0^6) + (1280000*ca^4*tr^7)/
        (729*B0^7) - (68096000*ca^5*tr^7)/(19683*B0^8) + 
       (112640*ca^2*cf*tr^7)/(729*B0^6) + (9472000*ca^3*cf*tr^7)/
        (2187*B0^7) - (47513600*ca^4*cf*tr^7)/(6561*B0^8) + 
       (51712*ca*cf^2*tr^7)/(729*B0^6) + (972800*ca^2*cf^2*tr^7)/(243*B0^7) - 
       (450560*ca^3*cf^2*tr^7)/(81*B0^8) + (7168*cf^3*tr^7)/(729*B0^6) + 
       (133120*ca*cf^3*tr^7)/(81*B0^7) - (1343488*ca^2*cf^3*tr^7)/
        (729*B0^8) + (20480*cf^4*tr^7)/(81*B0^7) - (53248*ca*cf^4*tr^7)/
        (243*B0^8)) + a^4*nf^8*((5120000*ca^4*tr^8)/(19683*B0^8) + 
       (4096000*ca^3*cf*tr^8)/(6561*B0^8) + (409600*ca^2*cf^2*tr^8)/
        (729*B0^8) + (163840*ca*cf^3*tr^8)/(729*B0^8) + 
       (8192*cf^4*tr^8)/(243*B0^8)) + 
     a^2*((-2381*ca^2)/96 + (1481*ca^3)/(576*B0) + (69281*ca^4)/(1152*B0^2) - 
       (69173*ca^5)/(216*B0^3) + (48841*ca^6)/(162*B0^4) + 3*ca^2*z3 + 
       (9*ca^3*z3)/(32*B0)) + a^2*nf*((59*ca*tr)/4 - (41*ca^2*tr)/(9*B0) - 
       (10289*ca^3*tr)/(216*B0^2) + (7081*ca^4*tr)/(12*B0^3) - 
       (58786*ca^5*tr)/(81*B0^4) + (55*cf*tr)/3 - (383*ca*cf*tr)/(36*B0) - 
       (3685*ca^2*cf*tr)/(54*B0^2) + (9373*ca^3*cf*tr)/(36*B0^3) - 
       (5746*ca^4*cf*tr)/(27*B0^4) - (cf^2*tr)/B0 + (13*ca*cf^2*tr)/
        (6*B0^2) + 8*ca*tr*z3 - (9*ca^2*tr*z3)/B0 - 16*cf*tr*z3 + 
       (12*ca*cf*tr*z3)/B0) + a^3*nf^3*((2816*d4RR*tr)/(81*B0^2*NA) - 
       (8260*ca*tr^3)/(729*B0) + (451145*ca^2*tr^3)/(2187*B0^2) + 
       (268955*ca^3*tr^3)/(1458*B0^3) - (2536342*ca^4*tr^3)/(729*B0^4) + 
       (3051370*ca^5*tr^3)/(243*B0^5) - (23519188*ca^6*tr^3)/(2187*B0^6) - 
       (5192*cf*tr^3)/(729*B0) + (216752*ca*cf*tr^3)/(729*B0^2) + 
       (32152*ca^2*cf*tr^3)/(81*B0^3) - (446152*ca^3*cf*tr^3)/(81*B0^4) + 
       (381964*ca^4*cf*tr^3)/(27*B0^5) - (2320084*ca^5*cf*tr^3)/(243*B0^6) + 
       (20728*cf^2*tr^3)/(243*B0^2) + (20656*ca*cf^2*tr^3)/(81*B0^3) - 
       (21230*ca^2*cf^2*tr^3)/(9*B0^4) + (39598*ca^3*cf^2*tr^3)/(9*B0^5) - 
       (181844*ca^4*cf^2*tr^3)/(81*B0^6) + (416*cf^3*tr^3)/(9*B0^3) - 
       (2080*ca*cf^3*tr^3)/(9*B0^4) + (2704*ca^2*cf^3*tr^3)/(9*B0^5) - 
       (8788*ca^3*cf^3*tr^3)/(81*B0^6) - (2048*d4RR*tr*z3)/(27*B0^2*NA) + 
       (64*ca*tr^3*z3)/(27*B0) + (4864*ca^2*tr^3*z3)/(81*B0^2) - 
       (80*ca^3*tr^3*z3)/B0^3 - (9856*ca*cf*tr^3*z3)/(81*B0^2) + 
       (176*ca^2*cf*tr^3*z3)/(3*B0^3) - (4096*cf^2*tr^3*z3)/(81*B0^2) + 
       (64*ca*cf^2*tr^3*z3)/B0^3) + 
     a^4*nf^5*((225280*ca*d4RR*tr^3)/(729*B0^4*NA) + (45056*cf*d4RR*tr^3)/
        (243*B0^4*NA) - (58652*ca*tr^5)/(19683*B0^2) - 
       (448052*ca^2*tr^5)/(2187*B0^3) + (8650936*ca^3*tr^5)/(6561*B0^4) + 
       (11941120*ca^4*tr^5)/(2187*B0^5) - (284948008*ca^5*tr^5)/(6561*B0^6) + 
       (24603200*ca^6*tr^5)/(243*B0^7) - (1317189440*ca^7*tr^5)/
        (19683*B0^8) - (75448*cf*tr^5)/(19683*B0^2) - 
       (1997368*ca*cf*tr^5)/(6561*B0^3) + (44270572*ca^2*cf*tr^5)/
        (19683*B0^4) + (30093920*ca^3*cf*tr^5)/(2187*B0^5) - 
       (67045984*ca^4*cf*tr^5)/(729*B0^6) + (129455360*ca^5*cf*tr^5)/
        (729*B0^7) - (652227328*ca^6*cf*tr^5)/(6561*B0^8) - 
       (245344*cf^2*tr^5)/(2187*B0^3) + (6957448*ca*cf^2*tr^5)/(6561*B0^4) + 
       (8896288*ca^2*cf^2*tr^5)/(729*B0^5) - (49870280*ca^3*cf^2*tr^5)/
        (729*B0^6) + (26414720*ca^4*cf^2*tr^5)/(243*B0^7) - 
       (36789376*ca^5*cf^2*tr^5)/(729*B0^8) + (95200*cf^3*tr^5)/(729*B0^4) + 
       (123296*ca*cf^3*tr^5)/(27*B0^5) - (5053456*ca^2*cf^3*tr^5)/
        (243*B0^6) + (715520*ca^3*cf^3*tr^5)/(27*B0^7) - 
       (7225088*ca^4*cf^3*tr^5)/(729*B0^8) + (16640*cf^4*tr^5)/(27*B0^5) - 
       (55744*ca*cf^4*tr^5)/(27*B0^6) + (54080*ca^2*cf^4*tr^5)/(27*B0^7) - 
       (140608*ca^3*cf^4*tr^5)/(243*B0^8) - (163840*ca*d4RR*tr^3*z3)/
        (243*B0^4*NA) - (32768*cf*d4RR*tr^3*z3)/(81*B0^4*NA) + 
       (640*ca*tr^5*z3)/(243*B0^2) + (5120*ca^2*tr^5*z3)/(243*B0^3) + 
       (158720*ca^3*tr^5*z3)/(729*B0^4) - (3200*ca^4*tr^5*z3)/(9*B0^5) + 
       (128*cf*tr^5*z3)/(81*B0^2) + (1024*ca*cf*tr^5*z3)/(81*B0^3) - 
       (370688*ca^2*cf*tr^5*z3)/(729*B0^4) + (1280*ca^3*cf*tr^5*z3)/
        (27*B0^5) - (330752*ca*cf^2*tr^5*z3)/(729*B0^4) + 
       (3968*ca^2*cf^2*tr^5*z3)/(9*B0^5) - (10240*cf^3*tr^5*z3)/(243*B0^4) + 
       (512*ca*cf^3*tr^5*z3)/(3*B0^5)) + a^3*nf^2*((704*d4RR)/(27*B0*NA) - 
       (4576*ca*d4RR)/(81*B0^2*NA) - (2048*d4RA*tr)/(81*B0^2*NA) - 
       (10499*ca*tr^2)/243 + (110707*ca^2*tr^2)/(972*B0) - 
       (1636019*ca^3*tr^2)/(2916*B0^2) - (858029*ca^4*tr^2)/(486*B0^3) + 
       (54977587*ca^5*tr^2)/(5832*B0^4) - (20141561*ca^6*tr^2)/(972*B0^5) + 
       (9772178*ca^7*tr^2)/(729*B0^6) - (7402*cf*tr^2)/81 + 
       (199561*ca*cf*tr^2)/(1458*B0) - (790271*ca^2*cf*tr^2)/(972*B0^2) - 
       (1167509*ca^3*cf*tr^2)/(648*B0^3) + (18200999*ca^4*cf*tr^2)/
        (1944*B0^4) - (2516033*ca^5*cf*tr^2)/(162*B0^5) + 
       (1919164*ca^6*cf*tr^2)/(243*B0^6) + (4408*cf^2*tr^2)/(81*B0) - 
       (16939*ca*cf^2*tr^2)/(243*B0^2) - (69605*ca^2*cf^2*tr^2)/(162*B0^3) + 
       (5707*ca^3*cf^2*tr^2)/(3*B0^4) - (259753*ca^4*cf^2*tr^2)/(108*B0^5) + 
       (74698*ca^5*cf^2*tr^2)/(81*B0^6) - (268*cf^3*tr^2)/(9*B0^2) + 
       (260*ca*cf^3*tr^2)/(9*B0^3) - (169*ca^2*cf^3*tr^2)/(9*B0^4) - 
       (512*d4RR*z3)/(9*B0*NA) + (3328*ca*d4RR*z3)/(27*B0^2*NA) + 
       (6656*d4RA*tr*z3)/(27*B0^2*NA) - (256*ca*tr^2*z3)/9 + 
       (856*ca^2*tr^2*z3)/(27*B0) - (24053*ca^3*tr^2*z3)/(81*B0^2) + 
       (537*ca^4*tr^2*z3)/(2*B0^3) + (608*cf*tr^2*z3)/9 - 
       (1744*ca*cf*tr^2*z3)/(27*B0) + (43840*ca^2*cf*tr^2*z3)/(81*B0^2) - 
       (1651*ca^3*cf*tr^2*z3)/(6*B0^3) - (1024*cf^2*tr^2*z3)/(27*B0) + 
       (11728*ca*cf^2*tr^2*z3)/(81*B0^2) - (104*ca^2*cf^2*tr^2*z3)/B0^3 - 
       (12*ca^2*tr^2*z4)/B0 + (16*ca*cf*tr^2*z4)/B0) + 
     a^3*((-10221367*ca^3)/31104 + (32180405*ca^4)/(186624*B0) - 
       (188732815*ca^5)/(559872*B0^2) - (1150787945*ca^6)/(746496*B0^3) + 
       (407462341*ca^7)/(93312*B0^4) - (21929609*ca^8)/(3888*B0^5) + 
       (10793861*ca^9)/(4374*B0^6) + (659*d4AA)/(432*B0*NA) - 
       (520*ca*d4AA)/(81*B0^2*NA) + (1549*ca^3*z3)/24 - 
       (2053*ca^4*z3)/(2304*B0) + (1367261*ca^5*z3)/(20736*B0^2) + 
       (221*ca^6*z3)/(32*B0^3) - (989*d4AA*z3)/(36*B0*NA) + 
       (4576*ca*d4AA*z3)/(27*B0^2*NA) + (9*ca^3*z4)/32 - 
       (33*ca^4*z4)/(32*B0) + (7025*ca^3*z5)/192 - (47665*ca^4*z5)/
        (1536*B0) - (3395*d4AA*z5)/(64*B0*NA)) + 
     a^3*nf*((-512*d4RA)/(27*B0*NA) + (3328*ca*d4RA)/(81*B0^2*NA) + 
       (1154561*ca^2*tr)/3888 - (560873*ca^3*tr)/(2592*B0) + 
       (86898443*ca^4*tr)/(139968*B0^2) + (281586209*ca^5*tr)/(93312*B0^3) - 
       (494996165*ca^6*tr)/(46656*B0^4) + (16616327*ca^7*tr)/(972*B0^5) - 
       (6495853*ca^8*tr)/(729*B0^6) + (96809*ca*cf*tr)/324 - 
       (3325925*ca^2*cf*tr)/(11664*B0) + (48219083*ca^3*cf*tr)/(69984*B0^2) + 
       (107113*ca^4*cf*tr)/(72*B0^3) - (80318069*ca^5*cf*tr)/(15552*B0^4) + 
       (2071433*ca^6*cf*tr)/(324*B0^5) - (634933*ca^7*cf*tr)/(243*B0^6) - 
       (286*cf^2*tr)/9 + (22567*ca*cf^2*tr)/(324*B0) - 
       (95687*ca^2*cf^2*tr)/(972*B0^2) - (31655*ca^3*cf^2*tr)/(432*B0^3) + 
       (2873*ca^4*cf^2*tr)/(54*B0^4) - (46*cf^3*tr)/(3*B0) + 
       (299*ca*cf^3*tr)/(9*B0^2) + (320*d4AA*tr)/(81*B0^2*NA) + 
       (1376*d4RA*z3)/(9*B0*NA) - (10816*ca*d4RA*z3)/(27*B0^2*NA) + 
       (871*ca^2*tr*z3)/18 - (8503*ca^3*tr*z3)/(72*B0) + 
       (725041*ca^4*tr*z3)/(2592*B0^2) - (3669*ca^5*tr*z3)/(16*B0^3) - 
       (1492*ca*cf*tr*z3)/9 + (4877*ca^2*cf*tr*z3)/(27*B0) - 
       (420437*ca^3*cf*tr*z3)/(648*B0^2) + (14027*ca^4*cf*tr*z3)/(48*B0^3) - 
       (296*cf^2*tr*z3)/3 + (980*ca*cf^2*tr*z3)/(27*B0) + 
       (2288*ca^2*cf^2*tr*z3)/(81*B0^2) - (2816*d4AA*tr*z3)/(27*B0^2*NA) - 
       9*ca^2*tr*z4 + (267*ca^3*tr*z4)/(8*B0) + 12*ca*cf*tr*z4 - 
       (44*ca^2*cf*tr*z4)/B0 + (40*d4RA*z5)/(B0*NA) - (160*ca^2*tr*z5)/3 + 
       (110*ca^3*tr*z5)/(3*B0) - 80*ca*cf*tr*z5 + (40*ca^2*cf*tr*z5)/B0 + 
       160*cf^2*tr*z5 - (80*ca*cf^2*tr*z5)/B0) + 
     a^4*nf^3*((-9680*d4RR*tr)/(243*B0*NA) + (837896*ca*d4RR*tr)/
        (729*B0^2*NA) - (599104*ca^2*d4RR*tr)/(243*B0^3*NA) + 
       (613184*ca^3*d4RR*tr)/(243*B0^4*NA) - (5440*cf*d4RR*tr)/(27*B0^2*NA) - 
       (64064*ca*cf*d4RR*tr)/(81*B0^3*NA) + (118976*ca^2*cf*d4RR*tr)/
        (243*B0^4*NA) + (58400*d4RA*tr^2)/(729*B0^2*NA) - 
       (133120*ca*d4RA*tr^2)/(243*B0^3*NA) + (90112*ca^2*d4RA*tr^2)/
        (81*B0^4*NA) - (28672*cf*d4RA*tr^2)/(81*B0^3*NA) + 
       (106496*ca*cf*d4RA*tr^2)/(243*B0^4*NA) + (113743*ca*tr^3)/1458 - 
       (15882775*ca^2*tr^3)/(52488*B0) + (109384462*ca^3*tr^3)/(19683*B0^2) - 
       (162460405*ca^4*tr^3)/(34992*B0^3) - (14844204665*ca^5*tr^3)/
        (629856*B0^4) + (9316910999*ca^6*tr^3)/(52488*B0^5) - 
       (8120006186*ca^7*tr^3)/(19683*B0^6) + (675352145*ca^8*tr^3)/
        (1458*B0^7) - (3638735828*ca^9*tr^3)/(19683*B0^8) + 
       (393026*cf*tr^3)/729 - (2237035*ca*cf*tr^3)/(2916*B0) + 
       (259592425*ca^2*cf*tr^3)/(26244*B0^2) - (178664233*ca^3*cf*tr^3)/
        (17496*B0^3) - (8599679761*ca^4*cf*tr^3)/(314928*B0^4) + 
       (4207644815*ca^5*cf*tr^3)/(17496*B0^5) - (371387279*ca^6*cf*tr^3)/
        (729*B0^6) + (707480605*ca^7*cf*tr^3)/(1458*B0^7) - 
       (358010276*ca^8*cf*tr^3)/(2187*B0^8) - (607715*cf^2*tr^3)/(1458*B0) + 
       (2695169*ca*cf^2*tr^3)/(972*B0^2) - (3147625*ca^2*cf^2*tr^3)/
        (972*B0^3) - (217735759*ca^3*cf^2*tr^3)/(13122*B0^4) + 
       (143790671*ca^4*cf^2*tr^3)/(1458*B0^5) - (134899726*ca^5*cf^2*tr^3)/
        (729*B0^6) + (71700785*ca^6*cf^2*tr^3)/(486*B0^7) - 
       (10009532*ca^7*cf^2*tr^3)/(243*B0^8) + (4820*cf^3*tr^3)/(81*B0^2) + 
       (40321*ca*cf^3*tr^3)/(243*B0^3) - (977317*ca^2*cf^3*tr^3)/(486*B0^4) + 
       (5179213*ca^3*cf^3*tr^3)/(486*B0^5) - (13040378*ca^4*cf^3*tr^3)/
        (729*B0^6) + (1922375*ca^5*cf^3*tr^3)/(162*B0^7) - 
       (1942148*ca^6*cf^3*tr^3)/(729*B0^8) - (3104*cf^4*tr^3)/(9*B0^3) + 
       (15730*ca*cf^4*tr^3)/(27*B0^4) - (6760*ca^2*cf^4*tr^3)/(27*B0^5) + 
       (2197*ca^3*cf^4*tr^3)/(27*B0^6) + (25600*ca*d4AA*tr^3)/(729*B0^4*NA) + 
       (5120*cf*d4AA*tr^3)/(243*B0^4*NA) + (7472*d4RR*tr*z3)/(81*B0*NA) - 
       (552008*ca*d4RR*tr*z3)/(243*B0^2*NA) + (435712*ca^2*d4RR*tr*z3)/
        (81*B0^3*NA) - (445952*ca^3*d4RR*tr*z3)/(81*B0^4*NA) - 
       (10240*cf*d4RR*tr*z3)/(9*B0^2*NA) + (46592*ca*cf*d4RR*tr*z3)/
        (27*B0^3*NA) - (86528*ca^2*cf*d4RR*tr*z3)/(81*B0^4*NA) - 
       (228320*d4RA*tr^2*z3)/(243*B0^2*NA) + (409600*ca*d4RA*tr^2*z3)/
        (81*B0^3*NA) - (292864*ca^2*d4RA*tr^2*z3)/(27*B0^4*NA) + 
       (88576*cf*d4RA*tr^2*z3)/(27*B0^3*NA) - (346112*ca*cf*d4RA*tr^2*z3)/
        (81*B0^4*NA) + (4280*ca*tr^3*z3)/27 - (24968*ca^2*tr^3*z3)/(243*B0) + 
       (1077862*ca^3*tr^3*z3)/(729*B0^2) - (2481095*ca^4*tr^3*z3)/
        (648*B0^3) + (14045927*ca^5*tr^3*z3)/(1458*B0^4) - 
       (53723*ca^6*tr^3*z3)/(9*B0^5) - (25888*cf*tr^3*z3)/81 + 
       (58648*ca*cf*tr^3*z3)/(243*B0) - (1016242*ca^2*cf*tr^3*z3)/
        (243*B0^2) + (1937291*ca^3*cf*tr^3*z3)/(324*B0^3) - 
       (6469259*ca^4*cf*tr^3*z3)/(486*B0^4) + (38794*ca^5*cf*tr^3*z3)/
        (9*B0^5) + (72112*cf^2*tr^3*z3)/(243*B0) - (699100*ca*cf^2*tr^3*z3)/
        (243*B0^2) + (375728*ca^2*cf^2*tr^3*z3)/(81*B0^3) - 
       (2101645*ca^3*cf^2*tr^3*z3)/(243*B0^4) + (12883*ca^4*cf^2*tr^3*z3)/
        (3*B0^5) - (7072*cf^3*tr^3*z3)/(27*B0^2) + (37328*ca*cf^3*tr^3*z3)/
        (81*B0^3) - (57616*ca^2*cf^3*tr^3*z3)/(81*B0^4) + 
       (1352*ca^3*cf^3*tr^3*z3)/(3*B0^5) - (225280*ca*d4AA*tr^3*z3)/
        (243*B0^4*NA) - (45056*cf*d4AA*tr^3*z3)/(81*B0^4*NA) - 
       (64*d4RR*tr*z4)/(B0*NA) + (1120*ca*d4RR*tr*z4)/(3*B0^2*NA) + 
       (832*d4RA*tr^2*z4)/(3*B0^2*NA) + (8*ca*tr^3*z4)/3 - 
       (142*ca^2*tr^3*z4)/(9*B0) - (1514*ca^3*tr^3*z4)/(9*B0^2) + 
       (1954*ca^4*tr^3*z4)/(3*B0^3) - (208*ca*cf*tr^3*z4)/(9*B0) + 
       (280*ca^2*cf*tr^3*z4)/B0^2 - (582*ca^3*cf*tr^3*z4)/B0^3 + 
       (88*cf^2*tr^3*z4)/(3*B0) - (44*ca*cf^2*tr^3*z4)/(3*B0^2) - 
       (1120*ca^2*cf^2*tr^3*z4)/(3*B0^3) - (320*d4RR*tr*z5)/(3*B0*NA) + 
       (4000*ca*d4RR*tr*z5)/(27*B0^2*NA) + (12800*cf*d4RR*tr*z5)/
        (9*B0^2*NA) + (1280*d4RA*tr^2*z5)/(27*B0^2*NA) + 
       (3200*ca*d4RA*tr^2*z5)/(9*B0^3*NA) + (640*cf*d4RA*tr^2*z5)/
        (3*B0^3*NA) - (640*ca*tr^3*z5)/27 - (544*ca^2*tr^3*z5)/(9*B0) - 
       (5680*ca^3*tr^3*z5)/(27*B0^2) + (8800*ca^4*tr^3*z5)/(27*B0^3) - 
       (1280*cf*tr^3*z5)/9 + (64*ca*cf*tr^3*z5)/(3*B0) - 
       (3520*ca^2*cf*tr^3*z5)/(3*B0^2) + (4960*ca^3*cf*tr^3*z5)/(9*B0^3) + 
       (13360*ca*cf^2*tr^3*z5)/(9*B0^2) - (4480*ca^2*cf^2*tr^3*z5)/(9*B0^3) + 
       (3040*cf^3*tr^3*z5)/(9*B0^2) - (1280*ca*cf^3*tr^3*z5)/(3*B0^3)) + 
     a^4*nf^4*((-38720*d4RR*tr^2)/(729*B0^2*NA) + (183040*ca*d4RR*tr^2)/
        (243*B0^3*NA) - (123904*ca^2*d4RR*tr^2)/(81*B0^4*NA) + 
       (39424*cf*d4RR*tr^2)/(81*B0^3*NA) - (146432*ca*cf*d4RR*tr^2)/
        (243*B0^4*NA) - (163840*ca*d4RA*tr^3)/(729*B0^4*NA) - 
       (32768*cf*d4RA*tr^3)/(243*B0^4*NA) - (45113*ca*tr^4)/(6561*B0) - 
       (24264953*ca^2*tr^4)/(39366*B0^2) + (3247525*ca^3*tr^4)/(1458*B0^3) - 
       (384931*ca^4*tr^4)/(8748*B0^4) - (115827095*ca^5*tr^4)/(2187*B0^5) + 
       (3649895107*ca^6*tr^4)/(19683*B0^6) - (203821040*ca^7*tr^4)/
        (729*B0^7) + (2736687362*ca^8*tr^4)/(19683*B0^8) - 
       (18862*cf*tr^4)/(6561*B0) - (27100057*ca*cf*tr^4)/(19683*B0^2) + 
       (23826065*ca^2*cf*tr^4)/(6561*B0^3) + (8513069*ca^3*cf*tr^4)/
        (19683*B0^4) - (213166961*ca^4*cf*tr^4)/(2187*B0^5) + 
       (224437736*ca^5*cf*tr^4)/(729*B0^6) - (856012600*ca^6*cf*tr^4)/
        (2187*B0^7) + (1080563432*ca^7*cf*tr^4)/(6561*B0^8) - 
       (1343668*cf^2*tr^4)/(2187*B0^2) + (430258*ca*cf^2*tr^4)/(243*B0^3) + 
       (13515047*ca^2*cf^2*tr^4)/(4374*B0^4) - (14874512*ca^3*cf^2*tr^4)/
        (243*B0^5) + (123454477*ca^4*cf^2*tr^4)/(729*B0^6) - 
       (43521400*ca^5*cf^2*tr^4)/(243*B0^7) + (5057156*ca^6*cf^2*tr^4)/
        (81*B0^8) + (58544*cf^3*tr^4)/(243*B0^3) + (362176*ca*cf^3*tr^4)/
        (243*B0^4) - (392672*ca^2*cf^3*tr^4)/(27*B0^5) + 
       (24625042*ca^3*cf^3*tr^4)/(729*B0^6) - (2345720*ca^4*cf^3*tr^4)/
        (81*B0^7) + (5923112*ca^5*cf^3*tr^4)/(729*B0^8) + 
       (152*cf^4*tr^4)/(27*B0^4) - (22880*ca*cf^4*tr^4)/(27*B0^5) + 
       (43264*ca^2*cf^4*tr^4)/(27*B0^6) - (87880*ca^3*cf^4*tr^4)/(81*B0^7) + 
       (57122*ca^4*cf^4*tr^4)/(243*B0^8) + (29888*d4RR*tr^2*z3)/
        (243*B0^2*NA) - (133120*ca*d4RR*tr^2*z3)/(81*B0^3*NA) + 
       (90112*ca^2*d4RR*tr^2*z3)/(27*B0^4*NA) - (28672*cf*d4RR*tr^2*z3)/
        (27*B0^3*NA) + (106496*ca*cf*d4RR*tr^2*z3)/(81*B0^4*NA) + 
       (532480*ca*d4RA*tr^3*z3)/(243*B0^4*NA) + (106496*cf*d4RA*tr^3*z3)/
        (81*B0^4*NA) + (1280*ca*tr^4*z3)/(243*B0) - (181624*ca^2*tr^4*z3)/
        (729*B0^2) + (25756*ca^3*tr^4*z3)/(81*B0^3) - (655568*ca^4*tr^4*z3)/
        (243*B0^4) + (21380*ca^5*tr^4*z3)/(9*B0^5) + 
       (32*cf*tr^4*z3)/(27*B0) + (379168*ca*cf*tr^4*z3)/(729*B0^2) - 
       (261272*ca^2*cf*tr^4*z3)/(243*B0^3) + (2821456*ca^3*cf*tr^4*z3)/
        (729*B0^4) - (27736*ca^4*cf*tr^4*z3)/(27*B0^5) + 
       (288448*cf^2*tr^4*z3)/(729*B0^2) - (219680*ca*cf^2*tr^4*z3)/
        (243*B0^3) + (2643232*ca^2*cf^2*tr^4*z3)/(729*B0^4) - 
       (2396*ca^3*cf^2*tr^4*z3)/B0^5 - (2048*cf^3*tr^4*z3)/(81*B0^3) + 
       (48512*ca*cf^3*tr^4*z3)/(81*B0^4) - (1664*ca^2*cf^3*tr^4*z3)/
        (3*B0^5) - (256*d4RR*tr^2*z4)/(3*B0^2*NA) + (32*ca*tr^4*z4)/(9*B0) - 
       (112*ca^2*tr^4*z4)/(9*B0^2) - (320*ca^3*tr^4*z4)/(3*B0^3) - 
       (224*ca*cf*tr^4*z4)/(9*B0^2) + (704*ca^2*cf*tr^4*z4)/(9*B0^3) + 
       (352*cf^2*tr^4*z4)/(9*B0^2) + (256*ca*cf^2*tr^4*z4)/(3*B0^3) - 
       (1280*d4RR*tr^2*z5)/(9*B0^2*NA) - (320*ca^2*tr^4*z5)/(27*B0^2)) + 
     a^4*nf^2*((6896*d4RR)/(27*NA) + (111070*ca*d4RR)/(243*B0*NA) - 
       (1241516*ca^2*d4RR)/(729*B0^2*NA) + (490204*ca^3*d4RR)/(243*B0^3*NA) - 
       (1011296*ca^4*d4RR)/(729*B0^4*NA) - (1040*cf*d4RR)/(3*B0*NA) + 
       (6760*ca*cf*d4RR)/(9*B0^2*NA) + (14600*d4RA*tr)/(243*B0*NA) - 
       (540740*ca*d4RA*tr)/(729*B0^2*NA) + (435712*ca^2*d4RA*tr)/
        (243*B0^3*NA) - (445952*ca^3*d4RA*tr)/(243*B0^4*NA) - 
       (2240*cf*d4RA*tr)/(27*B0^2*NA) + (46592*ca*cf*d4RA*tr)/(81*B0^3*NA) - 
       (86528*ca^2*cf*d4RA*tr)/(243*B0^4*NA) - (44177531*ca^2*tr^2)/23328 + 
       (4777358*ca^3*tr^2)/(2187*B0) - (19489171067*ca^4*tr^2)/
        (1259712*B0^2) + (86322691*ca^5*tr^2)/(139968*B0^3) + 
       (28085652607*ca^6*tr^2)/(419904*B0^4) - (20136572227*ca^7*tr^2)/
        (69984*B0^5) + (214809037913*ca^8*tr^2)/(419904*B0^6) - 
       (447512845*ca^9*tr^2)/(972*B0^7) + (3023599787*ca^10*tr^2)/
        (19683*B0^8) - (13241219*ca*cf*tr^2)/2916 + (67774811*ca^2*cf*tr^2)/
        (17496*B0) - (3592570325*ca^3*cf*tr^2)/(157464*B0^2) + 
       (1412230637*ca^4*cf*tr^2)/(104976*B0^3) + (128223883439*ca^5*cf*tr^2)/
        (2519424*B0^4) - (18128491079*ca^6*cf*tr^2)/(69984*B0^5) + 
       (9788232727*ca^7*cf*tr^2)/(23328*B0^6) - (467738765*ca^8*cf*tr^2)/
        (1458*B0^7) + (593027422*ca^9*cf*tr^2)/(6561*B0^8) - 
       (7505*cf^2*tr^2)/162 + (10544551*ca*cf^2*tr^2)/(11664*B0) - 
       (5310913*ca^2*cf^2*tr^2)/(23328*B0^2) - (25521727*ca^3*cf^2*tr^2)/
        (34992*B0^3) + (3232548677*ca^4*cf^2*tr^2)/(209952*B0^4) - 
       (297899875*ca^5*cf^2*tr^2)/(5832*B0^5) + (3500113201*ca^6*cf^2*tr^2)/
        (46656*B0^6) - (47246485*ca^7*cf^2*tr^2)/(972*B0^7) + 
       (8254129*ca^8*cf^2*tr^2)/(729*B0^8) - (2167*cf^3*tr^2)/(54*B0) - 
       (8039*ca*cf^3*tr^2)/(12*B0^2) + (34657*ca^2*cf^3*tr^2)/(1944*B0^3) - 
       (1215578*ca^3*cf^3*tr^2)/(729*B0^4) + (871195*ca^4*cf^3*tr^2)/
        (648*B0^5) - (37349*ca^5*cf^3*tr^2)/(81*B0^6) + 
       (712*cf^4*tr^2)/(9*B0^2) + (4147*ca*cf^4*tr^2)/(9*B0^3) - 
       (61685*ca^2*cf^4*tr^2)/(216*B0^4) - (18008*d4AA*tr^2)/(729*B0^2*NA) + 
       (17695*ca*d4AA*tr^2)/(243*B0^3*NA) - (14080*ca^2*d4AA*tr^2)/
        (81*B0^4*NA) + (3859*cf*d4AA*tr^2)/(81*B0^3*NA) - 
       (16640*ca*cf*d4AA*tr^2)/(243*B0^4*NA) - (336*d4RR*z3)/NA - 
       (72454*ca*d4RR*z3)/(81*B0*NA) + (805130*ca^2*d4RR*z3)/(243*B0^2*NA) - 
       (356512*ca^3*d4RR*z3)/(81*B0^3*NA) + (735488*ca^4*d4RR*z3)/
        (243*B0^4*NA) - (1280*cf*d4RR*z3)/(3*B0*NA) + 
       (8320*ca*cf*d4RR*z3)/(9*B0^2*NA) - (57224*d4RA*tr*z3)/(81*B0*NA) + 
       (1899236*ca*d4RA*tr*z3)/(243*B0^2*NA) - (1339456*ca^2*d4RA*tr*z3)/
        (81*B0^3*NA) + (1449344*ca^3*d4RA*tr*z3)/(81*B0^4*NA) + 
       (4448*cf*d4RA*tr*z3)/(3*B0^2*NA) - (143936*ca*cf*d4RA*tr*z3)/
        (27*B0^3*NA) + (281216*ca^2*cf*d4RA*tr*z3)/(81*B0^4*NA) - 
       (156817*ca^2*tr^2*z3)/162 + (2355643*ca^3*tr^2*z3)/(7776*B0) - 
       (3029509*ca^4*tr^2*z3)/(864*B0^2) + (18214369*ca^5*tr^2*z3)/
        (1944*B0^3) - (78253793*ca^6*tr^2*z3)/(5832*B0^4) + 
       (967105*ca^7*tr^2*z3)/(144*B0^5) + (124210*ca*cf*tr^2*z3)/81 - 
       (345655*ca^2*cf*tr^2*z3)/(243*B0) + (2153255*ca^3*cf*tr^2*z3)/
        (216*B0^2) - (35744869*ca^4*cf*tr^2*z3)/(2592*B0^3) + 
       (15599077*ca^5*cf*tr^2*z3)/(729*B0^4) - (1443923*ca^6*cf*tr^2*z3)/
        (216*B0^5) + (49696*cf^2*tr^2*z3)/27 - (265537*ca*cf^2*tr^2*z3)/
        (243*B0) + (1059803*ca^2*cf^2*tr^2*z3)/(162*B0^2) - 
       (1241339*ca^3*cf^2*tr^2*z3)/(216*B0^3) + (34990631*ca^4*cf^2*tr^2*z3)/
        (5832*B0^4) - (366223*ca^5*cf^2*tr^2*z3)/(144*B0^5) - 
       (200*cf^3*tr^2*z3)/B0 - (232*ca*cf^3*tr^2*z3)/(27*B0^2) - 
       (494*ca^2*cf^3*tr^2*z3)/(81*B0^3) - (59488*ca^3*cf^3*tr^2*z3)/
        (243*B0^4) + (128*cf^4*tr^2*z3)/(3*B0^2) + (130448*d4AA*tr^2*z3)/
        (243*B0^2*NA) - (146500*ca*d4AA*tr^2*z3)/(81*B0^3*NA) + 
       (123904*ca^2*d4AA*tr^2*z3)/(27*B0^4*NA) - (32116*cf*d4AA*tr^2*z3)/
        (27*B0^3*NA) + (146432*ca*cf*d4AA*tr^2*z3)/(81*B0^4*NA) - 
       (512*d4RR*z3^2)/(3*NA) + (64*ca*d4RR*z3^2)/(B0*NA) + 
       (24*d4RA*tr*z3^2)/(B0*NA) - (704*ca^2*tr^2*z3^2)/9 + 
       (116*ca^3*tr^2*z3^2)/(3*B0) + (81*ca^4*tr^2*z3^2)/(2*B0^2) + 
       256*ca*cf*tr^2*z3^2 + (8*ca^2*cf*tr^2*z3^2)/B0 - 
       (108*ca^3*cf*tr^2*z3^2)/B0^2 - 256*cf^2*tr^2*z3^2 - 
       (80*ca*cf^2*tr^2*z3^2)/B0 + (72*ca^2*cf^2*tr^2*z3^2)/B0^2 - 
       (64*d4RR*z4)/NA + (200*ca*d4RR*z4)/(B0*NA) - (1144*ca^2*d4RR*z4)/
        (3*B0^2*NA) + (160*d4RA*tr*z4)/(B0*NA) - (3640*ca*d4RA*tr*z4)/
        (3*B0^2*NA) - (41*ca^2*tr^2*z4)/6 - (1437*ca^3*tr^2*z4)/(8*B0) + 
       (3355*ca^4*tr^2*z4)/(4*B0^2) - (5161*ca^5*tr^2*z4)/(4*B0^3) - 
       22*ca*cf*tr^2*z4 + (1798*ca^2*cf*tr^2*z4)/(9*B0) - 
       (24149*ca^3*cf*tr^2*z4)/(24*B0^2) + (16783*ca^4*cf*tr^2*z4)/
        (12*B0^3) + (88*cf^2*tr^2*z4)/3 + (155*ca*cf^2*tr^2*z4)/(3*B0) - 
       (455*ca^2*cf^2*tr^2*z4)/(3*B0^2) + (1144*ca^3*cf^2*tr^2*z4)/(3*B0^3) - 
       (352*d4AA*tr^2*z4)/(3*B0^2*NA) + (320*d4RR*z5)/NA - 
       (1640*ca*d4RR*z5)/(9*B0*NA) + (3640*ca^2*d4RR*z5)/(27*B0^2*NA) + 
       (3200*cf*d4RR*z5)/(3*B0*NA) - (20800*ca*cf*d4RR*z5)/(9*B0^2*NA) - 
       (380*d4RA*tr*z5)/(9*B0*NA) - (19600*ca*d4RA*tr*z5)/(9*B0^2*NA) - 
       (10640*ca^2*d4RA*tr*z5)/(9*B0^3*NA) - (3880*cf*d4RA*tr*z5)/
        (9*B0^2*NA) - (1040*ca*cf*d4RA*tr*z5)/(3*B0^3*NA) + 
       (16586*ca^2*tr^2*z5)/27 - (2213*ca^3*tr^2*z5)/(432*B0) + 
       (52595*ca^4*tr^2*z5)/(36*B0^2) - (1174645*ca^5*tr^2*z5)/(864*B0^3) + 
       (6008*ca*cf*tr^2*z5)/3 - (8476*ca^2*cf*tr^2*z5)/(9*B0) + 
       (19745*ca^3*cf*tr^2*z5)/(4*B0^2) - (479665*ca^4*cf*tr^2*z5)/
        (288*B0^3) - (16000*cf^2*tr^2*z5)/9 + (9020*ca*cf^2*tr^2*z5)/(9*B0) - 
       (60970*ca^2*cf^2*tr^2*z5)/(9*B0^2) + (18160*ca^3*cf^2*tr^2*z5)/
        (9*B0^3) + (760*cf^3*tr^2*z5)/(3*B0) - (2500*ca*cf^3*tr^2*z5)/
        (9*B0^2) + (2080*ca^2*cf^3*tr^2*z5)/(3*B0^3) - 
       (4000*d4AA*tr^2*z5)/(27*B0^2*NA) - (16975*ca*d4AA*tr^2*z5)/
        (36*B0^3*NA) - (3395*cf*d4AA*tr^2*z5)/(12*B0^3*NA) + 
       (100*d4RA*tr*z6)/(B0*NA) + (275*ca^3*tr^2*z6)/(3*B0) + 
       (100*ca^2*cf*tr^2*z6)/B0 - (200*ca*cf^2*tr^2*z6)/B0) + 
     a^4*((-4698915983*ca^4)/746496 + (144558557747*ca^5)/(53747712*B0) - 
       (1549646761327*ca^6)/(161243136*B0^2) - (24801111545*ca^7)/
        (17915904*B0^3) + (16886830458065*ca^8)/(644972544*B0^4) - 
       (489739799653*ca^9)/(6718464*B0^5) + (464211189299*ca^10)/
        (5038848*B0^6) - (701600965*ca^11)/(11664*B0^7) + 
       (2385443281*ca^12)/(157464*B0^8) + (3319*d4AA)/(3456*NA) + 
       (5010683*ca*d4AA)/(124416*B0*NA) - (10834783*ca^2*d4AA)/
        (93312*B0^2*NA) + (754039*ca^3*d4AA)/(3888*B0^3*NA) - 
       (114920*ca^4*d4AA)/(729*B0^4*NA) + (122449741*ca^4*z3)/82944 - 
       (557325911*ca^5*z3)/(1327104*B0) + (1196824015*ca^6*z3)/
        (746496*B0^2) - (94225343*ca^7*z3)/(331776*B0^3) + 
       (126066577*ca^8*z3)/(186624*B0^4) + (48841*ca^9*z3)/(576*B0^5) - 
       (311113*d4AA*z3)/(768*NA) - (136582025*ca*d4AA*z3)/(165888*B0*NA) + 
       (29481985*ca^2*d4AA*z3)/(7776*B0^2*NA) - (1557049*ca^3*d4AA*z3)/
        (324*B0^3*NA) + (1011296*ca^4*d4AA*z3)/(243*B0^4*NA) - 
       (2360029*ca^4*z3^2)/18432 + (581307*ca^5*z3^2)/(16384*B0) + 
       (81*ca^6*z3^2)/(2048*B0^2) + (753337*d4AA*z3^2)/(768*NA) - 
       (16887*ca*d4AA*z3^2)/(2048*B0*NA) + (49117*ca^4*z4)/2048 - 
       (1684853*ca^5*z4)/(18432*B0) + (78799*ca^6*z4)/(2304*B0^2) - 
       (2431*ca^7*z4)/(96*B0^3) - (989*d4AA*z4)/(32*NA) + 
       (2101*ca*d4AA*z4)/(32*B0*NA) - (1573*ca^2*d4AA*z4)/(3*B0^2*NA) + 
       (338738527*ca^4*z5)/110592 - (456029281*ca^5*z5)/(442368*B0) + 
       (146887175*ca^6*z5)/(110592*B0^2) - (10533965*ca^7*z5)/(13824*B0^3) - 
       (226975*d4AA*z5)/(512*NA) + (2583335*ca*d4AA*z5)/(9216*B0*NA) - 
       (8932315*ca^2*d4AA*z5)/(4608*B0^2*NA) - (750295*ca^3*d4AA*z5)/
        (576*B0^3*NA) - (238325*ca^4*z6)/4096 + (2621575*ca^5*z6)/
        (12288*B0) - (50925*d4AA*z6)/(512*NA) + (186725*ca*d4AA*z6)/
        (512*B0*NA) - (9266411*ca^4*z7)/6144 + (194793683*ca^5*z7)/
        (393216*B0) - (99757*d4AA*z7)/(128*NA) + (6235831*ca*d4AA*z7)/
        (16384*B0*NA)) + a^4*nf*((-4544*d4RA)/(27*NA) - 
       (53410*ca*d4RA)/(243*B0*NA) + (711530*ca^2*d4RA)/(729*B0^2*NA) - 
       (356512*ca^3*d4RA)/(243*B0^3*NA) + (735488*ca^4*d4RA)/(729*B0^4*NA) + 
       (236*cf*d4RA)/(3*B0*NA) - (520*ca*cf*d4RA)/(3*B0^2*NA) + 
       (42950657*ca^3*tr)/5832 - (27667062347*ca^4*tr)/(6718464*B0) + 
       (193536652117*ca^5*tr)/(10077696*B0^2) + (18340343*ca^6*tr)/
        (4608*B0^3) - (158351178527*ca^7*tr)/(2239488*B0^4) + 
       (257467371083*ca^8*tr)/(1119744*B0^5) - (424238893663*ca^9*tr)/
        (1259712*B0^6) + (1482568555*ca^10*tr)/(5832*B0^7) - 
       (1435583513*ca^11*tr)/(19683*B0^8) + (20572427*ca^2*cf*tr)/2916 - 
       (4138207793*ca^3*cf*tr)/(839808*B0) + (44296224793*ca^4*cf*tr)/
        (2519424*B0^2) - (27834243947*ca^5*cf*tr)/(3359232*B0^3) - 
       (67399641809*ca^6*cf*tr)/(2519424*B0^4) + (116260617941*ca^7*cf*tr)/
        (1119744*B0^5) - (2144869753*ca^8*cf*tr)/(15552*B0^6) + 
       (1546061855*ca^9*cf*tr)/(17496*B0^7) - (140320193*ca^10*cf*tr)/
        (6561*B0^8) - (576533*ca*cf^2*tr)/648 + (41008975*ca^2*cf^2*tr)/
        (23328*B0) - (775843471*ca^3*cf^2*tr)/(139968*B0^2) + 
       (189629741*ca^4*cf^2*tr)/(46656*B0^3) - (753374947*ca^5*cf^2*tr)/
        (559872*B0^4) - (6995755*ca^6*cf^2*tr)/(3888*B0^5) + 
       (634933*ca^7*cf^2*tr)/(972*B0^6) - (31*cf^3*tr)/3 - 
       (97031*ca*cf^3*tr)/(108*B0) + (2918707*ca^2*cf^3*tr)/(1296*B0^2) - 
       (256243*ca^3*cf^3*tr)/(216*B0^3) + (66079*ca^4*cf^3*tr)/(81*B0^4) + 
       (4157*cf^4*tr)/(24*B0) - (54041*ca*cf^4*tr)/(144*B0^2) - 
       (68981*d4AA*tr)/(3888*B0*NA) + (658861*ca*d4AA*tr)/(5832*B0^2*NA) - 
       (462047*ca^2*d4AA*tr)/(1944*B0^3*NA) + (69680*ca^3*d4AA*tr)/
        (243*B0^4*NA) + (8453*cf*d4AA*tr)/(432*B0^2*NA) - 
       (50167*ca*cf*d4AA*tr)/(648*B0^3*NA) + (13520*ca^2*cf*d4AA*tr)/
        (243*B0^4*NA) + (1964*d4RA*z3)/NA + (708487*ca*d4RA*z3)/(324*B0*NA) - 
       (2444147*ca^2*d4RA*z3)/(243*B0^2*NA) + (1095016*ca^3*d4RA*z3)/
        (81*B0^3*NA) - (2390336*ca^4*d4RA*z3)/(243*B0^4*NA) - 
       (386*cf*d4RA*z3)/(3*B0*NA) + (2080*ca*cf*d4RA*z3)/(9*B0^2*NA) - 
       (232351*ca^3*tr*z3)/1296 - (4185139*ca^4*tr*z3)/(27648*B0) + 
       (152202793*ca^5*tr*z3)/(93312*B0^2) - (133772903*ca^6*tr*z3)/
        (20736*B0^3) + (62288539*ca^7*tr*z3)/(10368*B0^4) - 
       (420121*ca^8*tr*z3)/(144*B0^5) - (324935*ca^2*cf*tr*z3)/162 + 
       (23365057*ca^3*cf*tr*z3)/(15552*B0) - (1500742895*ca^4*cf*tr*z3)/
        (186624*B0^2) + (345705149*ca^5*cf*tr*z3)/(31104*B0^3) - 
       (1183527787*ca^6*cf*tr*z3)/(93312*B0^4) + (1537055*ca^7*cf*tr*z3)/
        (432*B0^5) - (192157*ca*cf^2*tr*z3)/54 + (2869403*ca^2*cf^2*tr*z3)/
        (1944*B0) - (46793891*ca^3*cf^2*tr*z3)/(11664*B0^2) + 
       (3162757*ca^4*cf^2*tr*z3)/(15552*B0^3) + (505648*ca^5*cf^2*tr*z3)/
        (729*B0^4) + 104*cf^3*tr*z3 - (1541*ca*cf^3*tr*z3)/(3*B0) + 
       (9256*ca^2*cf^3*tr*z3)/(9*B0^2) + (32*cf^4*tr*z3)/B0 - 
       (208*ca*cf^4*tr*z3)/(3*B0^2) + (3920473*d4AA*tr*z3)/(10368*B0*NA) - 
       (1574119*ca*d4AA*tr*z3)/(486*B0^2*NA) + (955217*ca^2*d4AA*tr*z3)/
        (162*B0^3*NA) - (613184*ca^3*d4AA*tr*z3)/(81*B0^4*NA) - 
       (15371*cf*d4AA*tr*z3)/(36*B0^2*NA) + (104377*ca*cf*d4AA*tr*z3)/
        (54*B0^3*NA) - (118976*ca^2*cf*d4AA*tr*z3)/(81*B0^4*NA) - 
       (5350*d4RA*z3^2)/(3*NA) + (893*ca*d4RA*z3^2)/(4*B0*NA) - 
       (72*cf*d4RA*z3^2)/(B0*NA) - (557*ca^3*tr*z3^2)/18 - 
       (38903*ca^4*tr*z3^2)/(1536*B0) - (81*ca^5*tr*z3^2)/(32*B0^2) + 
       410*ca^2*cf*tr*z3^2 - (703*ca^3*cf*tr*z3^2)/(4*B0) + 
       (27*ca^4*cf*tr*z3^2)/(8*B0^2) - 60*ca*cf^2*tr*z3^2 + 
       (220*ca^2*cf^2*tr*z3^2)/B0 - (2017*d4AA*tr*z3^2)/(64*B0*NA) + 
       (172*d4RA*z4)/NA - (518*ca*d4RA*z4)/(B0*NA) + (3718*ca^2*d4RA*z4)/
        (3*B0^2*NA) - (2767*ca^3*tr*z4)/32 + (2234407*ca^4*tr*z4)/(4608*B0) - 
       (507709*ca^5*tr*z4)/(576*B0^2) + (40801*ca^6*tr*z4)/(48*B0^3) + 
       61*ca^2*cf*tr*z4 - (114449*ca^3*cf*tr*z4)/(288*B0) + 
       (330155*ca^4*cf*tr*z4)/(288*B0^2) - (154297*ca^5*cf*tr*z4)/
        (144*B0^3) + (245*ca*cf^2*tr*z4)/6 - (473*ca^2*cf^2*tr*z4)/(3*B0) - 
       (1573*ca^3*cf^2*tr*z4)/(18*B0^2) - (95*d4AA*tr*z4)/(8*B0*NA) + 
       (1540*ca*d4AA*tr*z4)/(3*B0^2*NA) + (1005*d4RA*z5)/NA - 
       (4085*ca*d4RA*z5)/(4*B0*NA) + (92575*ca^2*d4RA*z5)/(27*B0^2*NA) + 
       (8840*ca^3*d4RA*z5)/(9*B0^3*NA) - (895*cf*d4RA*z5)/(3*B0*NA) + 
       (10400*ca*cf*d4RA*z5)/(9*B0^2*NA) - (1650287*ca^3*tr*z5)/432 + 
       (9605945*ca^4*tr*z5)/(9216*B0) - (17822405*ca^5*tr*z5)/(6912*B0^2) + 
       (12562805*ca^6*tr*z5)/(6912*B0^3) - (36166*ca^2*cf*tr*z5)/9 + 
       (271187*ca^3*cf*tr*z5)/(144*B0) - (2410605*ca^4*cf*tr*z5)/(512*B0^2) + 
       (960895*ca^5*cf*tr*z5)/(768*B0^3) + (29210*ca*cf^2*tr*z5)/9 - 
       (42785*ca^2*cf^2*tr*z5)/(18*B0) + (135245*ca^3*cf^2*tr*z5)/(18*B0^2) - 
       (17680*ca^4*cf^2*tr*z5)/(9*B0^3) + 1960*cf^3*tr*z5 - 
       (335*ca*cf^3*tr*z5)/(3*B0) - (12155*ca^2*cf^3*tr*z5)/(9*B0^2) - 
       (368335*d4AA*tr*z5)/(1152*B0*NA) + (1228075*ca*d4AA*tr*z5)/
        (864*B0^2*NA) + (451535*ca^2*d4AA*tr*z5)/(288*B0^3*NA) - 
       (23765*cf*d4AA*tr*z5)/(64*B0^2*NA) + (44135*ca*cf*d4AA*tr*z5)/
        (96*B0^3*NA) + (75*d4RA*z6)/NA - (275*ca*d4RA*z6)/(B0*NA) + 
       (275*ca^3*tr*z6)/4 - (337575*ca^4*tr*z6)/(1024*B0) + 
       75*ca^2*cf*tr*z6 - (275*ca^3*cf*tr*z6)/B0 - 150*ca*cf^2*tr*z6 + 
       (550*ca^2*cf^2*tr*z6)/B0 - (16975*d4AA*tr*z6)/(128*B0*NA) + 
       (49*d4RA*z7)/(2*NA) - (196*ca*d4RA*z7)/(B0*NA) - 
       (119*cf*d4RA*z7)/(B0*NA) + (9471*ca^3*tr*z7)/4 - 
       (224581*ca^4*tr*z7)/(384*B0) - (2800*ca^2*cf*tr*z7)/3 + 
       (16681*ca^3*cf*tr*z7)/(48*B0) + 2240*ca*cf^2*tr*z7 - 
       (840*ca^2*cf^2*tr*z7)/B0 - 2240*cf^3*tr*z7 + (840*ca*cf^3*tr*z7)/B0 + 
       (5285*d4AA*tr*z7)/(16*B0*NA));
 
ghostSI = 1 + a*(-ca - (95*ca^2)/(48*B0) + (17*ca^3)/(2*B0^2)) + 
     a*nf*((5*ca*tr)/(6*B0) - (5*ca^2*tr)/B0^2 - (3*ca*cf*tr)/B0^2) + 
     a^2*nf^2*((35*ca*tr^2)/(54*B0) + (383*ca^2*tr^2)/(72*B0^2) - 
       (125*ca^3*tr^2)/(6*B0^3) + (25*ca^4*tr^2)/(2*B0^4) + 
       (7*ca*cf*tr^2)/(2*B0^2) - (45*ca^2*cf*tr^2)/(2*B0^3) + 
       (15*ca^3*cf*tr^2)/B0^4 - (6*ca*cf^2*tr^2)/B0^3 + 
       (9*ca^2*cf^2*tr^2)/(2*B0^4)) + a^2*((-1751*ca^2)/192 - 
       (8977*ca^3)/(3456*B0) + (112961*ca^4)/(4608*B0^2) - 
       (6239*ca^5)/(96*B0^3) + (289*ca^6)/(8*B0^4) + (15*ca^2*z3)/16 - 
       (9*ca^3*z3)/(64*B0)) + a^2*nf*((95*ca*tr)/24 - (83*ca^2*tr)/(216*B0) - 
       (7955*ca^3*tr)/(288*B0^2) + (3535*ca^4*tr)/(48*B0^3) - 
       (85*ca^5*tr)/(2*B0^4) + (45*ca*cf*tr)/(8*B0) - 
       (19*ca^2*cf*tr)/(2*B0^2) + (639*ca^3*cf*tr)/(16*B0^3) - 
       (51*ca^4*cf*tr)/(2*B0^4) + (3*ca*cf^2*tr)/(4*B0^2) + 
       (9*ca^2*tr*z3)/(2*B0) - (6*ca*cf*tr*z3)/B0) + 
     a^3*nf^3*((166*ca*tr^3)/(243*B0) + (241*ca^2*tr^3)/(108*B0^2) + 
       (42575*ca^3*tr^3)/(1296*B0^3) - (24745*ca^4*tr^3)/(216*B0^4) + 
       (375*ca^5*tr^3)/(4*B0^5) - (125*ca^6*tr^3)/(6*B0^6) + 
       (398*ca*cf*tr^3)/(243*B0^2) + (4729*ca^2*cf*tr^3)/(108*B0^3) - 
       (4403*ca^3*cf*tr^3)/(24*B0^4) + (325*ca^4*cf*tr^3)/(2*B0^5) - 
       (75*ca^5*cf*tr^3)/(2*B0^6) + (128*ca*cf^2*tr^3)/(9*B0^3) - 
       (191*ca^2*cf^2*tr^3)/(2*B0^4) + (375*ca^3*cf^2*tr^3)/(4*B0^5) - 
       (45*ca^4*cf^2*tr^3)/(2*B0^6) - (16*ca*cf^3*tr^3)/B0^4 + 
       (18*ca^2*cf^3*tr^3)/B0^5 - (9*ca^3*cf^3*tr^3)/(2*B0^6) - 
       (32*ca*tr^3*z3)/(27*B0)) + a^3*nf^2*((-176*ca*d4RR)/(9*B0^2*NA) - 
       (5161*ca*tr^2)/486 + (257*ca^2*tr^2)/(3888*B0) + 
       (36217*ca^3*tr^2)/(2592*B0^2) - (1007041*ca^4*tr^2)/(3456*B0^3) + 
       (188297*ca^5*tr^2)/(288*B0^4) - (15525*ca^6*tr^2)/(32*B0^5) + 
       (425*ca^7*tr^2)/(4*B0^6) - (115*ca*cf*tr^2)/(81*B0) + 
       (166051*ca^2*cf*tr^2)/(3888*B0^2) - (253265*ca^3*cf*tr^2)/(864*B0^3) + 
       (66851*ca^4*cf*tr^2)/(96*B0^4) - (8975*ca^5*cf*tr^2)/(16*B0^5) + 
       (255*ca^6*cf*tr^2)/(2*B0^6) + (728*ca*cf^2*tr^2)/(27*B0^2) - 
       (2149*ca^2*cf^2*tr^2)/(36*B0^3) + (1417*ca^3*cf^2*tr^2)/(8*B0^4) - 
       (5181*ca^4*cf^2*tr^2)/(32*B0^5) + (153*ca^5*cf^2*tr^2)/(4*B0^6) + 
       (4*ca*cf^3*tr^2)/B0^3 - (9*ca^2*cf^3*tr^2)/(4*B0^4) + 
       (128*ca*d4RR*z3)/(3*B0^2*NA) - (8*ca*tr^2*z3)/9 - 
       (10*ca^2*tr^2*z3)/B0 + (1079*ca^3*tr^2*z3)/(36*B0^2) - 
       (45*ca^4*tr^2*z3)/(2*B0^3) + (40*ca*cf*tr^2*z3)/(3*B0) - 
       (65*ca^2*cf*tr^2*z3)/(9*B0^2) + (33*ca^3*cf*tr^2*z3)/(2*B0^3) - 
       (320*ca*cf^2*tr^2*z3)/(9*B0^2) + (18*ca^2*cf^2*tr^2*z3)/B0^3 + 
       (6*ca^2*tr^2*z4)/B0 - (8*ca*cf*tr^2*z4)/B0) + 
     a^4*nf^4*((65*ca*tr^4)/(81*B0) + (15407*ca^2*tr^4)/(5832*B0^2) - 
       (9599*ca^3*tr^4)/(3888*B0^3) + (7051777*ca^4*tr^4)/(31104*B0^4) - 
       (299425*ca^5*tr^4)/(432*B0^5) + (278725*ca^6*tr^4)/(432*B0^6) - 
       (8125*ca^7*tr^4)/(36*B0^7) + (625*ca^8*tr^4)/(24*B0^8) - 
       (1825*ca*cf*tr^4)/(1458*B0^2) + (287*ca^2*cf*tr^4)/(2916*B0^3) + 
       (1692599*ca^3*cf*tr^4)/(3888*B0^4) - (644515*ca^4*cf*tr^4)/
        (432*B0^5) + (105895*ca^5*cf*tr^4)/(72*B0^6) - 
       (2125*ca^6*cf*tr^4)/(4*B0^7) + (125*ca^7*cf*tr^4)/(2*B0^8) + 
       (13*ca*cf^2*tr^4)/(81*B0^3) + (178313*ca^2*cf^2*tr^4)/(648*B0^4) - 
       (42263*ca^3*cf^2*tr^4)/(36*B0^5) + (20023*ca^4*cf^2*tr^4)/(16*B0^6) - 
       (1875*ca^5*cf^2*tr^4)/(4*B0^7) + (225*ca^6*cf^2*tr^4)/(4*B0^8) + 
       (172*ca*cf^3*tr^4)/(3*B0^4) - (397*ca^2*cf^3*tr^4)/B0^5 + 
       (1883*ca^3*cf^3*tr^4)/(4*B0^6) - (735*ca^4*cf^3*tr^4)/(4*B0^7) + 
       (45*ca^5*cf^3*tr^4)/(2*B0^8) - (48*ca*cf^4*tr^4)/B0^5 + 
       (66*ca^2*cf^4*tr^4)/B0^6 - (27*ca^3*cf^4*tr^4)/B0^7 + 
       (27*ca^4*cf^4*tr^4)/(8*B0^8) + (80*ca*tr^4*z3)/(81*B0) - 
       (680*ca^2*tr^4*z3)/(81*B0^2) + (160*ca^3*tr^4*z3)/(27*B0^3) - 
       (40*ca*cf*tr^4*z3)/(9*B0^2) + (32*ca^2*cf*tr^4*z3)/(9*B0^3) - 
       (16*ca*tr^4*z4)/(9*B0)) + a^3*((-466373*ca^3)/3888 - 
       (4517*ca^4)/(9216*B0) + (7548835*ca^5)/(165888*B0^2) - 
       (279497855*ca^6)/(663552*B0^3) + (19457299*ca^7)/(27648*B0^4) - 
       (61557*ca^8)/(128*B0^5) + (4913*ca^9)/(48*B0^6) + 
       (23*d4AA)/(32*B0*NA) - (20*ca*d4AA)/(9*B0^2*NA) + 
       (12403*ca^3*z3)/576 - (164449*ca^4*z3)/(13824*B0) + 
       (74533*ca^5*z3)/(9216*B0^2) - (153*ca^6*z3)/(128*B0^3) - 
       (203*d4AA*z3)/(8*B0*NA) + (176*ca*d4AA*z3)/(3*B0^2*NA) - 
       (9*ca^3*z4)/64 + (33*ca^4*z4)/(64*B0) + (65*ca^3*z5)/32 + 
       (47665*ca^4*z5)/(3072*B0) + (3395*d4AA*z5)/(128*B0*NA)) + 
     a^3*nf*((128*ca*d4RA)/(9*B0^2*NA) + (150247*ca^2*tr)/1944 + 
       (48841*ca^3*tr)/(15552*B0) - (1796831*ca^4*tr)/(20736*B0^2) + 
       (666183*ca^5*tr)/(1024*B0^3) - (5503645*ca^6*tr)/(4608*B0^4) + 
       (26775*ca^7*tr)/(32*B0^5) - (1445*ca^8*tr)/(8*B0^6) + 
       (899*ca*cf*tr)/24 + (4763*ca^2*cf*tr)/(324*B0) - 
       (1049081*ca^3*cf*tr)/(31104*B0^2) + (1178663*ca^4*cf*tr)/(3456*B0^3) - 
       (971393*ca^5*cf*tr)/(1536*B0^4) + (15487*ca^6*cf*tr)/(32*B0^5) - 
       (867*ca^7*cf*tr)/(8*B0^6) - (271*ca*cf^2*tr)/(36*B0) - 
       (8285*ca^2*cf^2*tr)/(216*B0^2) - (2461*ca^3*cf^2*tr)/(192*B0^3) + 
       (51*ca^4*cf^2*tr)/(8*B0^4) + (23*ca*cf^3*tr)/(2*B0^2) + 
       (16*d4RA*z3)/(B0*NA) - (416*ca*d4RA*z3)/(3*B0^2*NA) + 
       (29*ca^2*tr*z3)/9 + (11005*ca^3*tr*z3)/(288*B0) - 
       (14209*ca^4*tr*z3)/(384*B0^2) + (2493*ca^5*tr*z3)/(64*B0^3) - 
       22*ca*cf*tr*z3 - (70*ca^2*cf*tr*z3)/(3*B0) + (5155*ca^3*cf*tr*z3)/
        (144*B0^2) - (3237*ca^4*cf*tr*z3)/(64*B0^3) - 
       (74*ca*cf^2*tr*z3)/(3*B0) + (88*ca^2*cf^2*tr*z3)/(9*B0^2) + 
       (9*ca^2*tr*z4)/2 - (267*ca^3*tr*z4)/(16*B0) - 6*ca*cf*tr*z4 + 
       (22*ca^2*cf*tr*z4)/B0 - (20*d4RA*z5)/(B0*NA) - 
       (55*ca^3*tr*z5)/(3*B0) - (20*ca^2*cf*tr*z5)/B0 + 
       (40*ca*cf^2*tr*z5)/B0) + a^4*nf^3*((2420*ca*d4RR*tr)/(27*B0^2*NA) - 
       (5720*ca^2*d4RR*tr)/(27*B0^3*NA) + (880*ca^3*d4RR*tr)/(9*B0^4*NA) - 
       (352*ca*cf*d4RR*tr)/(3*B0^3*NA) + (176*ca^2*cf*d4RR*tr)/(3*B0^4*NA) + 
       (150979*ca*tr^3)/2916 - (76387*ca^2*tr^3)/(5832*B0) + 
       (164291*ca^3*tr^3)/(5184*B0^2) + (3419911*ca^4*tr^3)/(7776*B0^3) - 
       (169267369*ca^5*tr^3)/(62208*B0^4) + (19331465*ca^6*tr^3)/
        (3456*B0^5) - (7940285*ca^7*tr^3)/(1728*B0^6) + 
       (445375*ca^8*tr^3)/(288*B0^7) - (2125*ca^9*tr^3)/(12*B0^8) - 
       (14765*ca*cf*tr^3)/(1944*B0) + (14795*ca^2*cf*tr^3)/(1944*B0^2) + 
       (11371505*ca^3*cf*tr^3)/(15552*B0^3) - (21867979*ca^4*cf*tr^3)/
        (5184*B0^4) + (10458949*ca^5*cf*tr^3)/(1152*B0^5) - 
       (753377*ca^6*cf*tr^3)/(96*B0^6) + (87375*ca^7*cf*tr^3)/(32*B0^7) - 
       (1275*ca^8*cf*tr^3)/(4*B0^8) - (33733*ca*cf^2*tr^3)/(648*B0^2) + 
       (625597*ca^2*cf^2*tr^3)/(1296*B0^3) - (5303387*ca^3*cf^2*tr^3)/
        (2592*B0^4) + (1370881*ca^4*cf^2*tr^3)/(288*B0^5) - 
       (283987*ca^5*cf^2*tr^3)/(64*B0^6) + (51405*ca^6*cf^2*tr^3)/(32*B0^7) - 
       (765*ca^7*cf^2*tr^3)/(4*B0^8) + (1018*ca*cf^3*tr^3)/(9*B0^3) - 
       (19393*ca^2*cf^3*tr^3)/(72*B0^4) + (12311*ca^3*cf^3*tr^3)/(16*B0^5) - 
       (6593*ca^4*cf^3*tr^3)/(8*B0^6) + (10077*ca^5*cf^3*tr^3)/(32*B0^7) - 
       (153*ca^6*cf^3*tr^3)/(4*B0^8) + (18*ca*cf^4*tr^3)/B0^4 - 
       (33*ca^2*cf^4*tr^3)/(2*B0^5) + (27*ca^3*cf^4*tr^3)/(8*B0^6) - 
       (1796*ca*d4RR*tr*z3)/(9*B0^2*NA) + (4160*ca^2*d4RR*tr*z3)/
        (9*B0^3*NA) - (640*ca^3*d4RR*tr*z3)/(3*B0^4*NA) + 
       (256*ca*cf*d4RR*tr*z3)/(B0^3*NA) - (128*ca^2*cf*d4RR*tr*z3)/
        (B0^4*NA) + (20*ca*tr^3*z3)/27 - (919*ca^2*tr^3*z3)/(81*B0) - 
       (25739*ca^3*tr^3*z3)/(324*B0^2) + (3967*ca^4*tr^3*z3)/(16*B0^3) - 
       (8095*ca^5*tr^3*z3)/(36*B0^4) + (225*ca^6*tr^3*z3)/(4*B0^5) - 
       (58*ca*cf*tr^3*z3)/(9*B0) + (89*ca^2*cf*tr^3*z3)/(27*B0^2) + 
       (5063*ca^3*cf*tr^3*z3)/(54*B0^3) - (1577*ca^4*cf*tr^3*z3)/(36*B0^4) - 
       (15*ca^5*cf*tr^3*z3)/(2*B0^5) + (3344*ca*cf^2*tr^3*z3)/(27*B0^2) - 
       (9059*ca^2*cf^2*tr^3*z3)/(27*B0^3) + (2632*ca^3*cf^2*tr^3*z3)/
        (9*B0^4) - (279*ca^4*cf^2*tr^3*z3)/(4*B0^5) - (496*ca*cf^3*tr^3*z3)/
        (3*B0^3) + (428*ca^2*cf^3*tr^3*z3)/(3*B0^4) - (27*ca^3*cf^3*tr^3*z3)/
        B0^5 + (48*ca*d4RR*tr*z4)/(B0^2*NA) - (4*ca*tr^3*z4)/3 - 
       (91*ca^2*tr^3*z4)/(9*B0) + (42*ca^3*tr^3*z4)/B0^2 - 
       (30*ca^4*tr^3*z4)/B0^3 + (20*ca*cf*tr^3*z4)/B0 - 
       (44*ca^2*cf*tr^3*z4)/(3*B0^2) + (22*ca^3*cf*tr^3*z4)/B0^3 - 
       (46*ca*cf^2*tr^3*z4)/B0^2 + (24*ca^2*cf^2*tr^3*z4)/B0^3 + 
       (80*ca*d4RR*tr*z5)/(B0^2*NA) + (232*ca^2*tr^3*z5)/(9*B0) + 
       (20*ca^3*tr^3*z5)/(3*B0^2) - (32*ca*cf*tr^3*z5)/(3*B0)) + 
     a^4*nf^2*((107*ca*d4RR)/(3*B0*NA) - (12640*ca^2*d4RR)/(27*B0^2*NA) + 
       (10021*ca^3*d4RR)/(27*B0^3*NA) - (1496*ca^4*d4RR)/(9*B0^4*NA) + 
       (260*ca*cf*d4RR)/(B0^2*NA) - (2390*ca*d4RA*tr)/(27*B0^2*NA) + 
       (4160*ca^2*d4RA*tr)/(27*B0^3*NA) - (640*ca^3*d4RA*tr)/(9*B0^4*NA) + 
       (256*ca*cf*d4RA*tr)/(3*B0^3*NA) - (128*ca^2*cf*d4RA*tr)/(3*B0^4*NA) - 
       (2051269*ca^2*tr^2)/3456 + (2775211*ca^3*tr^2)/(31104*B0) - 
       (3145675*ca^4*tr^2)/(41472*B0^2) - (4729045*ca^5*tr^2)/(1728*B0^3) + 
       (3216844207*ca^6*tr^2)/(331776*B0^4) - (148350247*ca^7*tr^2)/
        (9216*B0^5) + (112055417*ca^8*tr^2)/(9216*B0^6) - 
       (762875*ca^9*tr^2)/(192*B0^7) + (7225*ca^10*tr^2)/(16*B0^8) - 
       (36485*ca*cf*tr^2)/108 + (415735*ca^2*cf*tr^2)/(15552*B0) - 
       (5176915*ca^3*cf*tr^2)/(31104*B0^2) - (39301891*ca^4*cf*tr^2)/
        (15552*B0^3) + (829627403*ca^5*cf*tr^2)/(82944*B0^4) - 
       (160834549*ca^6*cf*tr^2)/(9216*B0^5) + (21234493*ca^7*cf*tr^2)/
        (1536*B0^6) - (149685*ca^8*cf*tr^2)/(32*B0^7) + 
       (4335*ca^9*cf*tr^2)/(8*B0^8) - (53927*ca*cf^2*tr^2)/(864*B0) + 
       (3590785*ca^2*cf^2*tr^2)/(10368*B0^2) - (669467*ca^3*cf^2*tr^2)/
        (648*B0^3) + (26055815*ca^4*cf^2*tr^2)/(10368*B0^4) - 
       (5152993*ca^5*cf^2*tr^2)/(1152*B0^5) + (3972097*ca^6*cf^2*tr^2)/
        (1024*B0^6) - (88077*ca^7*cf^2*tr^2)/(64*B0^7) + 
       (2601*ca^8*cf^2*tr^2)/(16*B0^8) - (427*ca*cf^3*tr^2)/(3*B0^2) - 
       (17617*ca^2*cf^3*tr^2)/(288*B0^3) - (1111*ca^3*cf^3*tr^2)/(18*B0^4) + 
       (6269*ca^4*cf^3*tr^2)/(64*B0^5) - (153*ca^5*cf^3*tr^2)/(8*B0^6) + 
       (273*ca*cf^4*tr^2)/(4*B0^3) - (1095*ca^2*cf^4*tr^2)/(32*B0^4) - 
       (109*ca*d4RR*z3)/(3*B0*NA) + (7939*ca^2*d4RR*z3)/(9*B0^2*NA) - 
       (7288*ca^3*d4RR*z3)/(9*B0^3*NA) + (1088*ca^4*d4RR*z3)/(3*B0^4*NA) + 
       (320*ca*cf*d4RR*z3)/(B0^2*NA) - (104*d4RA*tr*z3)/(3*B0*NA) + 
       (9410*ca*d4RA*tr*z3)/(9*B0^2*NA) - (14240*ca^2*d4RA*tr*z3)/
        (9*B0^3*NA) + (2080*ca^3*d4RA*tr*z3)/(3*B0^4*NA) + 
       (48*cf*d4RA*tr*z3)/(B0^2*NA) - (880*ca*cf*d4RA*tr*z3)/(B0^3*NA) + 
       (416*ca^2*cf*d4RA*tr*z3)/(B0^4*NA) - (3469*ca^2*tr^2*z3)/36 - 
       (130229*ca^3*tr^2*z3)/(1728*B0) + (317929*ca^4*tr^2*z3)/(576*B0^2) - 
       (11696573*ca^5*tr^2*z3)/(13824*B0^3) + (789583*ca^6*tr^2*z3)/
        (1152*B0^4) - (24705*ca^7*tr^2*z3)/(128*B0^5) + 
       (689*ca*cf*tr^2*z3)/3 - (2971*ca^2*cf*tr^2*z3)/(36*B0) + 
       (28639*ca^3*cf*tr^2*z3)/(432*B0^2) + (629287*ca^4*cf*tr^2*z3)/
        (3456*B0^3) - (377423*ca^5*cf*tr^2*z3)/(1152*B0^4) + 
       (8841*ca^6*cf*tr^2*z3)/(64*B0^5) + (1897*ca*cf^2*tr^2*z3)/(9*B0) - 
       (26059*ca^2*cf^2*tr^2*z3)/(54*B0^2) + (202255*ca^3*cf^2*tr^2*z3)/
        (216*B0^3) - (95887*ca^4*cf^2*tr^2*z3)/(144*B0^4) + 
       (19503*ca^5*cf^2*tr^2*z3)/(128*B0^5) - (202*ca*cf^3*tr^2*z3)/B0^2 + 
       (769*ca^2*cf^3*tr^2*z3)/(6*B0^3) - (88*ca^3*cf^3*tr^2*z3)/(3*B0^4) - 
       (32*ca*d4RR*z3^2)/(B0*NA) - (12*d4RA*tr*z3^2)/(B0*NA) - 
       (166*ca^3*tr^2*z3^2)/(3*B0) + (81*ca^4*tr^2*z3^2)/(8*B0^2) + 
       (116*ca^2*cf*tr^2*z3^2)/B0 - (27*ca^3*cf*tr^2*z3^2)/B0^2 - 
       (56*ca*cf^2*tr^2*z3^2)/B0 + (18*ca^2*cf^2*tr^2*z3^2)/B0^2 - 
       (12*ca*d4RR*z4)/(B0*NA) - (132*ca^2*d4RR*z4)/(B0^2*NA) + 
       (24*d4RA*tr*z4)/(B0*NA) - (156*ca*d4RA*tr*z4)/(B0^2*NA) - 
       (45*ca^2*tr^2*z4)/4 + (5887*ca^3*tr^2*z4)/(48*B0) - 
       (6055*ca^4*tr^2*z4)/(32*B0^2) + (2151*ca^5*tr^2*z4)/(16*B0^3) + 
       15*ca*cf*tr^2*z4 - (116*ca^2*cf*tr^2*z4)/B0 + (5741*ca^3*cf*tr^2*z4)/
        (48*B0^2) - (2047*ca^4*cf*tr^2*z4)/(16*B0^3) - 
       (99*ca*cf^2*tr^2*z4)/(2*B0) + (311*ca^2*cf^2*tr^2*z4)/(2*B0^2) - 
       (66*ca^3*cf^2*tr^2*z4)/B0^3 + (60*ca*d4RR*z5)/(B0*NA) + 
       (140*ca^2*d4RR*z5)/(3*B0^2*NA) - (800*ca*cf*d4RR*z5)/(B0^2*NA) + 
       (250*d4RA*tr*z5)/(3*B0*NA) - (430*ca*d4RA*tr*z5)/(3*B0^2*NA) + 
       (100*ca^2*d4RA*tr*z5)/(B0^3*NA) - (60*cf*d4RA*tr*z5)/(B0^2*NA) + 
       (60*ca*cf*d4RA*tr*z5)/(B0^3*NA) + (67*ca^2*tr^2*z5)/2 + 
       (157*ca^3*tr^2*z5)/(96*B0) - (2200*ca^4*tr^2*z5)/(9*B0^2) + 
       (275*ca^5*tr^2*z5)/(3*B0^3) + 12*ca*cf*tr^2*z5 + 
       (142*ca^2*cf*tr^2*z5)/B0 - (215*ca^3*cf*tr^2*z5)/(3*B0^2) + 
       (155*ca^4*cf*tr^2*z5)/B0^3 - (500*ca*cf^2*tr^2*z5)/(3*B0) - 
       (305*ca^2*cf^2*tr^2*z5)/(3*B0^2) - (140*ca^3*cf^2*tr^2*z5)/B0^3 + 
       (410*ca*cf^3*tr^2*z5)/B0^2 - (120*ca^2*cf^3*tr^2*z5)/B0^3 - 
       (50*d4RA*tr*z6)/(B0*NA) - (275*ca^3*tr^2*z6)/(6*B0) - 
       (50*ca^2*cf*tr^2*z6)/B0 + (100*ca*cf^2*tr^2*z6)/B0) + 
     a^4*((-13485064225*ca^4)/5971968 + (2317023487*ca^5)/(11943936*B0) - 
       (273446713*ca^6)/(497664*B0^2) - (36455594497*ca^7)/(15925248*B0^3) + 
       (805822152961*ca^8)/(127401984*B0^4) - (3932788517*ca^9)/
        (442368*B0^5) + (680579683*ca^10)/(110592*B0^6) - 
       (4475743*ca^11)/(2304*B0^7) + (83521*ca^12)/(384*B0^8) + 
       (3259*d4AA)/(256*NA) - (13769*ca*d4AA)/(9216*B0*NA) - 
       (578297*ca^2*d4AA)/(13824*B0^2*NA) + (83437*ca^3*d4AA)/
        (1728*B0^3*NA) - (170*ca^4*d4AA)/(9*B0^4*NA) + 
       (26382331*ca^4*z3)/55296 - (318542897*ca^5*z3)/(2654208*B0) + 
       (211489331*ca^6*z3)/(663552*B0^2) - (122846843*ca^7*z3)/
        (884736*B0^3) + (767669*ca^8*z3)/(18432*B0^4) - 
       (2601*ca^9*z3)/(512*B0^5) - (202049*d4AA*z3)/(512*NA) - 
       (3757397*ca*d4AA*z3)/(12288*B0*NA) + (1720055*ca^2*d4AA*z3)/
        (1152*B0^2*NA) - (191395*ca^3*d4AA*z3)/(144*B0^3*NA) + 
       (1496*ca^4*d4AA*z3)/(3*B0^4*NA) - (83463*ca^4*z3^2)/4096 - 
       (571803*ca^5*z3^2)/(32768*B0) + (81*ca^6*z3^2)/(8192*B0^2) - 
       (15879*d4AA*z3^2)/(512*NA) + (16887*ca*d4AA*z3^2)/(4096*B0*NA) - 
       (139015*ca^4*z4)/12288 + (1596161*ca^5*z4)/(36864*B0) - 
       (2885*ca^6*z4)/(1024*B0^2) + (561*ca^7*z4)/(128*B0^3) - 
       (1827*d4AA*z4)/(64*NA) + (5643*ca*d4AA*z4)/(64*B0*NA) - 
       (363*ca^2*d4AA*z4)/(2*B0^2*NA) + (9816437*ca^4*z5)/24576 + 
       (123068387*ca^5*z5)/(294912*B0) - (24639815*ca^6*z5)/(147456*B0^2) + 
       (810305*ca^7*z5)/(6144*B0^3) + (363115*d4AA*z5)/(1024*NA) + 
       (3357415*ca*d4AA*z5)/(6144*B0*NA) - (7621285*ca^2*d4AA*z5)/
        (6144*B0^2*NA) + (57715*ca^3*d4AA*z5)/(256*B0^3*NA) + 
       (238325*ca^4*z6)/8192 - (2621575*ca^5*z6)/(24576*B0) + 
       (50925*d4AA*z6)/(1024*NA) - (186725*ca*d4AA*z6)/(1024*B0*NA) - 
       (711739*ca^4*z7)/4096 - (194793683*ca^5*z7)/(786432*B0) + 
       (106827*d4AA*z7)/(1024*NA) - (6235831*ca*d4AA*z7)/(32768*B0*NA)) + 
     a^4*nf*((-65*ca*d4RA)/(3*B0*NA) + (6739*ca^2*d4RA)/(27*B0^2*NA) - 
       (7288*ca^3*d4RA)/(27*B0^3*NA) + (1088*ca^4*d4RA)/(9*B0^4*NA) + 
       (2*cf*d4RA)/(3*B0*NA) - (60*ca*cf*d4RA)/(B0^2*NA) + 
       (267238975*ca^3*tr)/124416 - (28698235*ca^4*tr)/(165888*B0) + 
       (411199519*ca^5*tr)/(2985984*B0^2) + (1175533489*ca^6*tr)/
        (248832*B0^3) - (53504945323*ca^7*tr)/(3981312*B0^4) + 
       (4387035229*ca^8*tr)/(221184*B0^5) - (392049155*ca^9*tr)/
        (27648*B0^6) + (5226565*ca^10*tr)/(1152*B0^7) - 
       (24565*ca^11*tr)/(48*B0^8) + (1805161*ca^2*cf*tr)/1728 - 
       (7094423*ca^3*cf*tr)/(124416*B0) + (863341243*ca^4*cf*tr)/
        (746496*B0^2) + (5047005737*ca^5*cf*tr)/(2985984*B0^3) - 
       (3350391353*ca^6*cf*tr)/(497664*B0^4) + (2377159135*ca^7*cf*tr)/
        (221184*B0^5) - (74168467*ca^8*cf*tr)/(9216*B0^6) + 
       (341887*ca^9*cf*tr)/(128*B0^7) - (4913*ca^10*cf*tr)/(16*B0^8) - 
       (4393*ca*cf^2*tr)/48 + (6371*ca^2*cf^2*tr)/(432*B0) - 
       (25568021*ca^3*cf^2*tr)/(20736*B0^2) + (25690171*ca^4*cf^2*tr)/
        (41472*B0^3) - (7428407*ca^5*cf^2*tr)/(55296*B0^4) - 
       (55709*ca^6*cf^2*tr)/(384*B0^5) + (867*ca^7*cf^2*tr)/(32*B0^6) + 
       (21*ca*cf^3*tr)/(4*B0) + (67987*ca^2*cf^3*tr)/(96*B0^2) - 
       (20953*ca^3*cf^3*tr)/(96*B0^3) + (391*ca^4*cf^3*tr)/(4*B0^4) - 
       (4157*ca*cf^4*tr)/(32*B0^2) - (191*d4AA*tr)/(96*B0*NA) + 
       (42989*ca*d4AA*tr)/(1728*B0^2*NA) - (23905*ca^2*d4AA*tr)/
        (864*B0^3*NA) + (100*ca^3*d4AA*tr)/(9*B0^4*NA) + 
       (69*cf*d4AA*tr)/(32*B0^2*NA) - (1487*ca*cf*d4AA*tr)/(96*B0^3*NA) + 
       (20*ca^2*cf*d4AA*tr)/(3*B0^4*NA) + (318*d4RA*z3)/NA + 
       (11011*ca*d4RA*z3)/(24*B0*NA) - (53363*ca^2*d4RA*z3)/(18*B0^2*NA) + 
       (24910*ca^3*d4RA*z3)/(9*B0^3*NA) - (3536*ca^4*d4RA*z3)/(3*B0^4*NA) + 
       (11*cf*d4RA*z3)/(B0*NA) + (80*ca*cf*d4RA*z3)/(B0^2*NA) + 
       (51919*ca^3*tr*z3)/1152 + (35013949*ca^4*tr*z3)/(165888*B0) - 
       (55817081*ca^5*tr*z3)/(82944*B0^2) + (40435579*ca^6*tr*z3)/
        (55296*B0^3) - (4975109*ca^7*tr*z3)/(9216*B0^4) + 
       (21573*ca^8*tr*z3)/(128*B0^5) - (13667*ca^2*cf*tr*z3)/24 - 
       (997*ca^3*cf*tr*z3)/(64*B0) + (259229*ca^4*cf*tr*z3)/(1728*B0^2) - 
       (6311023*ca^5*cf*tr*z3)/(13824*B0^3) + (5420401*ca^6*cf*tr*z3)/
        (9216*B0^4) - (27285*ca^7*cf*tr*z3)/(128*B0^5) - 
       (947*ca*cf^2*tr*z3)/4 - (23867*ca^2*cf^2*tr*z3)/(144*B0) - 
       (71153*ca^3*cf^2*tr*z3)/(864*B0^2) - (2732633*ca^4*cf^2*tr*z3)/
        (6912*B0^3) + (748*ca^5*cf^2*tr*z3)/(9*B0^4) + 
       (39*ca*cf^3*tr*z3)/(2*B0) + (356*ca^2*cf^3*tr*z3)/B0^2 - 
       (24*ca*cf^4*tr*z3)/B0^2 + (52709*d4AA*tr*z3)/(768*B0*NA) - 
       (90611*ca*d4AA*tr*z3)/(144*B0^2*NA) + (54895*ca^2*d4AA*tr*z3)/
        (72*B0^3*NA) - (880*ca^3*d4AA*tr*z3)/(3*B0^4*NA) - 
       (609*cf*d4AA*tr*z3)/(8*B0^2*NA) + (3425*ca*cf*d4AA*tr*z3)/
        (8*B0^3*NA) - (176*ca^2*cf*d4AA*tr*z3)/(B0^4*NA) - 
       (15*d4RA*z3^2)/NA - (893*ca*d4RA*z3^2)/(8*B0*NA) + 
       (36*cf*d4RA*z3^2)/(B0*NA) - (121*ca^3*tr*z3^2)/8 + 
       (13847*ca^4*tr*z3^2)/(3072*B0) - (81*ca^5*tr*z3^2)/(128*B0^2) + 
       9*ca^2*cf*tr*z3^2 + (98*ca^3*cf*tr*z3^2)/B0 + (27*ca^4*cf*tr*z3^2)/
        (32*B0^2) + 30*ca*cf^2*tr*z3^2 - (110*ca^2*cf^2*tr*z3^2)/B0 + 
       (2017*d4AA*tr*z3^2)/(128*B0*NA) + (18*d4RA*z4)/NA - 
       (27*ca*d4RA*z4)/(B0*NA) + (429*ca^2*d4RA*z4)/(B0^2*NA) + 
       (2731*ca^3*tr*z4)/64 - (2052511*ca^4*tr*z4)/(9216*B0) + 
       (46181*ca^5*tr*z4)/(256*B0^2) - (9243*ca^6*tr*z4)/(64*B0^3) - 
       27*ca^2*cf*tr*z4 + (10661*ca^3*cf*tr*z4)/(64*B0) - 
       (21427*ca^4*cf*tr*z4)/(96*B0^2) + (11869*ca^5*cf*tr*z4)/(64*B0^3) - 
       (111*ca*cf^2*tr*z4)/4 + (99*ca^2*cf^2*tr*z4)/B0 - 
       (121*ca^3*cf^2*tr*z4)/(4*B0^2) - (609*d4AA*tr*z4)/(16*B0*NA) + 
       (66*ca*d4AA*tr*z4)/(B0^2*NA) - (665*d4RA*z5)/(2*NA) - 
       (11065*ca*d4RA*z5)/(24*B0*NA) + (6465*ca^2*d4RA*z5)/(4*B0^2*NA) - 
       (170*ca^3*d4RA*z5)/(B0^3*NA) - (235*cf*d4RA*z5)/(2*B0*NA) + 
       (400*ca*cf*d4RA*z5)/(B0^2*NA) - (21887*ca^3*tr*z5)/96 - 
       (8305825*ca^4*tr*z5)/(18432*B0) + (3091025*ca^5*tr*z5)/(6144*B0^2) - 
       (239015*ca^6*tr*z5)/(1024*B0^3) - 213*ca^2*cf*tr*z5 - 
       (244*ca^3*cf*tr*z5)/B0 - (906125*ca^4*cf*tr*z5)/(3072*B0^2) - 
       (221745*ca^5*cf*tr*z5)/(1024*B0^3) + 285*ca*cf^2*tr*z5 + 
       (1585*ca^2*cf^2*tr*z5)/(12*B0) + (4585*ca^3*cf^2*tr*z5)/(12*B0^2) + 
       (340*ca^4*cf^2*tr*z5)/B0^3 + (735*ca*cf^3*tr*z5)/(2*B0) - 
       (935*ca^2*cf^3*tr*z5)/(2*B0^2) + (11615*d4AA*tr*z5)/(256*B0*NA) + 
       (182825*ca*d4AA*tr*z5)/(768*B0^2*NA) - (16975*ca^2*d4AA*tr*z5)/
        (128*B0^3*NA) + (10185*cf*d4AA*tr*z5)/(128*B0^2*NA) - 
       (10185*ca*cf*d4AA*tr*z5)/(128*B0^3*NA) - (75*d4RA*z6)/(2*NA) + 
       (275*ca*d4RA*z6)/(2*B0*NA) - (275*ca^3*tr*z6)/8 + 
       (337575*ca^4*tr*z6)/(2048*B0) - (75*ca^2*cf*tr*z6)/2 + 
       (275*ca^3*cf*tr*z6)/(2*B0) + 75*ca*cf^2*tr*z6 - 
       (275*ca^2*cf^2*tr*z6)/B0 + (16975*d4AA*tr*z6)/(256*B0*NA) + 
       (98*ca*d4RA*z7)/(B0*NA) + (119*cf*d4RA*z7)/(2*B0*NA) + 
       (441*ca^3*tr*z7)/8 + (224581*ca^4*tr*z7)/(768*B0) - 
       (16681*ca^3*cf*tr*z7)/(96*B0) + (420*ca^2*cf^2*tr*z7)/B0 - 
       (420*ca*cf^3*tr*z7)/B0 - (5285*d4AA*tr*z7)/(32*B0*NA));
 
quarkSI = 1 + a*((25*ca*cf)/(4*B0) - (3*cf^2)/(2*B0)) - (2*a*cf*nf*tr)/B0 + 
     a^2*nf*((-7*cf*tr)/2 - (287*ca*cf*tr)/(18*B0) + 
       (193*ca^2*cf*tr)/(6*B0^2) + (3*cf^2*tr)/(2*B0) - 
       (5*ca*cf^2*tr)/B0^2) + a^2*nf^2*((10*cf*tr^2)/(9*B0) - 
       (20*ca*cf*tr^2)/(3*B0^2) - (2*cf^2*tr^2)/B0^2) + 
     a^3*nf^3*((280*cf*tr^3)/(243*B0) + (716*ca*cf*tr^3)/(81*B0^2) - 
       (800*ca^2*cf*tr^3)/(27*B0^3) + (4*cf^2*tr^3)/B0^2 - 
       (200*ca*cf^2*tr^3)/(9*B0^3) - (4*cf^3*tr^3)/B0^3) + 
     a^2*((41*ca*cf)/4 + (9155*ca^2*cf)/(288*B0) - (425*ca^3*cf)/(12*B0^2) - 
       (5*cf^2)/8 - (143*ca*cf^2)/(8*B0) + (897*ca^2*cf^2)/(32*B0^2) + 
       (3*cf^3)/(4*B0) - (75*ca*cf^3)/(8*B0^2) + (9*cf^4)/(8*B0^2) - 
       3*ca*cf*z3 - (69*ca^2*cf*z3)/(16*B0) + (6*ca*cf^2*z3)/B0) + 
     a^3*nf^2*((1570*cf*tr^2)/81 + (293*ca*cf*tr^2)/(27*B0) - 
       (2275*ca^2*cf*tr^2)/(18*B0^2) + (580*ca^3*cf*tr^2)/(3*B0^3) + 
       (493*cf^2*tr^2)/(27*B0) - (1051*ca*cf^2*tr^2)/(54*B0^2) + 
       (130*ca^2*cf^2*tr^2)/(3*B0^3) + (28*cf^3*tr^2)/(9*B0^2) - 
       (65*ca*cf^3*tr^2)/(6*B0^3) + (cf^4*tr^2)/B0^3 + 
       (32*ca*cf*tr^2*z3)/(3*B0) - (32*cf^2*tr^2*z3)/(3*B0)) + 
     a^4*nf^4*((332*cf*tr^4)/(243*B0) + (274*ca*cf*tr^4)/(81*B0^2) + 
       (1720*ca^2*cf*tr^4)/(27*B0^3) - (4000*ca^3*cf*tr^4)/(27*B0^4) + 
       (386*cf^2*tr^4)/(243*B0^2) + (4904*ca*cf^2*tr^4)/(81*B0^3) - 
       (5000*ca^2*cf^2*tr^4)/(27*B0^4) + (124*cf^3*tr^4)/(9*B0^3) - 
       (680*ca*cf^3*tr^4)/(9*B0^4) - (10*cf^4*tr^4)/B0^4 - 
       (64*cf*tr^4*z3)/(27*B0)) + a^4*nf^3*((-352*cf*d4RR*tr)/(9*B0^2*NA) - 
       (21391*cf*tr^3)/243 - (1783*ca*cf*tr^3)/(486*B0) + 
       (13483*ca^2*cf*tr^3)/(81*B0^2) - (8783*ca^3*cf*tr^3)/(9*B0^3) + 
       (32900*ca^4*cf*tr^3)/(27*B0^4) - (11024*cf^2*tr^3)/(243*B0) + 
       (75443*ca*cf^2*tr^3)/(486*B0^2) - (44938*ca^2*cf^2*tr^3)/(81*B0^3) + 
       (22750*ca^3*cf^2*tr^3)/(27*B0^4) + (3269*cf^3*tr^3)/(81*B0^2) - 
       (233*ca*cf^3*tr^3)/(9*B0^3) + (581*ca^2*cf^3*tr^3)/(9*B0^4) + 
       (61*cf^4*tr^3)/(9*B0^3) - (20*ca*cf^4*tr^3)/B0^4 + 
       (4*cf^5*tr^3)/B0^4 + (256*cf*d4RR*tr*z3)/(3*B0^2*NA) - 
       (16*cf*tr^3*z3)/9 - (496*ca*cf*tr^3*z3)/(27*B0) + 
       (592*ca^2*cf*tr^3*z3)/(9*B0^2) + (208*cf^2*tr^3*z3)/(9*B0) - 
       (160*ca*cf^2*tr^3*z3)/(9*B0^2) - (448*cf^3*tr^3*z3)/(9*B0^2) + 
       (16*ca*cf*tr^3*z4)/B0 - (16*cf^2*tr^3*z4)/B0) + 
     a^3*((159257*ca^2*cf)/648 + (95261*ca^3*cf)/(486*B0) - 
       (56765*ca^4*cf)/(162*B0^2) + (7225*ca^5*cf)/(27*B0^3) - 
       (997*ca*cf^2)/24 - (67865*ca^2*cf^2)/(432*B0) + 
       (1244801*ca^3*cf^2)/(3456*B0^2) - (41123*ca^4*cf^2)/(144*B0^3) - 
       (73*cf^3)/12 + (35495*ca*cf^3)/(288*B0) - (31693*ca^2*cf^3)/
        (192*B0^2) + (56425*ca^3*cf^3)/(384*B0^3) - (2009*cf^4)/(48*B0) + 
       (63*ca*cf^4)/(2*B0^2) - (2691*ca^2*cf^4)/(64*B0^3) - 
       (9*cf^5)/(8*B0^2) + (225*ca*cf^5)/(32*B0^3) - (9*cf^6)/(16*B0^3) - 
       (67*d4RA)/(3*B0*NR) - (3139*ca^2*cf*z3)/24 - (6209*ca^3*cf*z3)/
        (192*B0) + (391*ca^4*cf*z3)/(12*B0^2) + 44*ca*cf^2*z3 - 
       (1067*ca^2*cf^2*z3)/(12*B0) - (13879*ca^3*cf^2*z3)/(192*B0^2) + 
       (1723*ca*cf^3*z3)/(6*B0) + (1407*ca^2*cf^3*z3)/(32*B0^2) - 
       (400*cf^4*z3)/(3*B0) - (9*ca*cf^4*z3)/B0^2 + (371*d4RA*z3)/(8*B0*NR) - 
       (69*ca^2*cf*z4)/16 + (253*ca^3*cf*z4)/(16*B0) + 6*ca*cf^2*z4 - 
       (22*ca^2*cf^2*z4)/B0 + (165*ca^2*cf*z5)/4 - (4145*ca^3*cf*z5)/
        (96*B0) - 20*ca*cf^2*z5 + (785*ca^2*cf^2*z5)/(3*B0) - 
       (480*ca*cf^3*z5)/B0 + (640*cf^4*z5)/(3*B0) - 
       (285*d4RA*z5)/(8*B0*NR)) + a^3*nf*((128*d4RR)/(3*B0*NR) - 
       (11887*ca*cf*tr)/81 - (18371*ca^2*cf*tr)/(162*B0) + 
       (21935*ca^3*cf*tr)/(54*B0^2) - (3604*ca^4*cf*tr)/(9*B0^3) - 
       (79*cf^2*tr)/6 - (9365*ca*cf^2*tr)/(216*B0) - (63931*ca^2*cf^2*tr)/
        (432*B0^2) + (3805*ca^3*cf^2*tr)/(24*B0^3) + (269*cf^3*tr)/(18*B0) + 
       (659*ca*cf^3*tr)/(72*B0^2) - (581*ca^2*cf^3*tr)/(48*B0^3) - 
       (3*cf^4*tr)/(4*B0^2) - (45*ca*cf^4*tr)/(4*B0^3) + 
       (9*cf^5*tr)/(4*B0^3) + (52*ca*cf*tr*z3)/3 - (ca^2*cf*tr*z3)/(2*B0) - 
       (115*ca^3*cf*tr*z3)/(6*B0^2) + 16*cf^2*tr*z3 + (6*ca*cf^2*tr*z3)/B0 + 
       (571*ca^2*cf^2*tr*z3)/(24*B0^2) - (64*cf^3*tr*z3)/(3*B0) + 
       (4*ca*cf^3*tr*z3)/B0^2 - (23*ca^2*cf*tr*z4)/(4*B0) + 
       (8*ca*cf^2*tr*z4)/B0 - (80*ca^2*cf*tr*z5)/(3*B0) + 
       (160*ca*cf^2*tr*z5)/(3*B0)) + a^4*((164005363*ca^3*cf)/31104 + 
       (368712343*ca^4*cf)/(248832*B0) - (31014373*ca^5*cf)/(10368*B0^2) + 
       (62645*ca^6*cf)/(16*B0^3) - (122825*ca^7*cf)/(54*B0^4) - 
       (1278281*ca^2*cf^2)/864 - (26516593*ca^3*cf^2)/(31104*B0) + 
       (1909153883*ca^4*cf^2)/(497664*B0^2) - (50943425*ca^5*cf^2)/
        (10368*B0^3) + (2458523*ca^6*cf^2)/(864*B0^4) + 
       (278975*ca*cf^3)/288 + (14106715*ca^2*cf^3)/(6912*B0) - 
       (65657099*ca^3*cf^3)/(20736*B0^2) + (28637219*ca^4*cf^3)/(9216*B0^3) - 
       (2068475*ca^5*cf^3)/(1152*B0^4) - (42945*cf^4)/128 - 
       (202721*ca*cf^4)/(144*B0) + (3815999*ca^2*cf^4)/(2304*B0^2) - 
       (317755*ca^3*cf^4)/(288*B0^3) + (1421483*ca^4*cf^4)/(2048*B0^4) + 
       (2627*cf^5)/(16*B0) - (91633*ca*cf^5)/(192*B0^2) + 
       (59613*ca^2*cf^5)/(256*B0^3) - (46225*ca^3*cf^5)/(256*B0^4) + 
       (4081*cf^6)/(64*B0^2) - (1737*ca*cf^6)/(64*B0^3) + 
       (8073*ca^2*cf^6)/(256*B0^4) + (27*cf^7)/(32*B0^3) - 
       (225*ca*cf^7)/(64*B0^4) + (27*cf^8)/(128*B0^4) - 
       (1985*cf*d4AA)/(96*B0*NA) + (125*ca*cf*d4AA)/(9*B0^2*NA) - 
       (10*cf^2*d4AA)/(3*B0^2*NA) - (455*d4RA)/(2*NR) - 
       (173959*ca*d4RA)/(576*B0*NR) + (1139*ca^2*d4RA)/(6*B0^2*NR) + 
       (113*cf*d4RA)/(24*B0*NR) - (1675*ca*cf*d4RA)/(12*B0^2*NR) + 
       (67*cf^2*d4RA)/(2*B0^2*NR) - (1073621*ca^3*cf*z3)/288 + 
       (46196783*ca^4*cf*z3)/(27648*B0) + (456881*ca^5*cf*z3)/(1152*B0^2) - 
       (6647*ca^6*cf*z3)/(24*B0^3) - (2263*ca^2*cf^2*z3)/3 - 
       (1513687*ca^3*cf^2*z3)/(144*B0) + (935003*ca^4*cf^2*z3)/(4608*B0^2) + 
       (142409*ca^5*cf^2*z3)/(192*B0^3) + (32359*ca*cf^3*z3)/8 + 
       (22522169*ca^2*cf^3*z3)/(1152*B0) - (125231*ca^3*cf^3*z3)/(48*B0^2) - 
       (1022351*ca^4*cf^3*z3)/(1536*B0^3) - (3889*cf^4*z3)/2 - 
       (133369*ca*cf^4*z3)/(9*B0) + (187065*ca^2*cf^4*z3)/(64*B0^2) + 
       (35407*ca^3*cf^4*z3)/(128*B0^3) + (4000*cf^5*z3)/B0 - 
       (30149*ca*cf^5*z3)/(24*B0^2) - (7821*ca^2*cf^5*z3)/(128*B0^3) + 
       (200*cf^6*z3)/B0^2 + (27*ca*cf^6*z3)/(4*B0^3) + 
       (135731*cf*d4AA*z3)/(768*B0*NA) - (1100*ca*cf*d4AA*z3)/(3*B0^2*NA) + 
       (88*cf^2*d4AA*z3)/(B0^2*NA) + (613*d4RA*z3)/(16*NR) - 
       (574393*ca*d4RA*z3)/(128*B0*NR) - (6307*ca^2*d4RA*z3)/(16*B0^2*NR) + 
       (8777*cf*d4RA*z3)/(2*B0*NR) + (9275*ca*cf*d4RA*z3)/(32*B0^2*NR) - 
       (1113*cf^2*d4RA*z3)/(16*B0^2*NR) + (10795*ca^3*cf*z3^2)/64 + 
       (23555*ca^4*cf*z3^2)/(512*B0) - (351*ca^2*cf^2*z3^2)/4 - 
       (76799*ca^3*cf^2*z3^2)/(96*B0) + (4761*ca^4*cf^2*z3^2)/(512*B0^2) + 
       156*ca*cf^3*z3^2 + (17953*ca^2*cf^3*z3^2)/(8*B0) - 
       (207*ca^3*cf^3*z3^2)/(8*B0^2) - 80*cf^4*z3^2 - 
       (6158*ca*cf^4*z3^2)/(3*B0) + (18*ca^2*cf^4*z3^2)/B0^2 + 
       (624*cf^5*z3^2)/B0 + (3577*cf*d4AA*z3^2)/(256*B0*NA) + 
       (4929*d4RA*z3^2)/(32*NR) + (16935*ca*d4RA*z3^2)/(16*B0*NR) - 
       (1221*cf*d4RA*z3^2)/(B0*NR) - (18627*ca^3*cf*z4)/512 + 
       (87067*ca^4*cf*z4)/(512*B0) - (4301*ca^5*cf*z4)/(32*B0^2) - 
       (1263*ca^2*cf^2*z4)/16 + (13535*ca^3*cf^2*z4)/(64*B0) + 
       (18293*ca^4*cf^2*z4)/(64*B0^2) + 318*ca*cf^3*z4 - 
       (35905*ca^2*cf^3*z4)/(32*B0) - (5159*ca^3*cf^3*z4)/(32*B0^2) - 
       150*cf^4*z4 + (541*ca*cf^4*z4)/B0 + (33*ca^2*cf^4*z4)/B0^2 + 
       (3339*d4RA*z4)/(64*NR) - (12243*ca*d4RA*z4)/(64*B0*NR) + 
       (2256031*ca^3*cf*z5)/1152 - (16237513*ca^4*cf*z5)/(12288*B0) + 
       (70465*ca^5*cf*z5)/(192*B0^2) + (1669*ca^2*cf^2*z5)/8 + 
       (6254573*ca^3*cf^2*z5)/(1152*B0) - (319235*ca^4*cf^2*z5)/(128*B0^2) - 
       (1225*ca*cf^3*z5)/3 - (197765*ca^2*cf^3*z5)/(48*B0) + 
       (1109795*ca^3*cf^3*z5)/(192*B0^2) - 970*cf^4*z5 - 
       (61970*ca*cf^4*z5)/(9*B0) - (31235*ca^2*cf^4*z5)/(6*B0^2) + 
       (5650*cf^5*z5)/B0 + (6160*ca*cf^5*z5)/(3*B0^2) - (320*cf^6*z5)/B0^2 - 
       (1458845*cf*d4AA*z5)/(1536*B0*NA) + (12415*d4RA*z5)/(32*NR) + 
       (609425*ca*d4RA*z5)/(384*B0*NR) + (4845*ca^2*d4RA*z5)/(16*B0^2*NR) + 
       (1015*cf*d4RA*z5)/(4*B0*NR) - (7125*ca*cf*d4RA*z5)/(32*B0^2*NR) + 
       (855*cf^2*d4RA*z5)/(16*B0^2*NR) - (20725*ca^3*cf*z6)/256 + 
       (227975*ca^4*cf*z6)/(768*B0) + (3925*ca^2*cf^2*z6)/8 - 
       (43175*ca^3*cf^2*z6)/(24*B0) - 900*ca*cf^3*z6 + 
       (3300*ca^2*cf^3*z6)/B0 + 400*cf^4*z6 - (4400*ca*cf^4*z6)/(3*B0) - 
       (4275*d4RA*z6)/(64*NR) + (15675*ca*d4RA*z6)/(64*B0*NR) - 
       (264467*ca^3*cf*z7)/384 - (312820991*ca^4*cf*z7)/(147456*B0) + 
       (27895*ca^2*cf^2*z7)/16 + (9074513*ca^3*cf^2*z7)/(768*B0) - 
       (10185*ca*cf^3*z7)/2 - (1789067*ca^2*cf^3*z7)/(64*B0) + 3528*cf^4*z7 + 
       (123977*ca*cf^4*z7)/(4*B0) - (11907*cf^5*z7)/B0 + 
       (781753*cf*d4AA*z7)/(768*B0*NA) - (4697*d4RA*z7)/(8*NR) + 
       (3016307*ca*d4RA*z7)/(1024*B0*NR) - (125447*cf*d4RA*z7)/(32*B0*NR)) + 
     a^4*nf*((1550*cf*d4RA)/(9*B0*NA) - (1805*ca*cf*d4RA)/(9*B0^2*NA) - 
       (cf^2*d4RA)/(B0^2*NA) + (474*d4RR)/NR + (8366*ca*d4RR)/(9*B0*NR) - 
       (1088*ca^2*d4RR)/(3*B0^2*NR) - (1496*cf*d4RR)/(3*B0*NR) + 
       (800*ca*cf*d4RR)/(3*B0^2*NR) - (64*cf^2*d4RR)/(B0^2*NR) - 
       (5660951*ca^2*cf*tr)/1296 - (31919039*ca^3*cf*tr)/(31104*B0) + 
       (21299947*ca^4*cf*tr)/(5184*B0^2) - (754241*ca^5*cf*tr)/(108*B0^3) + 
       (128027*ca^6*cf*tr)/(27*B0^4) - (447197*ca*cf^2*tr)/432 - 
       (1095779*ca^2*cf^2*tr)/(864*B0) - (15832769*ca^3*cf^2*tr)/
        (7776*B0^2) + (21122537*ca^4*cf^2*tr)/(5184*B0^3) - 
       (590155*ca^5*cf^2*tr)/(216*B0^4) + (21775*cf^3*tr)/144 - 
       (33851*ca*cf^3*tr)/(432*B0) + (508931*ca^2*cf^3*tr)/(648*B0^2) - 
       (171691*ca^3*cf^3*tr)/(192*B0^3) + (300403*ca^4*cf^3*tr)/(576*B0^4) + 
       (8323*cf^4*tr)/(36*B0) - (4459*ca*cf^4*tr)/(36*B0^2) - 
       (25307*ca^2*cf^4*tr)/(192*B0^3) + (1395*ca^3*cf^4*tr)/(8*B0^4) - 
       (2005*cf^5*tr)/(48*B0^2) + (437*ca*cf^5*tr)/(6*B0^3) - 
       (817*ca^2*cf^5*tr)/(8*B0^4) - (45*cf^6*tr)/(16*B0^3) + 
       (45*ca*cf^6*tr)/(2*B0^4) - (9*cf^7*tr)/(4*B0^4) - 
       (40*cf*d4AA*tr)/(9*B0^2*NA) - (617*cf*d4RA*z3)/(3*B0*NA) + 
       (26365*ca*cf*d4RA*z3)/(24*B0^2*NA) - (1293*cf^2*d4RA*z3)/(8*B0^2*NA) + 
       (1124*d4RR*z3)/NR + (2248*ca*d4RR*z3)/(B0*NR) - 
       (3024*cf*d4RR*z3)/(B0*NR) + (46643*ca^2*cf*tr*z3)/24 - 
       (144377*ca^3*cf*tr*z3)/(3456*B0) - (65995*ca^4*cf*tr*z3)/(192*B0^2) + 
       (1955*ca^5*cf*tr*z3)/(6*B0^3) + (779*ca*cf^2*tr*z3)/6 + 
       (13633*ca^2*cf^2*tr*z3)/(48*B0) - (100823*ca^3*cf^2*tr*z3)/
        (576*B0^2) - (55825*ca^4*cf^2*tr*z3)/(96*B0^3) - 103*cf^3*tr*z3 - 
       (13613*ca*cf^3*tr*z3)/(18*B0) + (409627*ca^2*cf^3*tr*z3)/(288*B0^2) + 
       (7525*ca^3*cf^3*tr*z3)/(48*B0^3) + (5408*cf^4*tr*z3)/(9*B0) - 
       (1499*ca*cf^4*tr*z3)/(3*B0^2) + (189*ca^2*cf^4*tr*z3)/(4*B0^3) - 
       (304*cf^5*tr*z3)/(3*B0^2) - (24*ca*cf^5*tr*z3)/B0^3 + 
       (352*cf*d4AA*tr*z3)/(3*B0^2*NA) + (91*cf*d4RA*z3^2)/(8*B0*NA) - 
       (384*d4RR*z3^2)/NR - (580*ca*d4RR*z3^2)/(B0*NR) + 
       (912*cf*d4RR*z3^2)/(B0*NR) + 84*ca^2*cf*tr*z3^2 + 
       (4067*ca^3*cf*tr*z3^2)/(24*B0) - 160*ca*cf^2*tr*z3^2 - 
       (607*ca^2*cf^2*tr*z3^2)/(2*B0) - (16*ca*cf^3*tr*z3^2)/B0 + 
       (256*cf^4*tr*z3^2)/(3*B0) + (1113*cf*d4RA*z4)/(16*B0*NA) - 
       (9*ca^2*cf*tr*z4)/16 - (8705*ca^3*cf*tr*z4)/(128*B0) + 
       (2047*ca^4*cf*tr*z4)/(16*B0^2) - (1273*ca^2*cf^2*tr*z4)/(16*B0) - 
       (1585*ca^3*cf^2*tr*z4)/(8*B0^2) - 24*cf^3*tr*z4 + 
       (518*ca*cf^3*tr*z4)/B0 + (293*ca^2*cf^3*tr*z4)/(8*B0^2) - 
       (200*cf^4*tr*z4)/B0 - (12*ca*cf^4*tr*z4)/B0^2 - 
       (9915*cf*d4RA*z5)/(8*B0*NA) - (1425*ca*cf*d4RA*z5)/(8*B0^2*NA) - 
       (285*cf^2*d4RA*z5)/(8*B0^2*NA) - (1240*d4RR*z5)/NR - 
       (12160*ca*d4RR*z5)/(3*B0*NR) + (4520*cf*d4RR*z5)/(B0*NR) - 
       (63769*ca^2*cf*tr*z5)/72 + (28721*ca^3*cf*tr*z5)/(72*B0) + 
       (345*ca^4*cf*tr*z5)/(32*B0^2) + 118*ca*cf^2*tr*z5 - 
       (49381*ca^2*cf^2*tr*z5)/(18*B0) + (20645*ca^3*cf^2*tr*z5)/(32*B0^2) + 
       (20*cf^3*tr*z5)/3 + (14800*ca*cf^3*tr*z5)/(3*B0) - 
       (1765*ca^2*cf^3*tr*z5)/B0^2 - (11720*cf^4*tr*z5)/(9*B0) + 
       (1520*ca*cf^4*tr*z5)/(3*B0^2) + (640*cf^5*tr*z5)/(3*B0^2) - 
       (1425*cf*d4RA*z6)/(16*B0*NA) - 50*ca^2*cf*tr*z6 + 
       (4825*ca^3*cf*tr*z6)/(64*B0) + 100*ca*cf^2*tr*z6 + 
       (575*ca^2*cf^2*tr*z6)/(2*B0) - (1200*ca*cf^3*tr*z6)/B0 + 
       (1600*cf^4*tr*z6)/(3*B0) + (27377*cf*d4RA*z7)/(24*B0*NA) + 
       (5908*ca*d4RR*z7)/(3*B0*NR) - (2170*cf*d4RR*z7)/(B0*NR) - 
       (441*ca^2*cf*tr*z7)/2 - (440419*ca^3*cf*tr*z7)/(576*B0) + 
       882*ca*cf^2*tr*z7 + (42203*ca^2*cf^2*tr*z7)/(12*B0) - 
       (3486*ca*cf^3*tr*z7)/B0) + a^4*nf^2*((-1840*cf*d4RR)/(9*B0*NA) + 
       (3020*ca*cf*d4RR)/(9*B0^2*NA) + (40*cf^2*d4RR)/(3*B0^2*NA) + 
       (256*cf*d4RA*tr)/(9*B0^2*NA) + (124783*ca*cf*tr^2)/108 + 
       (120037*ca^2*cf*tr^2)/(648*B0) - (1377257*ca^3*cf*tr^2)/(864*B0^2) + 
       (152215*ca^4*cf*tr^2)/(36*B0^3) - (32810*ca^5*cf*tr^2)/(9*B0^4) + 
       (79531*cf^2*tr^2)/216 + (413719*ca*cf^2*tr^2)/(648*B0) - 
       (253615*ca^2*cf^2*tr^2)/(648*B0^2) + (16657*ca^3*cf^2*tr^2)/
        (108*B0^3) - (19775*ca^4*cf^2*tr^2)/(72*B0^4) - 
       (1145*cf^3*tr^2)/(36*B0) - (769*ca*cf^3*tr^2)/(324*B0^2) - 
       (25669*ca^2*cf^3*tr^2)/(72*B0^3) + (3385*ca^3*cf^3*tr^2)/(8*B0^4) + 
       (797*cf^4*tr^2)/(24*B0^2) + (187*ca*cf^4*tr^2)/(3*B0^3) - 
       (2051*ca^2*cf^4*tr^2)/(16*B0^4) - (71*cf^5*tr^2)/(12*B0^3) - 
       (45*ca*cf^5*tr^2)/(4*B0^4) + (21*cf^6*tr^2)/(4*B0^4) + 
       (176*cf*d4RR*z3)/(3*B0*NA) - (800*ca*cf*d4RR*z3)/(3*B0^2*NA) + 
       (64*cf^2*d4RR*z3)/(B0^2*NA) - (832*cf*d4RA*tr*z3)/(3*B0^2*NA) - 
       (280*ca*cf*tr^2*z3)/3 + (785*ca^2*cf*tr^2*z3)/(3*B0) - 
       (4645*ca^3*cf*tr^2*z3)/(48*B0^2) - (575*ca^4*cf*tr^2*z3)/(6*B0^3) - 
       (796*cf^2*tr^2*z3)/3 - (1882*ca*cf^2*tr^2*z3)/(9*B0) + 
       (2165*ca^2*cf^2*tr^2*z3)/(36*B0^2) + (1025*ca^3*cf^2*tr^2*z3)/
        (12*B0^3) - (188*cf^3*tr^2*z3)/(9*B0) - (278*ca*cf^3*tr^2*z3)/
        (9*B0^2) + (1531*ca^2*cf^3*tr^2*z3)/(24*B0^3) - 
       (104*cf^4*tr^2*z3)/(3*B0^2) + (4*ca*cf^4*tr^2*z3)/B0^3 - 
       (32*ca^2*cf*tr^2*z3^2)/(3*B0) + (64*ca*cf^2*tr^2*z3^2)/(3*B0) + 
       12*ca*cf*tr^2*z4 - (179*ca^2*cf*tr^2*z4)/(4*B0) - 
       (115*ca^3*cf*tr^2*z4)/(4*B0^2) - 12*cf^2*tr^2*z4 + 
       (44*ca*cf^2*tr^2*z4)/B0 + (137*ca^2*cf^2*tr^2*z4)/(4*B0^2) - 
       (32*cf^3*tr^2*z4)/B0 + (8*ca*cf^3*tr^2*z4)/B0^2 + 
       (160*cf*d4RR*z5)/(B0*NA) + (440*ca*cf*tr^2*z5)/9 + 
       (896*ca^2*cf*tr^2*z5)/(9*B0) - (400*ca^3*cf*tr^2*z5)/(3*B0^2) - 
       (928*ca*cf^2*tr^2*z5)/(3*B0) + (240*ca^2*cf^2*tr^2*z5)/B0^2 + 
       (80*cf^3*tr^2*z5)/B0 + (160*ca*cf^3*tr^2*z5)/(3*B0^2) - 
       (200*ca^2*cf*tr^2*z6)/(3*B0) + (400*ca*cf^2*tr^2*z6)/(3*B0) - 
       (441*ca^2*cf*tr^2*z7)/(8*B0));

